The applicability of hydrodynamics in heavy ion collisions at $\sqrt{s_{\rm NN}}$= 2.4-7.7 GeV

To assess the degree of equilibration of the matter created in heavy-ion reactions at low to intermediate beam energies, a hadronic transport approach (SMASH) is employed. By using a coarse-graining method, we compute the energy momentum tensor of the system at fixed time steps and evaluate the degree of isotropy of the diagonal terms and the relative magnitude of the off-diagonal terms. This study focuses mostly on Au+Au collisions in the energy range $\sqrt{s_{\rm NN}}$ = 2.4-7.7 GeV, but central collisions of lighter ions like C+C, Ar+KCl and Ag+Ag are considered as well. We find that the conditions concerning local equilibration for a hydrodynamic description are reasonably satisfied in a large portion of the system for a significant amount of time (several fm/c) when considering the average evolution of many events, yet they are rarely fulfilled on an event by event basis. This is relevant for the application of hybrid approaches at low beam energies as they are or will be reached by the HADES experiment at GSI, the future CBM experiment at FAIR as well as the beam energy scan program at RHIC.

==> anc/4Dvolume_ratio_of_integrals_system_comparison_Xlim_0.30_Ylim_0.30_edens_001.dat <==
# Ratio between the time integrated volume satifying a set of constraints and the time integrated total volume of the system (i.e. with p>1e-4 GeV/fm^3)
# X < 0.30, Y < 0.30, edens >= 001 MeV/fm^3
#  1      C+C, $\mathrm{E}_{\mathrm{lab}}$=2AGeV, b=0-1.2fm 
#  2      Ar+KCl, $\mathrm{E}_{\mathrm{lab}}$=1.756AGeV, b=0-1.784fm 
#  3      Ag+Ag, $\mathrm{E}_{\mathrm{lab}}$=1.58AGeV, b=0-2.44fm 
#  4      Au+Au, $\mathrm{E}_{\mathrm{lab}}$=3.4AGeV, b=0-3.3fm 
#  5      Au+Au, $\mathrm{E}_{\mathrm{lab}}$=8AGeV, b=0-3.3fm 
#  6      Au+Au, $\mathrm{E}_{\mathrm{lab}}$=12AGeV, b=0-3.3fm 
#  7      Au+Au, $\sqrt{s_{\mathrm{NN}}}$=7.7GeV, b=0-3.3fm 
#  8      Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
#  9      Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=3.3-6.6fm 
# 10      Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=6.6-10.4fm 

 1      6.24e-01
 2      7.40e-01
 3      7.09e-01
 4      6.12e-01
 5      5.98e-01
 6      6.05e-01
 7      6.19e-01
 8      6.58e-01
 9      7.09e-01
10      7.63e-01



==> anc/4Dvolume_system_comparison_Xlim_0.30_Ylim_0.30_edens_001.dat <==
# X < 0.30, Y < 0.30, edens >= 001 MeV/fm^3
#  1      C+C, $\mathrm{E}_{\mathrm{lab}}$=2AGeV, b=0-1.2fm 
#  2      Ar+KCl, $\mathrm{E}_{\mathrm{lab}}$=1.756AGeV, b=0-1.784fm 
#  3      Ag+Ag, $\mathrm{E}_{\mathrm{lab}}$=1.58AGeV, b=0-2.44fm 
#  4      Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=6.6-10.4fm 
#  5      Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=3.3-6.6fm 
#  6      Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
#  7      Au+Au, $\mathrm{E}_{\mathrm{lab}}$=3.4AGeV, b=0-3.3fm 
#  8      Au+Au, $\mathrm{E}_{\mathrm{lab}}$=8AGeV, b=0-3.3fm 
#  9      Au+Au, $\mathrm{E}_{\mathrm{lab}}$=12AGeV, b=0-3.3fm 
# 10      Au+Au, $\sqrt{s_{\mathrm{NN}}}$=7.7GeV, b=0-3.3fm 

 1      8.89e+03
 2      4.03e+04
 3      1.38e+05
 4      1.32e+05
 5      2.08e+05
 6      2.39e+05
 7      3.15e+05
 8      4.04e+05
 9      4.37e+05
10      4.96e+05



==> anc/Au_Elab_1_23_b_0_3_3_X_t_14.00.dat <==
# time: 14.00

# z =  0.000fm 

# x [fm]      y [fm]     X_ebe (average value of pressure anisotropy from many single events)
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  -1.360615036e-03
-12.162  -9.122  4.602131919e-04
-12.162  -8.108  7.042146338e-04
-12.162  -7.095  1.756415280e-01
-12.162  -6.081  -4.404491338e-02
-12.162  -5.068  2.727853805e-01
-12.162  -4.054  9.397201535e-03
-12.162  -3.041  -6.342902230e-02
-12.162  -2.027  2.864135944e-01
-12.162  -1.014  -5.986314440e-01
-12.162   0.000  4.295648505e-01
-12.162   1.014  -4.192361874e+00
-12.162   2.027  6.848039860e-02
-12.162   3.041  7.312270177e-01
-12.162   4.054  -1.898624821e+00
-12.162   5.068  3.786888049e-02
-12.162   6.081  1.905020599e-02
-12.162   7.095  1.687651696e-02
-12.162   8.108  -5.082003811e-03
-12.162   9.122  3.633651684e-03
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  -1.980058889e-03
-11.149  -11.149  -4.891137069e-04
-11.149  -10.135  1.969872158e-02
-11.149  -9.122  -1.321899013e-03
-11.149  -8.108  9.079971000e-03
-11.149  -7.095  6.051724630e-02
-11.149  -6.081  -1.387197273e-01
-11.149  -5.068  -2.601754558e-01
-11.149  -4.054  -4.637930438e-01
-11.149  -3.041  -6.331139376e-01
-11.149  -2.027  -1.305042354e+01
-11.149  -1.014  4.674595178e-01
-11.149   0.000  -7.543114280e-01
-11.149   1.014  7.671993638e-01
-11.149   2.027  -5.100891158e-01
-11.149   3.041  4.197451977e-02
-11.149   4.054  8.154053648e-01
-11.149   5.068  2.255109531e-01
-11.149   6.081  -1.043444241e-03
-11.149   7.095  -2.653308799e-02
-11.149   8.108  -6.368708985e-04
-11.149   9.122  -1.001759924e-02
-11.149  10.135  -2.520075378e-03
-11.149  11.149  -1.854591972e-03
-11.149  12.162  0.000000000e+00

-10.135  -12.162  1.320385282e-02
-10.135  -11.149  -1.826279890e-02
-10.135  -10.135  2.586000406e-03
-10.135  -9.122  -1.878288132e-01
-10.135  -8.108  2.511064707e-01
-10.135  -7.095  -2.632435391e-02
-10.135  -6.081  -6.002505389e-02
-10.135  -5.068  3.228562001e-01
-10.135  -4.054  1.122398199e+00
-10.135  -3.041  6.041318172e-01
-10.135  -2.027  1.469136143e+00
-10.135  -1.014  8.029137887e-01
-10.135   0.000  8.600061699e-01
-10.135   1.014  8.506697196e-01
-10.135   2.027  7.771338964e-01
-10.135   3.041  7.891869218e+00
-10.135   4.054  5.834792488e-01
-10.135   5.068  -1.293773410e-01
-10.135   6.081  6.601064326e-01
-10.135   7.095  5.486594125e-01
-10.135   8.108  -6.286949703e-01
-10.135   9.122  3.311245441e-02
-10.135  10.135  -6.870302326e-02
-10.135  11.149  3.326060206e-03
-10.135  12.162  1.825504556e-03

-9.122  -12.162  1.282490848e-03
-9.122  -11.149  -2.503529580e-02
-9.122  -10.135  6.113131132e-02
-9.122  -9.122  5.700786845e-02
-9.122  -8.108  4.108369888e-01
-9.122  -7.095  -7.558491317e-01
-9.122  -6.081  6.541233537e-01
-9.122  -5.068  1.163748284e+00
-9.122  -4.054  8.024297278e-01
-9.122  -3.041  8.754417060e-01
-9.122  -2.027  8.511786685e-01
-9.122  -1.014  8.182042111e-01
-9.122   0.000  8.120888729e-01
-9.122   1.014  8.530959767e-01
-9.122   2.027  8.898606592e-01
-9.122   3.041  9.600929080e-01
-9.122   4.054  1.049019475e+00
-9.122   5.068  7.440686028e-01
-9.122   6.081  8.625166872e-01
-9.122   7.095  1.644024437e-01
-9.122   8.108  2.106287398e-01
-9.122   9.122  7.558181739e-02
-9.122  10.135  1.181395860e-01
-9.122  11.149  1.509725204e-01
-9.122  12.162  7.137751332e-03

-8.108  -12.162  -8.635177821e-03
-8.108  -11.149  1.255133727e-02
-8.108  -10.135  -1.506773519e-02
-8.108  -9.122  9.374768588e-02
-8.108  -8.108  1.560152171e+00
-8.108  -7.095  1.735828513e+00
-8.108  -6.081  8.269564570e-01
-8.108  -5.068  8.775648083e-01
-8.108  -4.054  7.946493456e-01
-8.108  -3.041  7.548596459e-01
-8.108  -2.027  7.141608138e-01
-8.108  -1.014  6.980951071e-01
-8.108   0.000  6.976275063e-01
-8.108   1.014  7.172118727e-01
-8.108   2.027  7.488732858e-01
-8.108   3.041  7.913678515e-01
-8.108   4.054  8.479710293e-01
-8.108   5.068  9.123686954e-01
-8.108   6.081  9.151030959e-01
-8.108   7.095  4.608803387e-01
-8.108   8.108  1.579649681e-01
-8.108   9.122  7.378577297e-01
-8.108  10.135  8.349668554e-02
-8.108  11.149  -4.251164252e-02
-8.108  12.162  3.421433879e-03

-7.095  -12.162  7.486883637e-02
-7.095  -11.149  5.238873909e-01
-7.095  -10.135  5.712616211e-02
-7.095  -9.122  6.024940177e-01
-7.095  -8.108  9.474121001e-01
-7.095  -7.095  9.086890857e-01
-7.095  -6.081  8.484088021e-01
-7.095  -5.068  7.532218475e-01
-7.095  -4.054  7.034495397e-01
-7.095  -3.041  6.489812400e-01
-7.095  -2.027  6.048969120e-01
-7.095  -1.014  5.922889394e-01
-7.095   0.000  5.963753769e-01
-7.095   1.014  6.062211751e-01
-7.095   2.027  6.218302974e-01
-7.095   3.041  6.642911616e-01
-7.095   4.054  7.196091734e-01
-7.095   5.068  7.705630103e-01
-7.095   6.081  8.292217557e-01
-7.095   7.095  8.531403180e-01
-7.095   8.108  1.003214250e+00
-7.095   9.122  6.886582039e-01
-7.095  10.135  1.094391613e+00
-7.095  11.149  3.823453397e-01
-7.095  12.162  -9.085037383e-03

-6.081  -12.162  -1.491437635e+00
-6.081  -11.149  2.025043585e-01
-6.081  -10.135  2.285893863e-01
-6.081  -9.122  5.014099507e-01
-6.081  -8.108  9.362991366e-01
-6.081  -7.095  8.401725868e-01
-6.081  -6.081  7.571349039e-01
-6.081  -5.068  6.755911986e-01
-6.081  -4.054  6.129034806e-01
-6.081  -3.041  5.595198869e-01
-6.081  -2.027  5.295083863e-01
-6.081  -1.014  5.149563777e-01
-6.081   0.000  5.123779634e-01
-6.081   1.014  5.140783777e-01
-6.081   2.027  5.268245328e-01
-6.081   3.041  5.648019685e-01
-6.081   4.054  6.022041648e-01
-6.081   5.068  6.621614321e-01
-6.081   6.081  7.485029049e-01
-6.081   7.095  8.593570786e-01
-6.081   8.108  1.105049838e+00
-6.081   9.122  1.149842096e+00
-6.081  10.135  -1.849082990e+00
-6.081  11.149  7.190813851e-02
-6.081  12.162  -1.958934383e-01

-5.068  -12.162  3.158918023e-02
-5.068  -11.149  5.699705700e-02
-5.068  -10.135  -3.171511490e-01
-5.068  -9.122  3.426333208e-01
-5.068  -8.108  8.914410595e-01
-5.068  -7.095  7.707866449e-01
-5.068  -6.081  6.777032454e-01
-5.068  -5.068  6.025794797e-01
-5.068  -4.054  5.351374689e-01
-5.068  -3.041  4.839300048e-01
-5.068  -2.027  4.638292989e-01
-5.068  -1.014  4.453107370e-01
-5.068   0.000  4.413019006e-01
-5.068   1.014  4.412847851e-01
-5.068   2.027  4.589591492e-01
-5.068   3.041  4.911201208e-01
-5.068   4.054  5.322148902e-01
-5.068   5.068  5.812622509e-01
-5.068   6.081  6.568631008e-01
-5.068   7.095  7.591166971e-01
-5.068   8.108  8.737549293e-01
-5.068   9.122  6.423308870e-01
-5.068  10.135  2.734575816e-01
-5.068  11.149  2.369027291e-01
-5.068  12.162  -2.331084253e-01

-4.054  -12.162  -5.474629261e-01
-4.054  -11.149  3.099390696e-01
-4.054  -10.135  8.579399780e-01
-4.054  -9.122  8.506460597e-01
-4.054  -8.108  8.255209884e-01
-4.054  -7.095  6.969897343e-01
-4.054  -6.081  6.139647699e-01
-4.054  -5.068  5.374387507e-01
-4.054  -4.054  4.811074234e-01
-4.054  -3.041  4.426415425e-01
-4.054  -2.027  4.140308459e-01
-4.054  -1.014  4.018700486e-01
-4.054   0.000  4.010127865e-01
-4.054   1.014  4.056378644e-01
-4.054   2.027  4.187837514e-01
-4.054   3.041  4.386023542e-01
-4.054   4.054  4.765322186e-01
-4.054   5.068  5.122632819e-01
-4.054   6.081  5.802146871e-01
-4.054   7.095  6.779607934e-01
-4.054   8.108  8.027175786e-01
-4.054   9.122  9.925923306e-01
-4.054  10.135  8.521319375e-01
-4.054  11.149  -1.389327483e-01
-4.054  12.162  1.691363609e-01

-3.041  -12.162  -3.661153829e-02
-3.041  -11.149  3.264799938e+00
-3.041  -10.135  1.503397270e+00
-3.041  -9.122  9.011322113e-01
-3.041  -8.108  7.690261607e-01
-3.041  -7.095  6.377046865e-01
-3.041  -6.081  5.518514336e-01
-3.041  -5.068  4.887372198e-01
-3.041  -4.054  4.427379623e-01
-3.041  -3.041  4.032165891e-01
-3.041  -2.027  3.817517597e-01
-3.041  -1.014  3.681535085e-01
-3.041   0.000  3.620114842e-01
-3.041   1.014  3.707466369e-01
-3.041   2.027  3.931874205e-01
-3.041   3.041  4.121318446e-01
-3.041   4.054  4.324194819e-01
-3.041   5.068  4.666397935e-01
-3.041   6.081  5.254620003e-01
-3.041   7.095  6.092340652e-01
-3.041   8.108  7.405334451e-01
-3.041   9.122  8.817262788e-01
-3.041  10.135  1.766500549e+00
-3.041  11.149  2.666793550e-01
-3.041  12.162  -1.555988685e+00

-2.027  -12.162  -6.936004205e-01
-2.027  -11.149  1.450115808e+00
-2.027  -10.135  8.777281495e-01
-2.027  -9.122  8.318773115e-01
-2.027  -8.108  7.070634679e-01
-2.027  -7.095  6.007445916e-01
-2.027  -6.081  5.162462993e-01
-2.027  -5.068  4.643553913e-01
-2.027  -4.054  4.177988288e-01
-2.027  -3.041  3.817414416e-01
-2.027  -2.027  3.622379518e-01
-2.027  -1.014  3.505139936e-01
-2.027   0.000  3.498987295e-01
-2.027   1.014  3.534279603e-01
-2.027   2.027  3.715104894e-01
-2.027   3.041  3.905703260e-01
-2.027   4.054  3.970576062e-01
-2.027   5.068  4.372419642e-01
-2.027   6.081  5.014368215e-01
-2.027   7.095  5.966302372e-01
-2.027   8.108  7.166698540e-01
-2.027   9.122  8.402747392e-01
-2.027  10.135  1.069355097e+00
-2.027  11.149  8.915832610e-01
-2.027  12.162  -7.314565584e-02

-1.014  -12.162  2.157988742e+00
-1.014  -11.149  6.337634279e-01
-1.014  -10.135  1.022990171e+00
-1.014  -9.122  8.309513222e-01
-1.014  -8.108  6.860083044e-01
-1.014  -7.095  5.755374472e-01
-1.014  -6.081  4.983525152e-01
-1.014  -5.068  4.350456728e-01
-1.014  -4.054  3.959419079e-01
-1.014  -3.041  3.648946046e-01
-1.014  -2.027  3.438793974e-01
-1.014  -1.014  3.381014908e-01
-1.014   0.000  3.421497466e-01
-1.014   1.014  3.492580231e-01
-1.014   2.027  3.593519888e-01
-1.014   3.041  3.782527051e-01
-1.014   4.054  3.895586695e-01
-1.014   5.068  4.245694945e-01
-1.014   6.081  4.844421711e-01
-1.014   7.095  5.854508985e-01
-1.014   8.108  6.844675085e-01
-1.014   9.122  8.168863476e-01
-1.014  10.135  1.017880410e+00
-1.014  11.149  5.461158862e-01
-1.014  12.162  2.711271533e-01

 0.000  -12.162  -2.220837719e+00
 0.000  -11.149  9.626088016e-01
 0.000  -10.135  9.691422867e-01
 0.000  -9.122  8.229733766e-01
 0.000  -8.108  6.942222849e-01
 0.000  -7.095  5.706926540e-01
 0.000  -6.081  4.843353054e-01
 0.000  -5.068  4.312180479e-01
 0.000  -4.054  3.946068283e-01
 0.000  -3.041  3.571201812e-01
 0.000  -2.027  3.424233147e-01
 0.000  -1.014  3.402132003e-01
 0.000   0.000  3.329461146e-01
 0.000   1.014  3.325182050e-01
 0.000   2.027  3.461960421e-01
 0.000   3.041  3.630555428e-01
 0.000   4.054  3.837796436e-01
 0.000   5.068  4.192950762e-01
 0.000   6.081  4.875713189e-01
 0.000   7.095  5.739668597e-01
 0.000   8.108  6.906590898e-01
 0.000   9.122  8.279507908e-01
 0.000  10.135  9.256755393e-01
 0.000  11.149  2.836882117e-01
 0.000  12.162  7.782185950e-01

 1.014  -12.162  7.770496779e-01
 1.014  -11.149  1.391851001e-01
 1.014  -10.135  1.083433589e+00
 1.014  -9.122  8.353109812e-01
 1.014  -8.108  6.964271965e-01
 1.014  -7.095  5.745958123e-01
 1.014  -6.081  4.844805209e-01
 1.014  -5.068  4.297144927e-01
 1.014  -4.054  3.947301308e-01
 1.014  -3.041  3.571902379e-01
 1.014  -2.027  3.417192408e-01
 1.014  -1.014  3.359956555e-01
 1.014   0.000  3.302373825e-01
 1.014   1.014  3.300911860e-01
 1.014   2.027  3.454225547e-01
 1.014   3.041  3.617098979e-01
 1.014   4.054  3.813519468e-01
 1.014   5.068  4.301322119e-01
 1.014   6.081  4.997286184e-01
 1.014   7.095  5.837992369e-01
 1.014   8.108  6.985790043e-01
 1.014   9.122  8.372961365e-01
 1.014  10.135  9.482006207e-01
 1.014  11.149  5.905121652e-01
 1.014  12.162  3.671613765e-01

 2.027  -12.162  1.439425030e-01
 2.027  -11.149  -1.042066723e+01
 2.027  -10.135  1.148896329e+00
 2.027  -9.122  8.570972773e-01
 2.027  -8.108  7.104418614e-01
 2.027  -7.095  5.998992275e-01
 2.027  -6.081  5.072139680e-01
 2.027  -5.068  4.559085985e-01
 2.027  -4.054  4.074324567e-01
 2.027  -3.041  3.774123575e-01
 2.027  -2.027  3.509682746e-01
 2.027  -1.014  3.453954565e-01
 2.027   0.000  3.471494776e-01
 2.027   1.014  3.484134173e-01
 2.027   2.027  3.661751070e-01
 2.027   3.041  3.849534559e-01
 2.027   4.054  4.067669808e-01
 2.027   5.068  4.561267115e-01
 2.027   6.081  5.191444011e-01
 2.027   7.095  6.008773882e-01
 2.027   8.108  7.197070294e-01
 2.027   9.122  8.649394227e-01
 2.027  10.135  4.789309291e-01
 2.027  11.149  5.518047168e+00
 2.027  12.162  1.564001995e-01

 3.041  -12.162  -1.733889039e-02
 3.041  -11.149  8.899591662e-01
 3.041  -10.135  7.988095416e-01
 3.041  -9.122  9.203019075e-01
 3.041  -8.108  7.581124239e-01
 3.041  -7.095  6.300048774e-01
 3.041  -6.081  5.428225368e-01
 3.041  -5.068  4.879326921e-01
 3.041  -4.054  4.327878597e-01
 3.041  -3.041  3.959878518e-01
 3.041  -2.027  3.717693815e-01
 3.041  -1.014  3.682517020e-01
 3.041   0.000  3.689854285e-01
 3.041   1.014  3.707102138e-01
 3.041   2.027  3.898719468e-01
 3.041   3.041  4.082366728e-01
 3.041   4.054  4.349621628e-01
 3.041   5.068  4.906900824e-01
 3.041   6.081  5.565070770e-01
 3.041   7.095  6.373422715e-01
 3.041   8.108  7.422222120e-01
 3.041   9.122  8.833400653e-01
 3.041  10.135  8.307481657e-01
 3.041  11.149  7.273790826e-01
 3.041  12.162  -5.089368475e-01

 4.054  -12.162  1.338062675e-01
 4.054  -11.149  -1.083149166e-01
 4.054  -10.135  5.403377645e-01
 4.054  -9.122  9.270537850e-01
 4.054  -8.108  8.002145439e-01
 4.054  -7.095  6.832185817e-01
 4.054  -6.081  5.880331057e-01
 4.054  -5.068  5.161491835e-01
 4.054  -4.054  4.664696110e-01
 4.054  -3.041  4.352866255e-01
 4.054  -2.027  4.115091491e-01
 4.054  -1.014  3.959662923e-01
 4.054   0.000  3.918028360e-01
 4.054   1.014  3.961592017e-01
 4.054   2.027  4.144417649e-01
 4.054   3.041  4.384358425e-01
 4.054   4.054  4.783399321e-01
 4.054   5.068  5.336067671e-01
 4.054   6.081  5.973959307e-01
 4.054   7.095  6.794544535e-01
 4.054   8.108  7.882984914e-01
 4.054   9.122  9.161496652e-01
 4.054  10.135  9.531626456e-01
 4.054  11.149  2.222312211e-01
 4.054  12.162  -2.107979622e-01

 5.068  -12.162  3.039811212e-01
 5.068  -11.149  7.063314815e-01
 5.068  -10.135  3.723515507e-01
 5.068  -9.122  7.049893551e-01
 5.068  -8.108  2.061842637e+00
 5.068  -7.095  7.563867741e-01
 5.068  -6.081  6.599681403e-01
 5.068  -5.068  5.758875097e-01
 5.068  -4.054  5.186388032e-01
 5.068  -3.041  4.933991822e-01
 5.068  -2.027  4.649035588e-01
 5.068  -1.014  4.434254125e-01
 5.068   0.000  4.377207422e-01
 5.068   1.014  4.422068269e-01
 5.068   2.027  4.654631533e-01
 5.068   3.041  4.904415088e-01
 5.068   4.054  5.205977435e-01
 5.068   5.068  5.887030833e-01
 5.068   6.081  6.615354681e-01
 5.068   7.095  7.482781806e-01
 5.068   8.108  9.032303025e-01
 5.068   9.122  9.179687635e-01
 5.068  10.135  2.813351282e-01
 5.068  11.149  -6.185406188e-01
 5.068  12.162  5.679478060e-02

 6.081  -12.162  3.237133009e-02
 6.081  -11.149  4.172159829e-01
 6.081  -10.135  4.637659289e-01
 6.081  -9.122  1.864202331e+00
 6.081  -8.108  8.758376214e-01
 6.081  -7.095  8.443189014e-01
 6.081  -6.081  7.405590281e-01
 6.081  -5.068  6.625573440e-01
 6.081  -4.054  5.935122863e-01
 6.081  -3.041  5.605423187e-01
 6.081  -2.027  5.243700780e-01
 6.081  -1.014  5.051125592e-01
 6.081   0.000  4.979389120e-01
 6.081   1.014  5.083177022e-01
 6.081   2.027  5.266118930e-01
 6.081   3.041  5.580027721e-01
 6.081   4.054  6.058644848e-01
 6.081   5.068  6.618326004e-01
 6.081   6.081  7.389761010e-01
 6.081   7.095  8.310396947e-01
 6.081   8.108  1.525534560e+00
 6.081   9.122  -8.313177039e-01
 6.081  10.135  5.675852186e-01
 6.081  11.149  6.269881555e-01
 6.081  12.162  4.741990560e-02

 7.095  -12.162  -4.550595117e-02
 7.095  -11.149  8.041474593e-02
 7.095  -10.135  6.183956287e-02
 7.095  -9.122  5.283327019e-01
 7.095  -8.108  8.798921404e-01
 7.095  -7.095  1.034174909e+00
 7.095  -6.081  8.535757799e-01
 7.095  -5.068  7.723684973e-01
 7.095  -4.054  6.916921767e-01
 7.095  -3.041  6.423562961e-01
 7.095  -2.027  5.973257836e-01
 7.095  -1.014  5.889444495e-01
 7.095   0.000  5.844705357e-01
 7.095   1.014  5.965898851e-01
 7.095   2.027  6.122846656e-01
 7.095   3.041  6.580876805e-01
 7.095   4.054  7.179206989e-01
 7.095   5.068  7.673782914e-01
 7.095   6.081  8.403890796e-01
 7.095   7.095  9.734974731e-01
 7.095   8.108  1.101201738e+00
 7.095   9.122  1.837555251e-01
 7.095  10.135  4.572082824e-02
 7.095  11.149  1.998281290e-02
 7.095  12.162  3.464564420e-02

 8.108  -12.162  3.830182279e-03
 8.108  -11.149  8.939927363e-02
 8.108  -10.135  1.202619495e-01
 8.108  -9.122  3.257276481e-01
 8.108  -8.108  3.153523233e-01
 8.108  -7.095  6.355482528e-01
 8.108  -6.081  9.020213636e-01
 8.108  -5.068  8.683158894e-01
 8.108  -4.054  8.096766092e-01
 8.108  -3.041  7.479643555e-01
 8.108  -2.027  6.981592928e-01
 8.108  -1.014  6.927562285e-01
 8.108   0.000  7.060132878e-01
 8.108   1.014  7.119146418e-01
 8.108   2.027  7.135508857e-01
 8.108   3.041  7.651276099e-01
 8.108   4.054  8.328519811e-01
 8.108   5.068  9.320014870e-01
 8.108   6.081  9.217656856e-01
 8.108   7.095  8.000217098e-01
 8.108   8.108  -7.246633907e-02
 8.108   9.122  -5.032028913e-01
 8.108  10.135  -1.913301455e-01
 8.108  11.149  6.386960735e-02
 8.108  12.162  9.416664343e-04

 9.122  -12.162  -1.135804569e-01
 9.122  -11.149  2.353108170e-02
 9.122  -10.135  -1.222529211e-01
 9.122  -9.122  9.103379253e-02
 9.122  -8.108  -3.094285846e-02
 9.122  -7.095  2.017585761e-01
 9.122  -6.081  6.853432763e-01
 9.122  -5.068  9.002288490e-01
 9.122  -4.054  8.878243572e-01
 9.122  -3.041  8.457021069e-01
 9.122  -2.027  8.219616415e-01
 9.122  -1.014  8.411885808e-01
 9.122   0.000  8.847578087e-01
 9.122   1.014  8.321417382e-01
 9.122   2.027  8.754043170e-01
 9.122   3.041  9.534902902e-01
 9.122   4.054  7.338722728e+00
 9.122   5.068  8.789673252e-01
 9.122   6.081  1.158016120e+00
 9.122   7.095  -9.689044068e-01
 9.122   8.108  1.846045372e-01
 9.122   9.122  2.057337004e-01
 9.122  10.135  -1.426831414e-01
 9.122  11.149  -1.397263019e-01
 9.122  12.162  -5.092431169e-02

10.135  -12.162  -2.765980436e-03
10.135  -11.149  -2.894905705e-03
10.135  -10.135  6.011599512e-02
10.135  -9.122  6.513284373e-02
10.135  -8.108  -1.177354258e-02
10.135  -7.095  -1.796744896e+00
10.135  -6.081  2.695488290e-01
10.135  -5.068  7.433989656e-01
10.135  -4.054  5.745741620e-01
10.135  -3.041  8.797190404e-01
10.135  -2.027  5.965018156e-01
10.135  -1.014  7.132960619e-01
10.135   0.000  8.531167021e-01
10.135   1.014  -4.221610646e-01
10.135   2.027  7.867898235e-01
10.135   3.041  2.647611848e+00
10.135   4.054  -3.139083167e-02
10.135   5.068  3.411536098e-01
10.135   6.081  -8.647029988e-02
10.135   7.095  -8.762752477e-01
10.135   8.108  -1.121250715e-01
10.135   9.122  -1.077929522e-01
10.135  10.135  -6.201740359e-02
10.135  11.149  1.241011561e-02
10.135  12.162  2.204526778e-03

11.149  -12.162  1.002776717e-03
11.149  -11.149  -6.888150917e-03
11.149  -10.135  1.133388012e-02
11.149  -9.122  3.545459878e-01
11.149  -8.108  -3.079349986e-02
11.149  -7.095  7.444171990e-02
11.149  -6.081  -3.895156279e-01
11.149  -5.068  2.854654027e+00
11.149  -4.054  -6.356982861e-02
11.149  -3.041  2.772314156e+00
11.149  -2.027  5.365425445e-01
11.149  -1.014  4.312070802e-01
11.149   0.000  5.934296697e-01
11.149   1.014  3.973508197e-01
11.149   2.027  7.388297051e-01
11.149   3.041  4.118151251e-02
11.149   4.054  2.183855464e-01
11.149   5.068  9.609130478e-01
11.149   6.081  -2.103714933e-01
11.149   7.095  -2.231492495e-01
11.149   8.108  2.841305567e-02
11.149   9.122  -7.133406248e-03
11.149  10.135  5.006528590e-03
11.149  11.149  1.426538562e-02
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  9.108905612e-04
12.162  -10.135  1.491580313e-02
12.162  -9.122  2.235748182e-02
12.162  -8.108  -8.762517090e-03
12.162  -7.095  3.301714431e-02
12.162  -6.081  3.063473805e-02
12.162  -5.068  6.560016238e-03
12.162  -4.054  3.334127244e-01
12.162  -3.041  -1.655351732e-01
12.162  -2.027  -3.469239534e-01
12.162  -1.014  -3.750164670e-01
12.162   0.000  -2.540184044e-01
12.162   1.014  3.603775887e-01
12.162   2.027  6.743395097e-03
12.162   3.041  -3.061516593e-02
12.162   4.054  -4.132436998e-01
12.162   5.068  -7.456088584e-02
12.162   6.081  -2.609900364e-02
12.162   7.095  1.986338952e-02
12.162   8.108  6.955013638e-02
12.162   9.122  -1.261245284e-02
12.162  10.135  -1.164211946e-03
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00



# y =  0.000fm 

# x [fm]      z [fm]     X_ebe (average value of pressure anisotropy from many single events)
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  2.474943512e-03
-12.162  -9.122  -2.000363632e-03
-12.162  -8.108  2.119800065e-03
-12.162  -7.095  -5.020582005e-02
-12.162  -6.081  9.046832694e-02
-12.162  -5.068  -3.725594559e-01
-12.162  -4.054  2.392699912e-01
-12.162  -3.041  1.258495509e-01
-12.162  -2.027  -1.634970101e-01
-12.162  -1.014  -2.078368236e+00
-12.162   0.000  4.295648505e-01
-12.162   1.014  1.675071678e-01
-12.162   2.027  2.158359915e-01
-12.162   3.041  5.983137716e-02
-12.162   4.054  2.911723592e-02
-12.162   5.068  -5.604884160e-02
-12.162   6.081  6.827333521e-03
-12.162   7.095  5.062957280e-02
-12.162   8.108  0.000000000e+00
-12.162   9.122  0.000000000e+00
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  0.000000000e+00
-11.149  -11.149  0.000000000e+00
-11.149  -10.135  3.097819478e-03
-11.149  -9.122  -4.420429227e-02
-11.149  -8.108  2.442867804e-02
-11.149  -7.095  -7.934540186e-02
-11.149  -6.081  5.472254821e-01
-11.149  -5.068  9.856234412e-01
-11.149  -4.054  -2.011055251e+00
-11.149  -3.041  6.840788888e-01
-11.149  -2.027  -2.592255191e+00
-11.149  -1.014  -2.976656404e-01
-11.149   0.000  -7.543114280e-01
-11.149   1.014  9.269404372e-01
-11.149   2.027  3.023059386e-01
-11.149   3.041  -9.090232073e-02
-11.149   4.054  -1.069387868e-01
-11.149   5.068  3.633394923e-02
-11.149   6.081  7.581758769e-03
-11.149   7.095  6.009712296e-03
-11.149   8.108  -3.580492868e-03
-11.149   9.122  0.000000000e+00
-11.149  10.135  0.000000000e+00
-11.149  11.149  0.000000000e+00
-11.149  12.162  0.000000000e+00

-10.135  -12.162  0.000000000e+00
-10.135  -11.149  2.080582655e-03
-10.135  -10.135  2.741230496e-03
-10.135  -9.122  -2.093551570e-02
-10.135  -8.108  -6.823005296e-02
-10.135  -7.095  -4.915063021e-01
-10.135  -6.081  -1.185013802e-01
-10.135  -5.068  1.002334950e+00
-10.135  -4.054  5.394149553e-01
-10.135  -3.041  -4.143352562e+00
-10.135  -2.027  8.860560081e-01
-10.135  -1.014  8.898742136e-01
-10.135   0.000  8.600061699e-01
-10.135   1.014  1.023062620e+00
-10.135   2.027  1.040351954e-01
-10.135   3.041  -1.739982161e-01
-10.135   4.054  1.334486250e-01
-10.135   5.068  -2.210142653e-01
-10.135   6.081  3.563948230e-02
-10.135   7.095  -1.749230989e-02
-10.135   8.108  -5.335832417e-04
-10.135   9.122  -1.890134112e-03
-10.135  10.135  0.000000000e+00
-10.135  11.149  0.000000000e+00
-10.135  12.162  0.000000000e+00

-9.122  -12.162  0.000000000e+00
-9.122  -11.149  -5.739658514e-03
-9.122  -10.135  -8.895307750e-02
-9.122  -9.122  6.917917258e-02
-9.122  -8.108  2.461343855e-02
-9.122  -7.095  8.063974042e-01
-9.122  -6.081  8.205695408e-01
-9.122  -5.068  9.366641585e-01
-9.122  -4.054  9.949637133e-01
-9.122  -3.041  8.335453828e-01
-9.122  -2.027  8.045185126e-01
-9.122  -1.014  7.898877225e-01
-9.122   0.000  8.120888729e-01
-9.122   1.014  9.006896657e-01
-9.122   2.027  7.440814197e-01
-9.122   3.041  5.794797146e-01
-9.122   4.054  -2.550602958e-01
-9.122   5.068  6.435010645e+00
-9.122   6.081  1.670475287e-01
-9.122   7.095  -7.994849488e-03
-9.122   8.108  1.953838207e-02
-9.122   9.122  -6.488064913e-03
-9.122  10.135  -2.494849655e-03
-9.122  11.149  0.000000000e+00
-9.122  12.162  0.000000000e+00

-8.108  -12.162  -1.555509859e-03
-8.108  -11.149  -1.706593884e-02
-8.108  -10.135  1.412796411e-01
-8.108  -9.122  1.612628129e-01
-8.108  -8.108  1.303382265e-01
-8.108  -7.095  5.895850393e-01
-8.108  -6.081  8.571150427e-01
-8.108  -5.068  8.009421285e-01
-8.108  -4.054  7.779794261e-01
-8.108  -3.041  7.114928517e-01
-8.108  -2.027  6.748435556e-01
-8.108  -1.014  6.604326892e-01
-8.108   0.000  6.976275063e-01
-8.108   1.014  7.655827835e-01
-8.108   2.027  8.273255661e-01
-8.108   3.041  8.579695009e-01
-8.108   4.054  7.504619966e-01
-8.108   5.068  4.935424854e-01
-8.108   6.081  1.920459599e-02
-8.108   7.095  -7.159789669e-01
-8.108   8.108  -4.525988852e-03
-8.108   9.122  -8.666522488e-03
-8.108  10.135  -2.102556371e-03
-8.108  11.149  0.000000000e+00
-8.108  12.162  0.000000000e+00

-7.095  -12.162  -5.421175797e-03
-7.095  -11.149  1.784224271e-03
-7.095  -10.135  -1.329392990e-01
-7.095  -9.122  2.683943609e-01
-7.095  -8.108  1.086922165e-01
-7.095  -7.095  6.058393549e-01
-7.095  -6.081  9.075882877e-01
-7.095  -5.068  7.213533513e-01
-7.095  -4.054  6.907440585e-01
-7.095  -3.041  6.094945206e-01
-7.095  -2.027  5.664505286e-01
-7.095  -1.014  5.619304584e-01
-7.095   0.000  5.963753769e-01
-7.095   1.014  6.499802032e-01
-7.095   2.027  7.100070098e-01
-7.095   3.041  7.913277169e-01
-7.095   4.054  7.899275183e-01
-7.095   5.068  -9.376753029e-02
-7.095   6.081  3.434149648e-01
-7.095   7.095  -3.721790851e-01
-7.095   8.108  -5.845596355e-02
-7.095   9.122  9.031268433e-03
-7.095  10.135  -3.121126161e-03
-7.095  11.149  0.000000000e+00
-7.095  12.162  0.000000000e+00

-6.081  -12.162  -1.380576693e-03
-6.081  -11.149  -3.240208818e-03
-6.081  -10.135  9.716189787e-02
-6.081  -9.122  1.575364278e-01
-6.081  -8.108  3.859917591e-01
-6.081  -7.095  7.339446646e-01
-6.081  -6.081  8.649492767e-01
-6.081  -5.068  7.382591218e-01
-6.081  -4.054  6.146449142e-01
-6.081  -3.041  5.357998142e-01
-6.081  -2.027  4.994747202e-01
-6.081  -1.014  4.940581649e-01
-6.081   0.000  5.123779634e-01
-6.081   1.014  5.604773600e-01
-6.081   2.027  6.244440282e-01
-6.081   3.041  7.162481243e-01
-6.081   4.054  7.767134413e-01
-6.081   5.068  9.490748360e-01
-6.081   6.081  5.179494394e+01
-6.081   7.095  1.808236146e-01
-6.081   8.108  2.973434928e-03
-6.081   9.122  9.193224469e-03
-6.081  10.135  5.148953765e-03
-6.081  11.149  0.000000000e+00
-6.081  12.162  0.000000000e+00

-5.068  -12.162  -7.078731872e-03
-5.068  -11.149  -1.324845461e-02
-5.068  -10.135  1.002692019e-01
-5.068  -9.122  2.881901107e-01
-5.068  -8.108  3.256549857e-01
-5.068  -7.095  8.703652789e-01
-5.068  -6.081  8.258227692e-01
-5.068  -5.068  7.061829213e-01
-5.068  -4.054  5.884312703e-01
-5.068  -3.041  5.090587918e-01
-5.068  -2.027  4.586822417e-01
-5.068  -1.014  4.318435593e-01
-5.068   0.000  4.413019006e-01
-5.068   1.014  4.842412105e-01
-5.068   2.027  5.512318889e-01
-5.068   3.041  6.411300563e-01
-5.068   4.054  7.542612004e-01
-5.068   5.068  8.792708078e-01
-5.068   6.081  4.215375901e-01
-5.068   7.095  1.575780196e-01
-5.068   8.108  1.697409580e-02
-5.068   9.122  -3.623304906e-02
-5.068  10.135  5.212060337e-03
-5.068  11.149  0.000000000e+00
-5.068  12.162  0.000000000e+00

-4.054  -12.162  -5.816542574e-04
-4.054  -11.149  2.587700267e-02
-4.054  -10.135  1.440201145e-02
-4.054  -9.122  1.664143502e-02
-4.054  -8.108  5.667679017e-01
-4.054  -7.095  9.908969653e-01
-4.054  -6.081  8.592270676e-01
-4.054  -5.068  6.971697641e-01
-4.054  -4.054  5.800164187e-01
-4.054  -3.041  4.848118104e-01
-4.054  -2.027  4.223198636e-01
-4.054  -1.014  3.966224489e-01
-4.054   0.000  4.010127865e-01
-4.054   1.014  4.301086201e-01
-4.054   2.027  4.920667129e-01
-4.054   3.041  5.801115604e-01
-4.054   4.054  7.100633109e-01
-4.054   5.068  8.919598024e-01
-4.054   6.081  6.596891654e-01
-4.054   7.095  8.298593634e-01
-4.054   8.108  -2.701228744e-01
-4.054   9.122  -1.743433415e-03
-4.054  10.135  4.334271691e-03
-4.054  11.149  3.686195484e-03
-4.054  12.162  0.000000000e+00

-3.041  -12.162  6.494475944e-03
-3.041  -11.149  -2.840069827e-03
-3.041  -10.135  4.922542946e-02
-3.041  -9.122  1.773642277e-01
-3.041  -8.108  -3.480899457e-02
-3.041  -7.095  5.151171255e-01
-3.041  -6.081  8.421853453e-01
-3.041  -5.068  7.063298112e-01
-3.041  -4.054  5.865116254e-01
-3.041  -3.041  4.712875137e-01
-3.041  -2.027  4.001897257e-01
-3.041  -1.014  3.639355470e-01
-3.041   0.000  3.620114842e-01
-3.041   1.014  3.916038707e-01
-3.041   2.027  4.476314434e-01
-3.041   3.041  5.404791102e-01
-3.041   4.054  6.743494534e-01
-3.041   5.068  8.493608673e-01
-3.041   6.081  2.655003311e+00
-3.041   7.095  -7.795599643e-02
-3.041   8.108  1.406369010e-02
-3.041   9.122  -6.837669681e-02
-3.041  10.135  5.383486867e-04
-3.041  11.149  -1.841117124e-03
-3.041  12.162  0.000000000e+00

-2.027  -12.162  -2.329726370e-03
-2.027  -11.149  -9.946918613e-02
-2.027  -10.135  5.483174461e-02
-2.027  -9.122  6.565038542e-02
-2.027  -8.108  3.668961229e-02
-2.027  -7.095  8.881047774e-01
-2.027  -6.081  8.628620306e-01
-2.027  -5.068  7.151891538e-01
-2.027  -4.054  5.801818450e-01
-2.027  -3.041  4.672692331e-01
-2.027  -2.027  4.009445838e-01
-2.027  -1.014  3.578748898e-01
-2.027   0.000  3.498987295e-01
-2.027   1.014  3.757889808e-01
-2.027   2.027  4.248306879e-01
-2.027   3.041  5.062782393e-01
-2.027   4.054  6.458728042e-01
-2.027   5.068  7.661661587e-01
-2.027   6.081  7.983043035e-01
-2.027   7.095  -9.936960679e+00
-2.027   8.108  -1.418752996e-01
-2.027   9.122  7.000128994e-02
-2.027  10.135  -2.936099847e-02
-2.027  11.149  -2.694579364e-03
-2.027  12.162  0.000000000e+00

-1.014  -12.162  -1.794108610e-03
-1.014  -11.149  -1.192584367e-02
-1.014  -10.135  -1.491998957e-02
-1.014  -9.122  6.159466728e-01
-1.014  -8.108  -3.577964547e+00
-1.014  -7.095  3.148023800e-01
-1.014  -6.081  1.085432283e+00
-1.014  -5.068  7.081211381e-01
-1.014  -4.054  5.755077216e-01
-1.014  -3.041  4.802154359e-01
-1.014  -2.027  4.025192123e-01
-1.014  -1.014  3.479578245e-01
-1.014   0.000  3.421497466e-01
-1.014   1.014  3.604079507e-01
-1.014   2.027  4.070697259e-01
-1.014   3.041  4.905147669e-01
-1.014   4.054  6.221040089e-01
-1.014   5.068  7.879351123e-01
-1.014   6.081  9.202404288e-01
-1.014   7.095  5.245776268e-01
-1.014   8.108  -1.307278188e-01
-1.014   9.122  -9.491026971e-02
-1.014  10.135  -1.384609329e-02
-1.014  11.149  -6.358278444e-03
-1.014  12.162  1.845702777e-03

 0.000  -12.162  -1.974401787e-03
 0.000  -11.149  -6.698195814e-03
 0.000  -10.135  -1.791337495e+00
 0.000  -9.122  1.734785763e-01
 0.000  -8.108  4.273897170e-01
 0.000  -7.095  6.406706888e-01
 0.000  -6.081  9.025052003e-01
 0.000  -5.068  7.383450433e-01
 0.000  -4.054  5.980148455e-01
 0.000  -3.041  4.908603841e-01
 0.000  -2.027  4.060505398e-01
 0.000  -1.014  3.474337954e-01
 0.000   0.000  3.329461146e-01
 0.000   1.014  3.427618820e-01
 0.000   2.027  3.944515898e-01
 0.000   3.041  4.853853534e-01
 0.000   4.054  6.051360990e-01
 0.000   5.068  7.616414809e-01
 0.000   6.081  8.105435067e-01
 0.000   7.095  1.133831179e+00
 0.000   8.108  3.350532012e-02
 0.000   9.122  6.263552878e-02
 0.000  10.135  2.250594872e-01
 0.000  11.149  -9.617970814e-03
 0.000  12.162  0.000000000e+00

 1.014  -12.162  1.937078009e-03
 1.014  -11.149  -6.206752500e-03
 1.014  -10.135  -1.947614607e-02
 1.014  -9.122  -5.570118600e-02
 1.014  -8.108  -1.858022166e-01
 1.014  -7.095  5.173729826e-01
 1.014  -6.081  9.280667544e-01
 1.014  -5.068  7.892987768e-01
 1.014  -4.054  6.273409230e-01
 1.014  -3.041  5.008470947e-01
 1.014  -2.027  4.121646436e-01
 1.014  -1.014  3.513334865e-01
 1.014   0.000  3.302373825e-01
 1.014   1.014  3.434499289e-01
 1.014   2.027  3.869709891e-01
 1.014   3.041  4.752577114e-01
 1.014   4.054  5.889195164e-01
 1.014   5.068  7.311220381e-01
 1.014   6.081  8.355975011e-01
 1.014   7.095  7.411341588e-01
 1.014   8.108  2.990238965e-01
 1.014   9.122  -5.221850777e-02
 1.014  10.135  6.333465898e-02
 1.014  11.149  -3.205449434e-03
 1.014  12.162  1.711896874e-03

 2.027  -12.162  0.000000000e+00
 2.027  -11.149  9.017695125e-04
 2.027  -10.135  -7.684551614e-02
 2.027  -9.122  -1.518393420e-01
 2.027  -8.108  2.169856555e+00
 2.027  -7.095  2.564957723e-01
 2.027  -6.081  8.401907361e-01
 2.027  -5.068  8.068163342e-01
 2.027  -4.054  6.327499329e-01
 2.027  -3.041  5.133096058e-01
 2.027  -2.027  4.290493607e-01
 2.027  -1.014  3.655358314e-01
 2.027   0.000  3.471494776e-01
 2.027   1.014  3.545847421e-01
 2.027   2.027  3.938888825e-01
 2.027   3.041  4.631478471e-01
 2.027   4.054  5.672256231e-01
 2.027   5.068  7.211412566e-01
 2.027   6.081  8.467975922e-01
 2.027   7.095  9.801920033e-01
 2.027   8.108  3.441699498e-01
 2.027   9.122  4.126055203e+00
 2.027  10.135  9.968621720e-02
 2.027  11.149  -8.039465545e-03
 2.027  12.162  -5.482626019e-04

 3.041  -12.162  0.000000000e+00
 3.041  -11.149  -1.146946204e-02
 3.041  -10.135  -2.711679205e-02
 3.041  -9.122  1.554233420e-03
 3.041  -8.108  2.860424306e-01
 3.041  -7.095  1.749752939e-01
 3.041  -6.081  1.040524770e+00
 3.041  -5.068  8.299380474e-01
 3.041  -4.054  6.843706618e-01
 3.041  -3.041  5.528002929e-01
 3.041  -2.027  4.653451229e-01
 3.041  -1.014  4.081067441e-01
 3.041   0.000  3.689854285e-01
 3.041   1.014  3.688109471e-01
 3.041   2.027  4.123580341e-01
 3.041   3.041  4.696141805e-01
 3.041   4.054  5.596823969e-01
 3.041   5.068  7.000210114e-01
 3.041   6.081  8.553883017e-01
 3.041   7.095  9.484340261e-01
 3.041   8.108  3.691342933e-01
 3.041   9.122  -6.409743487e-01
 3.041  10.135  8.662675293e-02
 3.041  11.149  -8.199136041e-03
 3.041  12.162  -1.610150421e-03

 4.054  -12.162  0.000000000e+00
 4.054  -11.149  2.360573634e-03
 4.054  -10.135  -8.895596248e-03
 4.054  -9.122  -5.139638715e-02
 4.054  -8.108  4.440110300e-01
 4.054  -7.095  -2.162825020e-02
 4.054  -6.081  1.009101516e+00
 4.054  -5.068  9.751143857e-01
 4.054  -4.054  7.310449325e-01
 4.054  -3.041  6.020238648e-01
 4.054  -2.027  5.108358734e-01
 4.054  -1.014  4.437162419e-01
 4.054   0.000  3.918028360e-01
 4.054   1.014  3.885641631e-01
 4.054   2.027  4.254167047e-01
 4.054   3.041  4.800579241e-01
 4.054   4.054  5.630618148e-01
 4.054   5.068  6.869410453e-01
 4.054   6.081  8.247234478e-01
 4.054   7.095  9.834396180e-01
 4.054   8.108  6.725493397e-01
 4.054   9.122  1.174339942e-01
 4.054  10.135  5.878677347e-02
 4.054  11.149  -4.099516865e-03
 4.054  12.162  3.432796932e-04

 5.068  -12.162  0.000000000e+00
 5.068  -11.149  -4.974195484e-03
 5.068  -10.135  -8.093656660e-04
 5.068  -9.122  -6.767679876e-03
 5.068  -8.108  1.376651756e-01
 5.068  -7.095  4.714388529e-01
 5.068  -6.081  6.905127620e-01
 5.068  -5.068  1.021420179e+00
 5.068  -4.054  7.715624056e-01
 5.068  -3.041  6.494441235e-01
 5.068  -2.027  5.569579406e-01
 5.068  -1.014  4.857220581e-01
 5.068   0.000  4.377207422e-01
 5.068   1.014  4.318917829e-01
 5.068   2.027  4.500909612e-01
 5.068   3.041  5.005151033e-01
 5.068   4.054  5.910296102e-01
 5.068   5.068  7.204675568e-01
 5.068   6.081  7.595298490e-01
 5.068   7.095  9.070736380e-01
 5.068   8.108  3.194766100e+00
 5.068   9.122  3.026751999e-01
 5.068  10.135  4.045812314e-02
 5.068  11.149  6.297291634e-03
 5.068  12.162  5.165211477e-03

 6.081  -12.162  0.000000000e+00
 6.081  -11.149  0.000000000e+00
 6.081  -10.135  1.886447277e-03
 6.081  -9.122  2.153663561e-01
 6.081  -8.108  -1.806165289e-01
 6.081  -7.095  2.703771364e-01
 6.081  -6.081  7.237883701e-01
 6.081  -5.068  4.428353442e-01
 6.081  -4.054  8.479779290e-01
 6.081  -3.041  7.301539860e-01
 6.081  -2.027  6.353687328e-01
 6.081  -1.014  5.635951053e-01
 6.081   0.000  4.979389120e-01
 6.081   1.014  4.813518143e-01
 6.081   2.027  4.932371261e-01
 6.081   3.041  5.387405781e-01
 6.081   4.054  6.272974805e-01
 6.081   5.068  7.431753914e-01
 6.081   6.081  8.709594155e-01
 6.081   7.095  9.161225854e-01
 6.081   8.108  5.982597613e-01
 6.081   9.122  6.486114263e-02
 6.081  10.135  1.961644326e-01
 6.081  11.149  2.799847039e-01
 6.081  12.162  -8.889358383e-03

 7.095  -12.162  0.000000000e+00
 7.095  -11.149  0.000000000e+00
 7.095  -10.135  2.274875793e-02
 7.095  -9.122  4.278337127e-03
 7.095  -8.108  -3.144414969e-01
 7.095  -7.095  5.921939402e-02
 7.095  -6.081  1.915970631e-01
 7.095  -5.068  -2.635685584e-01
 7.095  -4.054  7.070271918e-01
 7.095  -3.041  8.325215256e-01
 7.095  -2.027  7.246363146e-01
 7.095  -1.014  6.449907889e-01
 7.095   0.000  5.844705357e-01
 7.095   1.014  5.528579794e-01
 7.095   2.027  5.750664432e-01
 7.095   3.041  6.206603549e-01
 7.095   4.054  6.792775337e-01
 7.095   5.068  7.942610338e-01
 7.095   6.081  8.519492455e-01
 7.095   7.095  5.849904378e-01
 7.095   8.108  2.100470743e+00
 7.095   9.122  5.535586531e-02
 7.095  10.135  -4.838348472e-02
 7.095  11.149  2.118452744e-02
 7.095  12.162  -1.536557401e-02

 8.108  -12.162  0.000000000e+00
 8.108  -11.149  0.000000000e+00
 8.108  -10.135  0.000000000e+00
 8.108  -9.122  -2.483739791e-02
 8.108  -8.108  1.724758568e-01
 8.108  -7.095  2.032896317e-01
 8.108  -6.081  -4.267852582e-01
 8.108  -5.068  1.955465845e-01
 8.108  -4.054  8.679710660e-01
 8.108  -3.041  7.885526994e-01
 8.108  -2.027  8.496500214e-01
 8.108  -1.014  7.615595729e-01
 8.108   0.000  7.060132878e-01
 8.108   1.014  6.631856345e-01
 8.108   2.027  6.788384394e-01
 8.108   3.041  7.189400597e-01
 8.108   4.054  7.667320968e-01
 8.108   5.068  8.669075144e-01
 8.108   6.081  6.454852840e+00
 8.108   7.095  1.864966002e+00
 8.108   8.108  -4.713524701e+00
 8.108   9.122  -3.786139031e-01
 8.108  10.135  6.030115680e-02
 8.108  11.149  -3.399307067e-02
 8.108  12.162  -1.267812714e-02

 9.122  -12.162  0.000000000e+00
 9.122  -11.149  0.000000000e+00
 9.122  -10.135  0.000000000e+00
 9.122  -9.122  9.006500367e-03
 9.122  -8.108  1.128971194e-01
 9.122  -7.095  5.655061177e-02
 9.122  -6.081  2.462512860e-01
 9.122  -5.068  -1.857078305e-01
 9.122  -4.054  1.752508844e+00
 9.122  -3.041  7.261660081e-01
 9.122  -2.027  8.502726211e-01
 9.122  -1.014  8.803708703e-01
 9.122   0.000  8.847578087e-01
 9.122   1.014  7.876189839e-01
 9.122   2.027  7.919866693e-01
 9.122   3.041  8.137608856e-01
 9.122   4.054  1.100955853e+00
 9.122   5.068  1.492407314e-02
 9.122   6.081  5.714540039e-01
 9.122   7.095  -9.431538435e-01
 9.122   8.108  3.803237839e-02
 9.122   9.122  1.676889186e-02
 9.122  10.135  8.026550663e-03
 9.122  11.149  1.667184923e-03
 9.122  12.162  -3.591566801e-03

10.135  -12.162  0.000000000e+00
10.135  -11.149  0.000000000e+00
10.135  -10.135  0.000000000e+00
10.135  -9.122  2.940553619e-03
10.135  -8.108  -1.181745945e-03
10.135  -7.095  -9.865953031e-03
10.135  -6.081  -6.689376936e-01
10.135  -5.068  -4.252109739e-02
10.135  -4.054  1.534432770e-01
10.135  -3.041  -1.470547994e+00
10.135  -2.027  3.526850377e-01
10.135  -1.014  5.753668767e-01
10.135   0.000  8.531167021e-01
10.135   1.014  6.200313517e-01
10.135   2.027  1.082400555e+00
10.135   3.041  8.844334046e-01
10.135   4.054  8.390343395e-01
10.135   5.068  5.817878441e-01
10.135   6.081  4.588978891e-01
10.135   7.095  1.950191658e-01
10.135   8.108  2.103802605e-01
10.135   9.122  -8.565806421e-03
10.135  10.135  -4.819533045e-03
10.135  11.149  -7.185254368e-03
10.135  12.162  0.000000000e+00

11.149  -12.162  0.000000000e+00
11.149  -11.149  0.000000000e+00
11.149  -10.135  0.000000000e+00
11.149  -9.122  0.000000000e+00
11.149  -8.108  -9.085069427e-05
11.149  -7.095  -5.387623378e-02
11.149  -6.081  3.285228221e-02
11.149  -5.068  4.969160412e-02
11.149  -4.054  -1.486406786e-01
11.149  -3.041  7.659425545e-01
11.149  -2.027  3.121548023e-01
11.149  -1.014  2.959432715e-01
11.149   0.000  5.934296697e-01
11.149   1.014  1.598148571e+00
11.149   2.027  1.030618571e+00
11.149   3.041  -5.625117890e+00
11.149   4.054  1.995844504e+00
11.149   5.068  -2.061537169e-02
11.149   6.081  -2.094549820e+00
11.149   7.095  -1.653939839e-01
11.149   8.108  -5.154277613e-03
11.149   9.122  -1.325405172e-03
11.149  10.135  5.559601771e-03
11.149  11.149  0.000000000e+00
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  0.000000000e+00
12.162  -10.135  0.000000000e+00
12.162  -9.122  0.000000000e+00
12.162  -8.108  1.787799199e-03
12.162  -7.095  3.661779749e-03
12.162  -6.081  3.261535171e-03
12.162  -5.068  -2.907541154e-02
12.162  -4.054  -1.362840991e+00
12.162  -3.041  1.018440103e-01
12.162  -2.027  2.873220898e+00
12.162  -1.014  1.224449799e-02
12.162   0.000  -2.540184044e-01
12.162   1.014  1.837624211e-01
12.162   2.027  -4.260061996e-02
12.162   3.041  1.047599968e-02
12.162   4.054  1.030452255e-01
12.162   5.068  -1.583867738e-01
12.162   6.081  -9.802757189e-02
12.162   7.095  1.987174650e-02
12.162   8.108  -5.117266682e-03
12.162   9.122  -6.497017087e-04
12.162  10.135  0.000000000e+00
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00



# x =  0.000fm 

# y [fm]      z [fm]     X_ebe (average value of pressure anisotropy from many single events)
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  0.000000000e+00
-12.162  -9.122  1.737109694e-02
-12.162  -8.108  8.519903205e-03
-12.162  -7.095  2.751168794e-05
-12.162  -6.081  -4.596193657e-02
-12.162  -5.068  1.080183768e+00
-12.162  -4.054  -4.404479085e-02
-12.162  -3.041  2.628653351e-01
-12.162  -2.027  -9.999046527e-01
-12.162  -1.014  4.976374440e-01
-12.162   0.000  -2.220837719e+00
-12.162   1.014  5.107202098e-02
-12.162   2.027  1.328561431e+00
-12.162   3.041  2.971790291e+00
-12.162   4.054  1.000891065e-01
-12.162   5.068  5.101671871e-02
-12.162   6.081  1.145057932e-01
-12.162   7.095  1.020366252e-01
-12.162   8.108  1.638973023e-02
-12.162   9.122  2.400302227e-03
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  0.000000000e+00
-11.149  -11.149  0.000000000e+00
-11.149  -10.135  -1.115573408e-03
-11.149  -9.122  -6.213568007e-03
-11.149  -8.108  -4.970502400e-03
-11.149  -7.095  -3.491913330e-02
-11.149  -6.081  -3.713284409e-02
-11.149  -5.068  -4.168248557e-01
-11.149  -4.054  -6.912997927e-01
-11.149  -3.041  -8.821545409e-01
-11.149  -2.027  4.538494609e-01
-11.149  -1.014  6.259998362e-01
-11.149   0.000  9.626088016e-01
-11.149   1.014  9.464349429e-01
-11.149   2.027  3.980291482e-01
-11.149   3.041  -3.766304644e-01
-11.149   4.054  -1.591131644e+00
-11.149   5.068  2.671286993e-03
-11.149   6.081  -2.638936158e-01
-11.149   7.095  -4.206381206e-02
-11.149   8.108  8.590637300e-02
-11.149   9.122  -1.289571306e-02
-11.149  10.135  -7.096383291e-03
-11.149  11.149  0.000000000e+00
-11.149  12.162  0.000000000e+00

-10.135  -12.162  0.000000000e+00
-10.135  -11.149  0.000000000e+00
-10.135  -10.135  1.016731944e-03
-10.135  -9.122  1.410356016e-02
-10.135  -8.108  1.074967060e-01
-10.135  -7.095  -1.044479320e-01
-10.135  -6.081  -2.393520950e-01
-10.135  -5.068  3.637153844e-01
-10.135  -4.054  6.446994265e+00
-10.135  -3.041  5.714227744e-01
-10.135  -2.027  6.939103764e-01
-10.135  -1.014  1.009682310e+00
-10.135   0.000  9.691422867e-01
-10.135   1.014  1.013588600e+00
-10.135   2.027  1.068553231e+00
-10.135   3.041  1.122970947e+00
-10.135   4.054  8.399037633e-01
-10.135   5.068  1.948779357e+00
-10.135   6.081  2.116559872e-01
-10.135   7.095  2.845424998e-01
-10.135   8.108  8.101784127e-02
-10.135   9.122  -5.592765090e-03
-10.135  10.135  3.214781175e-04
-10.135  11.149  0.000000000e+00
-10.135  12.162  0.000000000e+00

-9.122  -12.162  0.000000000e+00
-9.122  -11.149  3.412473391e-03
-9.122  -10.135  -1.050945441e-02
-9.122  -9.122  4.782525338e-01
-9.122  -8.108  2.357968802e-02
-9.122  -7.095  2.217614428e-02
-9.122  -6.081  1.035646737e+00
-9.122  -5.068  5.199105400e-01
-9.122  -4.054  6.729794440e-01
-9.122  -3.041  9.217444044e-01
-9.122  -2.027  8.695616640e-01
-9.122  -1.014  8.328594393e-01
-9.122   0.000  8.229733766e-01
-9.122   1.014  8.286568032e-01
-9.122   2.027  8.603853219e-01
-9.122   3.041  9.420174691e-01
-9.122   4.054  1.339830443e+00
-9.122   5.068  7.652340429e-01
-9.122   6.081  -3.282595355e+00
-9.122   7.095  1.795264787e-01
-9.122   8.108  -3.874126256e-01
-9.122   9.122  2.808457276e-02
-9.122  10.135  5.276041040e-03
-9.122  11.149  -1.980938937e-03
-9.122  12.162  0.000000000e+00

-8.108  -12.162  0.000000000e+00
-8.108  -11.149  -4.523384258e-03
-8.108  -10.135  -3.964949843e-02
-8.108  -9.122  -5.783051357e-02
-8.108  -8.108  1.155213593e+00
-8.108  -7.095  2.964870624e-01
-8.108  -6.081  6.814799409e-01
-8.108  -5.068  9.140305711e-01
-8.108  -4.054  8.880783308e-01
-8.108  -3.041  8.010396699e-01
-8.108  -2.027  7.386189523e-01
-8.108  -1.014  7.071145299e-01
-8.108   0.000  6.942222849e-01
-8.108   1.014  6.916193130e-01
-8.108   2.027  7.361961416e-01
-8.108   3.041  7.955403797e-01
-8.108   4.054  8.759412474e-01
-8.108   5.068  1.415060409e+00
-8.108   6.081  1.353500351e+00
-8.108   7.095  1.970859681e-01
-8.108   8.108  1.487506265e-01
-8.108   9.122  -2.111054618e-03
-8.108  10.135  -8.485856857e-03
-8.108  11.149  2.348460487e-03
-8.108  12.162  0.000000000e+00

-7.095  -12.162  0.000000000e+00
-7.095  -11.149  -5.086299964e-03
-7.095  -10.135  -2.601100607e-02
-7.095  -9.122  1.429692997e-02
-7.095  -8.108  4.217304089e-02
-7.095  -7.095  -2.386967770e+00
-7.095  -6.081  9.109628850e-01
-7.095  -5.068  9.537639319e-01
-7.095  -4.054  8.276523392e-01
-7.095  -3.041  7.055296180e-01
-7.095  -2.027  6.346278571e-01
-7.095  -1.014  5.960605012e-01
-7.095   0.000  5.706926540e-01
-7.095   1.014  5.810898020e-01
-7.095   2.027  6.251367298e-01
-7.095   3.041  6.960676177e-01
-7.095   4.054  8.009073928e-01
-7.095   5.068  6.382609270e-01
-7.095   6.081  8.803228230e-01
-7.095   7.095  -4.488837391e-02
-7.095   8.108  1.716233140e+00
-7.095   9.122  -8.935836081e-03
-7.095  10.135  9.179045669e-03
-7.095  11.149  8.989772992e-03
-7.095  12.162  -1.683668536e-03

-6.081  -12.162  1.814732003e-03
-6.081  -11.149  -6.273159857e-03
-6.081  -10.135  -1.530865506e-01
-6.081  -9.122  -1.697771434e+00
-6.081  -8.108  -1.602722036e-01
-6.081  -7.095  -2.828320796e-01
-6.081  -6.081  4.990682543e+00
-6.081  -5.068  9.040162920e-01
-6.081  -4.054  7.544964671e-01
-6.081  -3.041  6.246754592e-01
-6.081  -2.027  5.694389449e-01
-6.081  -1.014  5.125013266e-01
-6.081   0.000  4.843353054e-01
-6.081   1.014  4.958944716e-01
-6.081   2.027  5.399320799e-01
-6.081   3.041  6.120112961e-01
-6.081   4.054  7.355054200e-01
-6.081   5.068  8.375834671e-01
-6.081   6.081  7.889291283e-01
-6.081   7.095  7.465235802e+00
-6.081   8.108  1.350796000e-01
-6.081   9.122  3.786639668e-01
-6.081  10.135  -3.803145656e-02
-6.081  11.149  4.809511015e-03
-6.081  12.162  -1.678480516e-03

-5.068  -12.162  7.847428753e-06
-5.068  -11.149  -1.127240633e-03
-5.068  -10.135  5.579964594e-03
-5.068  -9.122  7.396757528e-02
-5.068  -8.108  -2.021361664e+00
-5.068  -7.095  8.530069916e-01
-5.068  -6.081  1.506225478e+00
-5.068  -5.068  8.444726680e-01
-5.068  -4.054  7.007676707e-01
-5.068  -3.041  5.818398203e-01
-5.068  -2.027  5.106075246e-01
-5.068  -1.014  4.561460187e-01
-5.068   0.000  4.312180479e-01
-5.068   1.014  4.396850026e-01
-5.068   2.027  4.865107923e-01
-5.068   3.041  5.727119767e-01
-5.068   4.054  7.003220157e-01
-5.068   5.068  8.453930834e-01
-5.068   6.081  8.344303473e-01
-5.068   7.095  6.523368393e-01
-5.068   8.108  1.692546237e-01
-5.068   9.122  -9.401620911e-02
-5.068  10.135  3.789258632e-02
-5.068  11.149  5.778137957e-03
-5.068  12.162  -1.845313017e-03

-4.054  -12.162  -3.697068189e-03
-4.054  -11.149  -2.924175169e-04
-4.054  -10.135  1.150167239e-03
-4.054  -9.122  1.105076834e-01
-4.054  -8.108  2.535150651e-01
-4.054  -7.095  3.296614142e-01
-4.054  -6.081  1.014962812e+00
-4.054  -5.068  8.037015078e-01
-4.054  -4.054  6.530258319e-01
-4.054  -3.041  5.450445731e-01
-4.054  -2.027  4.675032446e-01
-4.054  -1.014  4.173036401e-01
-4.054   0.000  3.946068283e-01
-4.054   1.014  4.049968118e-01
-4.054   2.027  4.484259005e-01
-4.054   3.041  5.425265989e-01
-4.054   4.054  6.606343291e-01
-4.054   5.068  8.205291741e-01
-4.054   6.081  6.802975203e-01
-4.054   7.095  1.317547417e-01
-4.054   8.108  8.840572370e-02
-4.054   9.122  7.024369321e-01
-4.054  10.135  6.187529988e-02
-4.054  11.149  -8.786139421e-03
-4.054  12.162  1.975731229e-03

-3.041  -12.162  3.459893441e-03
-3.041  -11.149  -1.054904756e-02
-3.041  -10.135  -9.950860256e-03
-3.041  -9.122  1.544979919e-01
-3.041  -8.108  -1.171016561e+00
-3.041  -7.095  6.790055925e-01
-3.041  -6.081  8.987716205e-01
-3.041  -5.068  7.828826298e-01
-3.041  -4.054  6.229739530e-01
-3.041  -3.041  4.968893245e-01
-3.041  -2.027  4.306100627e-01
-3.041  -1.014  3.837746941e-01
-3.041   0.000  3.571201812e-01
-3.041   1.014  3.795126107e-01
-3.041   2.027  4.269128860e-01
-3.041   3.041  5.129459426e-01
-3.041   4.054  6.276380077e-01
-3.041   5.068  7.899216974e-01
-3.041   6.081  2.286431780e+00
-3.041   7.095  1.431982412e+00
-3.041   8.108  -2.599051218e-01
-3.041   9.122  -9.273075974e-02
-3.041  10.135  2.381248635e-02
-3.041  11.149  1.419722656e-03
-3.041  12.162  -1.918181865e-03

-2.027  -12.162  0.000000000e+00
-2.027  -11.149  -9.477866671e-03
-2.027  -10.135  -4.217871230e-02
-2.027  -9.122  -2.689211849e-03
-2.027  -8.108  5.225380489e+00
-2.027  -7.095  7.270701000e-01
-2.027  -6.081  9.306832062e-01
-2.027  -5.068  7.557156633e-01
-2.027  -4.054  6.133951368e-01
-2.027  -3.041  4.780031074e-01
-2.027  -2.027  4.037711007e-01
-2.027  -1.014  3.615404618e-01
-2.027   0.000  3.424233147e-01
-2.027   1.014  3.629555959e-01
-2.027   2.027  4.097518512e-01
-2.027   3.041  4.927224567e-01
-2.027   4.054  6.072471570e-01
-2.027   5.068  7.712800706e-01
-2.027   6.081  8.834186769e-01
-2.027   7.095  -1.383594655e-01
-2.027   8.108  1.561733377e-01
-2.027   9.122  -2.285786681e-01
-2.027  10.135  4.811220082e-02
-2.027  11.149  -6.779295683e-03
-2.027  12.162  -5.122167457e-04

-1.014  -12.162  3.860325078e-03
-1.014  -11.149  -8.167835730e-03
-1.014  -10.135  1.008261860e-01
-1.014  -9.122  2.116095548e-01
-1.014  -8.108  7.339227261e-02
-1.014  -7.095  6.931889943e+00
-1.014  -6.081  7.953865610e-01
-1.014  -5.068  7.433202425e-01
-1.014  -4.054  5.984710494e-01
-1.014  -3.041  4.822264042e-01
-1.014  -2.027  4.015315571e-01
-1.014  -1.014  3.505076180e-01
-1.014   0.000  3.402132003e-01
-1.014   1.014  3.508572928e-01
-1.014   2.027  3.980437611e-01
-1.014   3.041  4.873941621e-01
-1.014   4.054  6.118355977e-01
-1.014   5.068  7.709056302e-01
-1.014   6.081  9.253711617e-01
-1.014   7.095  3.174172282e+00
-1.014   8.108  9.578104213e-01
-1.014   9.122  2.923489102e-01
-1.014  10.135  -1.416906309e-02
-1.014  11.149  -1.973087306e-03
-1.014  12.162  2.031275188e-03

 0.000  -12.162  -1.974401787e-03
 0.000  -11.149  -6.698195814e-03
 0.000  -10.135  -1.791337495e+00
 0.000  -9.122  1.734785763e-01
 0.000  -8.108  4.273897170e-01
 0.000  -7.095  6.406706888e-01
 0.000  -6.081  9.025052003e-01
 0.000  -5.068  7.383450433e-01
 0.000  -4.054  5.980148455e-01
 0.000  -3.041  4.908603841e-01
 0.000  -2.027  4.060505398e-01
 0.000  -1.014  3.474337954e-01
 0.000   0.000  3.329461146e-01
 0.000   1.014  3.427618820e-01
 0.000   2.027  3.944515898e-01
 0.000   3.041  4.853853534e-01
 0.000   4.054  6.051360990e-01
 0.000   5.068  7.616414809e-01
 0.000   6.081  8.105435067e-01
 0.000   7.095  1.133831179e+00
 0.000   8.108  3.350532012e-02
 0.000   9.122  6.263552878e-02
 0.000  10.135  2.250594872e-01
 0.000  11.149  -9.617970814e-03
 0.000  12.162  0.000000000e+00

 1.014  -12.162  1.777285323e-03
 1.014  -11.149  -3.606980277e-03
 1.014  -10.135  -1.186033445e-01
 1.014  -9.122  1.203334038e-01
 1.014  -8.108  1.345681318e+00
 1.014  -7.095  1.150382285e+00
 1.014  -6.081  8.969511340e-01
 1.014  -5.068  7.446133904e-01
 1.014  -4.054  6.081288842e-01
 1.014  -3.041  4.928008377e-01
 1.014  -2.027  4.020387454e-01
 1.014  -1.014  3.511714458e-01
 1.014   0.000  3.325182050e-01
 1.014   1.014  3.516583095e-01
 1.014   2.027  3.969231132e-01
 1.014   3.041  4.760963240e-01
 1.014   4.054  5.896205186e-01
 1.014   5.068  7.550044111e-01
 1.014   6.081  8.409920377e-01
 1.014   7.095  1.354321884e+00
 1.014   8.108  -1.334964329e+00
 1.014   9.122  -2.874796148e-02
 1.014  10.135  -6.186736372e-03
 1.014  11.149  -2.697174954e-03
 1.014  12.162  -2.134945939e-03

 2.027  -12.162  0.000000000e+00
 2.027  -11.149  5.460516352e-03
 2.027  -10.135  2.775152318e-02
 2.027  -9.122  4.352595991e-02
 2.027  -8.108  3.470507432e-01
 2.027  -7.095  -1.112407194e+00
 2.027  -6.081  8.202515240e-01
 2.027  -5.068  7.419483520e-01
 2.027  -4.054  6.066191699e-01
 2.027  -3.041  5.015661856e-01
 2.027  -2.027  4.151735232e-01
 2.027  -1.014  3.690563459e-01
 2.027   0.000  3.461960421e-01
 2.027   1.014  3.584104068e-01
 2.027   2.027  3.966428797e-01
 2.027   3.041  4.777575417e-01
 2.027   4.054  5.923947385e-01
 2.027   5.068  7.495961523e-01
 2.027   6.081  9.293280239e-01
 2.027   7.095  7.425471424e-01
 2.027   8.108  -2.738116897e-02
 2.027   9.122  6.147325904e-02
 2.027  10.135  -1.334505219e-02
 2.027  11.149  1.547513209e-03
 2.027  12.162  1.492791898e-03

 3.041  -12.162  0.000000000e+00
 3.041  -11.149  3.534111084e-03
 3.041  -10.135  -8.732643971e-02
 3.041  -9.122  1.591587759e-02
 3.041  -8.108  -4.923300143e-03
 3.041  -7.095  5.467538696e-01
 3.041  -6.081  7.530267800e+00
 3.041  -5.068  8.008866402e-01
 3.041  -4.054  6.239394119e-01
 3.041  -3.041  5.179221332e-01
 3.041  -2.027  4.386344431e-01
 3.041  -1.014  3.948898714e-01
 3.041   0.000  3.630555428e-01
 3.041   1.014  3.795593831e-01
 3.041   2.027  4.177548444e-01
 3.041   3.041  4.849477227e-01
 3.041   4.054  6.133547200e-01
 3.041   5.068  7.741802040e-01
 3.041   6.081  7.706765219e-01
 3.041   7.095  4.057331346e-01
 3.041   8.108  3.210957863e-01
 3.041   9.122  -1.144517761e-01
 3.041  10.135  3.546385466e-01
 3.041  11.149  1.338306619e-03
 3.041  12.162  0.000000000e+00

 4.054  -12.162  -4.332471883e-03
 4.054  -11.149  -8.089276368e-04
 4.054  -10.135  1.657353327e-02
 4.054  -9.122  -4.215376989e-02
 4.054  -8.108  1.892688733e-01
 4.054  -7.095  5.730204160e-01
 4.054  -6.081  9.046951584e-01
 4.054  -5.068  8.044120539e-01
 4.054  -4.054  6.540411879e-01
 4.054  -3.041  5.345595249e-01
 4.054  -2.027  4.534379889e-01
 4.054  -1.014  4.045523986e-01
 4.054   0.000  3.837796436e-01
 4.054   1.014  4.065631160e-01
 4.054   2.027  4.552146113e-01
 4.054   3.041  5.304047980e-01
 4.054   4.054  6.456717482e-01
 4.054   5.068  7.951047212e-01
 4.054   6.081  9.489516450e-01
 4.054   7.095  8.125125596e-02
 4.054   8.108  7.129398675e-01
 4.054   9.122  1.277155034e+00
 4.054  10.135  2.153120229e-02
 4.054  11.149  -5.977920389e-03
 4.054  12.162  0.000000000e+00

 5.068  -12.162  -4.698956111e-03
 5.068  -11.149  -6.082265008e-05
 5.068  -10.135  -2.890436648e-02
 5.068  -9.122  6.379468362e-02
 5.068  -8.108  -3.017469623e-01
 5.068  -7.095  2.489671511e-01
 5.068  -6.081  6.568739381e-01
 5.068  -5.068  8.894069440e-01
 5.068  -4.054  6.808176846e-01
 5.068  -3.041  5.703437103e-01
 5.068  -2.027  4.901970280e-01
 5.068  -1.014  4.408737785e-01
 5.068   0.000  4.192950762e-01
 5.068   1.014  4.435318761e-01
 5.068   2.027  4.938770296e-01
 5.068   3.041  5.823268622e-01
 5.068   4.054  6.881336730e-01
 5.068   5.068  8.330735644e-01
 5.068   6.081  1.152229390e+00
 5.068   7.095  6.330992415e-01
 5.068   8.108  1.888340985e-02
 5.068   9.122  1.595563146e-02
 5.068  10.135  1.518443255e-03
 5.068  11.149  -3.285020137e-03
 5.068  12.162  0.000000000e+00

 6.081  -12.162  -1.546030860e-03
 6.081  -11.149  -1.255403491e-02
 6.081  -10.135  1.493569728e-02
 6.081  -9.122  1.149040907e-01
 6.081  -8.108  -1.907361250e-01
 6.081  -7.095  4.526296790e-01
 6.081  -6.081  -8.333596576e-01
 6.081  -5.068  8.627712800e-01
 6.081  -4.054  7.266352133e-01
 6.081  -3.041  6.167683092e-01
 6.081  -2.027  5.422654722e-01
 6.081  -1.014  5.037731642e-01
 6.081   0.000  4.875713189e-01
 6.081   1.014  5.051408087e-01
 6.081   2.027  5.495316449e-01
 6.081   3.041  6.396494491e-01
 6.081   4.054  7.455920677e-01
 6.081   5.068  8.745782875e-01
 6.081   6.081  5.153210197e+00
 6.081   7.095  2.376155096e-01
 6.081   8.108  -2.633065552e-01
 6.081   9.122  -2.321493437e-02
 6.081  10.135  3.168173427e-03
 6.081  11.149  8.825833145e-03
 6.081  12.162  0.000000000e+00

 7.095  -12.162  -2.069285820e-03
 7.095  -11.149  -9.844941724e-02
 7.095  -10.135  -3.733348225e-03
 7.095  -9.122  3.605989821e-02
 7.095  -8.108  1.215112565e-01
 7.095  -7.095  -3.583842035e+00
 7.095  -6.081  3.639915833e+00
 7.095  -5.068  8.762610468e-01
 7.095  -4.054  7.909272860e-01
 7.095  -3.041  6.932490420e-01
 7.095  -2.027  6.186965086e-01
 7.095  -1.014  5.961029670e-01
 7.095   0.000  5.739668597e-01
 7.095   1.014  5.881205084e-01
 7.095   2.027  6.304799875e-01
 7.095   3.041  7.320270526e-01
 7.095   4.054  8.226178484e-01
 7.095   5.068  9.919568767e-01
 7.095   6.081  5.572245476e-01
 7.095   7.095  -2.237406561e+00
 7.095   8.108  -2.113181531e-01
 7.095   9.122  -2.017826304e-02
 7.095  10.135  1.241474466e-02
 7.095  11.149  1.083572014e-02
 7.095  12.162  0.000000000e+00

 8.108  -12.162  0.000000000e+00
 8.108  -11.149  -1.841146725e-03
 8.108  -10.135  -4.121748386e-03
 8.108  -9.122  1.356960085e+00
 8.108  -8.108  3.413790559e+01
 8.108  -7.095  -8.326058435e-02
 8.108  -6.081  2.752375298e+00
 8.108  -5.068  9.350278432e-01
 8.108  -4.054  8.734239963e-01
 8.108  -3.041  7.907480493e-01
 8.108  -2.027  7.294664284e-01
 8.108  -1.014  7.067480372e-01
 8.108   0.000  6.906590898e-01
 8.108   1.014  6.920833569e-01
 8.108   2.027  7.255913564e-01
 8.108   3.041  8.116984219e-01
 8.108   4.054  9.517431381e-01
 8.108   5.068  8.745207580e-01
 8.108   6.081  3.434391283e-01
 8.108   7.095  -2.476884281e-01
 8.108   8.108  -5.595374485e-02
 8.108   9.122  -5.462004586e-02
 8.108  10.135  -3.069386469e-03
 8.108  11.149  0.000000000e+00
 8.108  12.162  0.000000000e+00

 9.122  -12.162  0.000000000e+00
 9.122  -11.149  0.000000000e+00
 9.122  -10.135  3.580352284e-03
 9.122  -9.122  1.935096404e-02
 9.122  -8.108  -2.019901588e-02
 9.122  -7.095  6.156324909e-01
 9.122  -6.081  3.636762735e-01
 9.122  -5.068  4.119984851e-01
 9.122  -4.054  2.202823167e-01
 9.122  -3.041  7.800355205e-01
 9.122  -2.027  8.701311034e-01
 9.122  -1.014  8.344072944e-01
 9.122   0.000  8.279507908e-01
 9.122   1.014  8.263495740e-01
 9.122   2.027  5.140132698e-01
 9.122   3.041  8.971379131e-01
 9.122   4.054  8.464478774e-01
 9.122   5.068  -3.382218817e-01
 9.122   6.081  -6.826854645e-01
 9.122   7.095  -1.005723994e-01
 9.122   8.108  -6.205365884e-03
 9.122   9.122  -2.333072183e-03
 9.122  10.135  2.227008488e-02
 9.122  11.149  0.000000000e+00
 9.122  12.162  0.000000000e+00

10.135  -12.162  0.000000000e+00
10.135  -11.149  0.000000000e+00
10.135  -10.135  1.307650608e-03
10.135  -9.122  -2.459316546e-03
10.135  -8.108  -8.886137148e-02
10.135  -7.095  1.228654005e-01
10.135  -6.081  1.030367224e-01
10.135  -5.068  9.119979542e-01
10.135  -4.054  7.157574615e-01
10.135  -3.041  8.000361978e-01
10.135  -2.027  9.102374670e-01
10.135  -1.014  9.907528872e-01
10.135   0.000  9.256755393e-01
10.135   1.014  8.446537710e-01
10.135   2.027  1.159075001e+00
10.135   3.041  8.731523721e-01
10.135   4.054  7.198983965e-02
10.135   5.068  5.364753193e-01
10.135   6.081  7.399756102e-02
10.135   7.095  -7.372440850e-02
10.135   8.108  -3.489545841e-01
10.135   9.122  -1.089427984e-02
10.135  10.135  -2.271870582e-03
10.135  11.149  0.000000000e+00
10.135  12.162  0.000000000e+00

11.149  -12.162  0.000000000e+00
11.149  -11.149  0.000000000e+00
11.149  -10.135  -4.157613685e-03
11.149  -9.122  -3.432745890e-03
11.149  -8.108  1.076224175e-02
11.149  -7.095  1.270978297e-01
11.149  -6.081  -5.271191979e-02
11.149  -5.068  1.734486701e-01
11.149  -4.054  -1.836980718e-01
11.149  -3.041  1.327438467e-01
11.149  -2.027  7.208022441e-01
11.149  -1.014  5.660089323e-01
11.149   0.000  2.836882117e-01
11.149   1.014  7.131797242e-01
11.149   2.027  -2.158091592e-02
11.149   3.041  1.826590741e-01
11.149   4.054  -4.031568966e+00
11.149   5.068  8.485709869e-02
11.149   6.081  1.701316496e-01
11.149   7.095  6.982743712e-02
11.149   8.108  1.721105222e-01
11.149   9.122  -4.320449370e-03
11.149  10.135  0.000000000e+00
11.149  11.149  0.000000000e+00
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  0.000000000e+00
12.162  -10.135  0.000000000e+00
12.162  -9.122  1.406391076e-03
12.162  -8.108  1.717210560e-02
12.162  -7.095  -3.113894426e-01
12.162  -6.081  -2.984779063e-02
12.162  -5.068  1.962328703e-01
12.162  -4.054  -9.209039765e-01
12.162  -3.041  1.789346430e-01
12.162  -2.027  4.839623196e-01
12.162  -1.014  4.669428014e-01
12.162   0.000  7.782185950e-01
12.162   1.014  -2.461548007e-01
12.162   2.027  1.274596987e+01
12.162   3.041  -2.003126155e-01
12.162   4.054  -1.203242298e-02
12.162   5.068  -1.409150686e-01
12.162   6.081  -3.173654255e-02
12.162   7.095  -2.670388546e-02
12.162   8.108  6.783561089e-03
12.162   9.122  0.000000000e+00
12.162  10.135  0.000000000e+00
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00



# z =  0.000fm 

# x [fm]      y [fm]     X (pressure anisotropy of average energy momentum tensor)
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  -1.360615036e-03
-12.162  -9.122  4.602131919e-04
-12.162  -8.108  7.042146338e-04
-12.162  -7.095  1.756415280e-01
-12.162  -6.081  -4.404491338e-02
-12.162  -5.068  2.727853805e-01
-12.162  -4.054  9.397201535e-03
-12.162  -3.041  -6.342902230e-02
-12.162  -2.027  2.864135944e-01
-12.162  -1.014  -5.986314440e-01
-12.162   0.000  4.295648505e-01
-12.162   1.014  -4.192361874e+00
-12.162   2.027  6.848039860e-02
-12.162   3.041  7.312270177e-01
-12.162   4.054  -1.898624821e+00
-12.162   5.068  3.786888049e-02
-12.162   6.081  1.905020599e-02
-12.162   7.095  1.687651696e-02
-12.162   8.108  -5.082003811e-03
-12.162   9.122  3.633651684e-03
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  -1.980058889e-03
-11.149  -11.149  -4.891137069e-04
-11.149  -10.135  1.969872158e-02
-11.149  -9.122  -1.321899013e-03
-11.149  -8.108  9.079971000e-03
-11.149  -7.095  6.051724630e-02
-11.149  -6.081  -1.387197273e-01
-11.149  -5.068  -2.601754558e-01
-11.149  -4.054  -4.637930438e-01
-11.149  -3.041  -6.331139376e-01
-11.149  -2.027  -1.305042354e+01
-11.149  -1.014  4.674595178e-01
-11.149   0.000  -7.543114280e-01
-11.149   1.014  7.671993638e-01
-11.149   2.027  -5.100891158e-01
-11.149   3.041  4.197451977e-02
-11.149   4.054  8.154053648e-01
-11.149   5.068  2.255109531e-01
-11.149   6.081  -1.043444241e-03
-11.149   7.095  -2.653308799e-02
-11.149   8.108  -6.368708985e-04
-11.149   9.122  -1.001759924e-02
-11.149  10.135  -2.520075378e-03
-11.149  11.149  -1.854591972e-03
-11.149  12.162  0.000000000e+00

-10.135  -12.162  1.320385282e-02
-10.135  -11.149  -1.826279890e-02
-10.135  -10.135  2.586000406e-03
-10.135  -9.122  -1.878288132e-01
-10.135  -8.108  2.511064707e-01
-10.135  -7.095  -2.632435391e-02
-10.135  -6.081  -6.002505389e-02
-10.135  -5.068  3.228562001e-01
-10.135  -4.054  1.122398199e+00
-10.135  -3.041  6.041318172e-01
-10.135  -2.027  1.469136143e+00
-10.135  -1.014  8.029137887e-01
-10.135   0.000  8.600061699e-01
-10.135   1.014  8.506697196e-01
-10.135   2.027  7.771338964e-01
-10.135   3.041  7.891869218e+00
-10.135   4.054  5.834792488e-01
-10.135   5.068  -1.293773410e-01
-10.135   6.081  6.601064326e-01
-10.135   7.095  5.486594125e-01
-10.135   8.108  -6.286949703e-01
-10.135   9.122  3.311245441e-02
-10.135  10.135  -6.870302326e-02
-10.135  11.149  3.326060206e-03
-10.135  12.162  1.825504556e-03

-9.122  -12.162  1.282490848e-03
-9.122  -11.149  -2.503529580e-02
-9.122  -10.135  6.113131132e-02
-9.122  -9.122  5.700786845e-02
-9.122  -8.108  4.108369888e-01
-9.122  -7.095  -7.558491317e-01
-9.122  -6.081  6.541233537e-01
-9.122  -5.068  1.163748284e+00
-9.122  -4.054  8.024297278e-01
-9.122  -3.041  8.754417060e-01
-9.122  -2.027  8.511786685e-01
-9.122  -1.014  8.182042111e-01
-9.122   0.000  8.120888729e-01
-9.122   1.014  8.530959767e-01
-9.122   2.027  8.898606592e-01
-9.122   3.041  9.600929080e-01
-9.122   4.054  1.049019475e+00
-9.122   5.068  7.440686028e-01
-9.122   6.081  8.625166872e-01
-9.122   7.095  1.644024437e-01
-9.122   8.108  2.106287398e-01
-9.122   9.122  7.558181739e-02
-9.122  10.135  1.181395860e-01
-9.122  11.149  1.509725204e-01
-9.122  12.162  7.137751332e-03

-8.108  -12.162  -8.635177821e-03
-8.108  -11.149  1.255133727e-02
-8.108  -10.135  -1.506773519e-02
-8.108  -9.122  9.374768588e-02
-8.108  -8.108  1.560152171e+00
-8.108  -7.095  1.735828513e+00
-8.108  -6.081  8.269564570e-01
-8.108  -5.068  8.775648083e-01
-8.108  -4.054  7.946493456e-01
-8.108  -3.041  7.548596459e-01
-8.108  -2.027  7.141608138e-01
-8.108  -1.014  6.980951071e-01
-8.108   0.000  6.976275063e-01
-8.108   1.014  7.172118727e-01
-8.108   2.027  7.488732858e-01
-8.108   3.041  7.913678515e-01
-8.108   4.054  8.479710293e-01
-8.108   5.068  9.123686954e-01
-8.108   6.081  9.151030959e-01
-8.108   7.095  4.608803387e-01
-8.108   8.108  1.579649681e-01
-8.108   9.122  7.378577297e-01
-8.108  10.135  8.349668554e-02
-8.108  11.149  -4.251164252e-02
-8.108  12.162  3.421433879e-03

-7.095  -12.162  7.486883637e-02
-7.095  -11.149  5.238873909e-01
-7.095  -10.135  5.712616211e-02
-7.095  -9.122  6.024940177e-01
-7.095  -8.108  9.474121001e-01
-7.095  -7.095  9.086890857e-01
-7.095  -6.081  8.484088021e-01
-7.095  -5.068  7.532218475e-01
-7.095  -4.054  7.034495397e-01
-7.095  -3.041  6.489812400e-01
-7.095  -2.027  6.048969120e-01
-7.095  -1.014  5.922889394e-01
-7.095   0.000  5.963753769e-01
-7.095   1.014  6.062211751e-01
-7.095   2.027  6.218302974e-01
-7.095   3.041  6.642911616e-01
-7.095   4.054  7.196091734e-01
-7.095   5.068  7.705630103e-01
-7.095   6.081  8.292217557e-01
-7.095   7.095  8.531403180e-01
-7.095   8.108  1.003214250e+00
-7.095   9.122  6.886582039e-01
-7.095  10.135  1.094391613e+00
-7.095  11.149  3.823453397e-01
-7.095  12.162  -9.085037383e-03

-6.081  -12.162  -1.491437635e+00
-6.081  -11.149  2.025043585e-01
-6.081  -10.135  2.285893863e-01
-6.081  -9.122  5.014099507e-01
-6.081  -8.108  9.362991366e-01
-6.081  -7.095  8.401725868e-01
-6.081  -6.081  7.571349039e-01
-6.081  -5.068  6.755911986e-01
-6.081  -4.054  6.129034806e-01
-6.081  -3.041  5.595198869e-01
-6.081  -2.027  5.295083863e-01
-6.081  -1.014  5.149563777e-01
-6.081   0.000  5.123779634e-01
-6.081   1.014  5.140783777e-01
-6.081   2.027  5.268245328e-01
-6.081   3.041  5.648019685e-01
-6.081   4.054  6.022041648e-01
-6.081   5.068  6.621614321e-01
-6.081   6.081  7.485029049e-01
-6.081   7.095  8.593570786e-01
-6.081   8.108  1.105049838e+00
-6.081   9.122  1.149842096e+00
-6.081  10.135  -1.849082990e+00
-6.081  11.149  7.190813851e-02
-6.081  12.162  -1.958934383e-01

-5.068  -12.162  3.158918023e-02
-5.068  -11.149  5.699705700e-02
-5.068  -10.135  -3.171511490e-01
-5.068  -9.122  3.426333208e-01
-5.068  -8.108  8.914410595e-01
-5.068  -7.095  7.707866449e-01
-5.068  -6.081  6.777032454e-01
-5.068  -5.068  6.025794797e-01
-5.068  -4.054  5.351374689e-01
-5.068  -3.041  4.839300048e-01
-5.068  -2.027  4.638292989e-01
-5.068  -1.014  4.453107370e-01
-5.068   0.000  4.413019006e-01
-5.068   1.014  4.412847851e-01
-5.068   2.027  4.589591492e-01
-5.068   3.041  4.911201208e-01
-5.068   4.054  5.322148902e-01
-5.068   5.068  5.812622509e-01
-5.068   6.081  6.568631008e-01
-5.068   7.095  7.591166971e-01
-5.068   8.108  8.737549293e-01
-5.068   9.122  6.423308870e-01
-5.068  10.135  2.734575816e-01
-5.068  11.149  2.369027291e-01
-5.068  12.162  -2.331084253e-01

-4.054  -12.162  -5.474629261e-01
-4.054  -11.149  3.099390696e-01
-4.054  -10.135  8.579399780e-01
-4.054  -9.122  8.506460597e-01
-4.054  -8.108  8.255209884e-01
-4.054  -7.095  6.969897343e-01
-4.054  -6.081  6.139647699e-01
-4.054  -5.068  5.374387507e-01
-4.054  -4.054  4.811074234e-01
-4.054  -3.041  4.426415425e-01
-4.054  -2.027  4.140308459e-01
-4.054  -1.014  4.018700486e-01
-4.054   0.000  4.010127865e-01
-4.054   1.014  4.056378644e-01
-4.054   2.027  4.187837514e-01
-4.054   3.041  4.386023542e-01
-4.054   4.054  4.765322186e-01
-4.054   5.068  5.122632819e-01
-4.054   6.081  5.802146871e-01
-4.054   7.095  6.779607934e-01
-4.054   8.108  8.027175786e-01
-4.054   9.122  9.925923306e-01
-4.054  10.135  8.521319375e-01
-4.054  11.149  -1.389327483e-01
-4.054  12.162  1.691363609e-01

-3.041  -12.162  -3.661153829e-02
-3.041  -11.149  3.264799938e+00
-3.041  -10.135  1.503397270e+00
-3.041  -9.122  9.011322113e-01
-3.041  -8.108  7.690261607e-01
-3.041  -7.095  6.377046865e-01
-3.041  -6.081  5.518514336e-01
-3.041  -5.068  4.887372198e-01
-3.041  -4.054  4.427379623e-01
-3.041  -3.041  4.032165891e-01
-3.041  -2.027  3.817517597e-01
-3.041  -1.014  3.681535085e-01
-3.041   0.000  3.620114842e-01
-3.041   1.014  3.707466369e-01
-3.041   2.027  3.931874205e-01
-3.041   3.041  4.121318446e-01
-3.041   4.054  4.324194819e-01
-3.041   5.068  4.666397935e-01
-3.041   6.081  5.254620003e-01
-3.041   7.095  6.092340652e-01
-3.041   8.108  7.405334451e-01
-3.041   9.122  8.817262788e-01
-3.041  10.135  1.766500549e+00
-3.041  11.149  2.666793550e-01
-3.041  12.162  -1.555988685e+00

-2.027  -12.162  -6.936004205e-01
-2.027  -11.149  1.450115808e+00
-2.027  -10.135  8.777281495e-01
-2.027  -9.122  8.318773115e-01
-2.027  -8.108  7.070634679e-01
-2.027  -7.095  6.007445916e-01
-2.027  -6.081  5.162462993e-01
-2.027  -5.068  4.643553913e-01
-2.027  -4.054  4.177988288e-01
-2.027  -3.041  3.817414416e-01
-2.027  -2.027  3.622379518e-01
-2.027  -1.014  3.505139936e-01
-2.027   0.000  3.498987295e-01
-2.027   1.014  3.534279603e-01
-2.027   2.027  3.715104894e-01
-2.027   3.041  3.905703260e-01
-2.027   4.054  3.970576062e-01
-2.027   5.068  4.372419642e-01
-2.027   6.081  5.014368215e-01
-2.027   7.095  5.966302372e-01
-2.027   8.108  7.166698540e-01
-2.027   9.122  8.402747392e-01
-2.027  10.135  1.069355097e+00
-2.027  11.149  8.915832610e-01
-2.027  12.162  -7.314565584e-02

-1.014  -12.162  2.157988742e+00
-1.014  -11.149  6.337634279e-01
-1.014  -10.135  1.022990171e+00
-1.014  -9.122  8.309513222e-01
-1.014  -8.108  6.860083044e-01
-1.014  -7.095  5.755374472e-01
-1.014  -6.081  4.983525152e-01
-1.014  -5.068  4.350456728e-01
-1.014  -4.054  3.959419079e-01
-1.014  -3.041  3.648946046e-01
-1.014  -2.027  3.438793974e-01
-1.014  -1.014  3.381014908e-01
-1.014   0.000  3.421497466e-01
-1.014   1.014  3.492580231e-01
-1.014   2.027  3.593519888e-01
-1.014   3.041  3.782527051e-01
-1.014   4.054  3.895586695e-01
-1.014   5.068  4.245694945e-01
-1.014   6.081  4.844421711e-01
-1.014   7.095  5.854508985e-01
-1.014   8.108  6.844675085e-01
-1.014   9.122  8.168863476e-01
-1.014  10.135  1.017880410e+00
-1.014  11.149  5.461158862e-01
-1.014  12.162  2.711271533e-01

 0.000  -12.162  -2.220837719e+00
 0.000  -11.149  9.626088016e-01
 0.000  -10.135  9.691422867e-01
 0.000  -9.122  8.229733766e-01
 0.000  -8.108  6.942222849e-01
 0.000  -7.095  5.706926540e-01
 0.000  -6.081  4.843353054e-01
 0.000  -5.068  4.312180479e-01
 0.000  -4.054  3.946068283e-01
 0.000  -3.041  3.571201812e-01
 0.000  -2.027  3.424233147e-01
 0.000  -1.014  3.402132003e-01
 0.000   0.000  3.329461146e-01
 0.000   1.014  3.325182050e-01
 0.000   2.027  3.461960421e-01
 0.000   3.041  3.630555428e-01
 0.000   4.054  3.837796436e-01
 0.000   5.068  4.192950762e-01
 0.000   6.081  4.875713189e-01
 0.000   7.095  5.739668597e-01
 0.000   8.108  6.906590898e-01
 0.000   9.122  8.279507908e-01
 0.000  10.135  9.256755393e-01
 0.000  11.149  2.836882117e-01
 0.000  12.162  7.782185950e-01

 1.014  -12.162  7.770496779e-01
 1.014  -11.149  1.391851001e-01
 1.014  -10.135  1.083433589e+00
 1.014  -9.122  8.353109812e-01
 1.014  -8.108  6.964271965e-01
 1.014  -7.095  5.745958123e-01
 1.014  -6.081  4.844805209e-01
 1.014  -5.068  4.297144927e-01
 1.014  -4.054  3.947301308e-01
 1.014  -3.041  3.571902379e-01
 1.014  -2.027  3.417192408e-01
 1.014  -1.014  3.359956555e-01
 1.014   0.000  3.302373825e-01
 1.014   1.014  3.300911860e-01
 1.014   2.027  3.454225547e-01
 1.014   3.041  3.617098979e-01
 1.014   4.054  3.813519468e-01
 1.014   5.068  4.301322119e-01
 1.014   6.081  4.997286184e-01
 1.014   7.095  5.837992369e-01
 1.014   8.108  6.985790043e-01
 1.014   9.122  8.372961365e-01
 1.014  10.135  9.482006207e-01
 1.014  11.149  5.905121652e-01
 1.014  12.162  3.671613765e-01

 2.027  -12.162  1.439425030e-01
 2.027  -11.149  -1.042066723e+01
 2.027  -10.135  1.148896329e+00
 2.027  -9.122  8.570972773e-01
 2.027  -8.108  7.104418614e-01
 2.027  -7.095  5.998992275e-01
 2.027  -6.081  5.072139680e-01
 2.027  -5.068  4.559085985e-01
 2.027  -4.054  4.074324567e-01
 2.027  -3.041  3.774123575e-01
 2.027  -2.027  3.509682746e-01
 2.027  -1.014  3.453954565e-01
 2.027   0.000  3.471494776e-01
 2.027   1.014  3.484134173e-01
 2.027   2.027  3.661751070e-01
 2.027   3.041  3.849534559e-01
 2.027   4.054  4.067669808e-01
 2.027   5.068  4.561267115e-01
 2.027   6.081  5.191444011e-01
 2.027   7.095  6.008773882e-01
 2.027   8.108  7.197070294e-01
 2.027   9.122  8.649394227e-01
 2.027  10.135  4.789309291e-01
 2.027  11.149  5.518047168e+00
 2.027  12.162  1.564001995e-01

 3.041  -12.162  -1.733889039e-02
 3.041  -11.149  8.899591662e-01
 3.041  -10.135  7.988095416e-01
 3.041  -9.122  9.203019075e-01
 3.041  -8.108  7.581124239e-01
 3.041  -7.095  6.300048774e-01
 3.041  -6.081  5.428225368e-01
 3.041  -5.068  4.879326921e-01
 3.041  -4.054  4.327878597e-01
 3.041  -3.041  3.959878518e-01
 3.041  -2.027  3.717693815e-01
 3.041  -1.014  3.682517020e-01
 3.041   0.000  3.689854285e-01
 3.041   1.014  3.707102138e-01
 3.041   2.027  3.898719468e-01
 3.041   3.041  4.082366728e-01
 3.041   4.054  4.349621628e-01
 3.041   5.068  4.906900824e-01
 3.041   6.081  5.565070770e-01
 3.041   7.095  6.373422715e-01
 3.041   8.108  7.422222120e-01
 3.041   9.122  8.833400653e-01
 3.041  10.135  8.307481657e-01
 3.041  11.149  7.273790826e-01
 3.041  12.162  -5.089368475e-01

 4.054  -12.162  1.338062675e-01
 4.054  -11.149  -1.083149166e-01
 4.054  -10.135  5.403377645e-01
 4.054  -9.122  9.270537850e-01
 4.054  -8.108  8.002145439e-01
 4.054  -7.095  6.832185817e-01
 4.054  -6.081  5.880331057e-01
 4.054  -5.068  5.161491835e-01
 4.054  -4.054  4.664696110e-01
 4.054  -3.041  4.352866255e-01
 4.054  -2.027  4.115091491e-01
 4.054  -1.014  3.959662923e-01
 4.054   0.000  3.918028360e-01
 4.054   1.014  3.961592017e-01
 4.054   2.027  4.144417649e-01
 4.054   3.041  4.384358425e-01
 4.054   4.054  4.783399321e-01
 4.054   5.068  5.336067671e-01
 4.054   6.081  5.973959307e-01
 4.054   7.095  6.794544535e-01
 4.054   8.108  7.882984914e-01
 4.054   9.122  9.161496652e-01
 4.054  10.135  9.531626456e-01
 4.054  11.149  2.222312211e-01
 4.054  12.162  -2.107979622e-01

 5.068  -12.162  3.039811212e-01
 5.068  -11.149  7.063314815e-01
 5.068  -10.135  3.723515507e-01
 5.068  -9.122  7.049893551e-01
 5.068  -8.108  2.061842637e+00
 5.068  -7.095  7.563867741e-01
 5.068  -6.081  6.599681403e-01
 5.068  -5.068  5.758875097e-01
 5.068  -4.054  5.186388032e-01
 5.068  -3.041  4.933991822e-01
 5.068  -2.027  4.649035588e-01
 5.068  -1.014  4.434254125e-01
 5.068   0.000  4.377207422e-01
 5.068   1.014  4.422068269e-01
 5.068   2.027  4.654631533e-01
 5.068   3.041  4.904415088e-01
 5.068   4.054  5.205977435e-01
 5.068   5.068  5.887030833e-01
 5.068   6.081  6.615354681e-01
 5.068   7.095  7.482781806e-01
 5.068   8.108  9.032303025e-01
 5.068   9.122  9.179687635e-01
 5.068  10.135  2.813351282e-01
 5.068  11.149  -6.185406188e-01
 5.068  12.162  5.679478060e-02

 6.081  -12.162  3.237133009e-02
 6.081  -11.149  4.172159829e-01
 6.081  -10.135  4.637659289e-01
 6.081  -9.122  1.864202331e+00
 6.081  -8.108  8.758376214e-01
 6.081  -7.095  8.443189014e-01
 6.081  -6.081  7.405590281e-01
 6.081  -5.068  6.625573440e-01
 6.081  -4.054  5.935122863e-01
 6.081  -3.041  5.605423187e-01
 6.081  -2.027  5.243700780e-01
 6.081  -1.014  5.051125592e-01
 6.081   0.000  4.979389120e-01
 6.081   1.014  5.083177022e-01
 6.081   2.027  5.266118930e-01
 6.081   3.041  5.580027721e-01
 6.081   4.054  6.058644848e-01
 6.081   5.068  6.618326004e-01
 6.081   6.081  7.389761010e-01
 6.081   7.095  8.310396947e-01
 6.081   8.108  1.525534560e+00
 6.081   9.122  -8.313177039e-01
 6.081  10.135  5.675852186e-01
 6.081  11.149  6.269881555e-01
 6.081  12.162  4.741990560e-02

 7.095  -12.162  -4.550595117e-02
 7.095  -11.149  8.041474593e-02
 7.095  -10.135  6.183956287e-02
 7.095  -9.122  5.283327019e-01
 7.095  -8.108  8.798921404e-01
 7.095  -7.095  1.034174909e+00
 7.095  -6.081  8.535757799e-01
 7.095  -5.068  7.723684973e-01
 7.095  -4.054  6.916921767e-01
 7.095  -3.041  6.423562961e-01
 7.095  -2.027  5.973257836e-01
 7.095  -1.014  5.889444495e-01
 7.095   0.000  5.844705357e-01
 7.095   1.014  5.965898851e-01
 7.095   2.027  6.122846656e-01
 7.095   3.041  6.580876805e-01
 7.095   4.054  7.179206989e-01
 7.095   5.068  7.673782914e-01
 7.095   6.081  8.403890796e-01
 7.095   7.095  9.734974731e-01
 7.095   8.108  1.101201738e+00
 7.095   9.122  1.837555251e-01
 7.095  10.135  4.572082824e-02
 7.095  11.149  1.998281290e-02
 7.095  12.162  3.464564420e-02

 8.108  -12.162  3.830182279e-03
 8.108  -11.149  8.939927363e-02
 8.108  -10.135  1.202619495e-01
 8.108  -9.122  3.257276481e-01
 8.108  -8.108  3.153523233e-01
 8.108  -7.095  6.355482528e-01
 8.108  -6.081  9.020213636e-01
 8.108  -5.068  8.683158894e-01
 8.108  -4.054  8.096766092e-01
 8.108  -3.041  7.479643555e-01
 8.108  -2.027  6.981592928e-01
 8.108  -1.014  6.927562285e-01
 8.108   0.000  7.060132878e-01
 8.108   1.014  7.119146418e-01
 8.108   2.027  7.135508857e-01
 8.108   3.041  7.651276099e-01
 8.108   4.054  8.328519811e-01
 8.108   5.068  9.320014870e-01
 8.108   6.081  9.217656856e-01
 8.108   7.095  8.000217098e-01
 8.108   8.108  -7.246633907e-02
 8.108   9.122  -5.032028913e-01
 8.108  10.135  -1.913301455e-01
 8.108  11.149  6.386960735e-02
 8.108  12.162  9.416664343e-04

 9.122  -12.162  -1.135804569e-01
 9.122  -11.149  2.353108170e-02
 9.122  -10.135  -1.222529211e-01
 9.122  -9.122  9.103379253e-02
 9.122  -8.108  -3.094285846e-02
 9.122  -7.095  2.017585761e-01
 9.122  -6.081  6.853432763e-01
 9.122  -5.068  9.002288490e-01
 9.122  -4.054  8.878243572e-01
 9.122  -3.041  8.457021069e-01
 9.122  -2.027  8.219616415e-01
 9.122  -1.014  8.411885808e-01
 9.122   0.000  8.847578087e-01
 9.122   1.014  8.321417382e-01
 9.122   2.027  8.754043170e-01
 9.122   3.041  9.534902902e-01
 9.122   4.054  7.338722728e+00
 9.122   5.068  8.789673252e-01
 9.122   6.081  1.158016120e+00
 9.122   7.095  -9.689044068e-01
 9.122   8.108  1.846045372e-01
 9.122   9.122  2.057337004e-01
 9.122  10.135  -1.426831414e-01
 9.122  11.149  -1.397263019e-01
 9.122  12.162  -5.092431169e-02

10.135  -12.162  -2.765980436e-03
10.135  -11.149  -2.894905705e-03
10.135  -10.135  6.011599512e-02
10.135  -9.122  6.513284373e-02
10.135  -8.108  -1.177354258e-02
10.135  -7.095  -1.796744896e+00
10.135  -6.081  2.695488290e-01
10.135  -5.068  7.433989656e-01
10.135  -4.054  5.745741620e-01
10.135  -3.041  8.797190404e-01
10.135  -2.027  5.965018156e-01
10.135  -1.014  7.132960619e-01
10.135   0.000  8.531167021e-01
10.135   1.014  -4.221610646e-01
10.135   2.027  7.867898235e-01
10.135   3.041  2.647611848e+00
10.135   4.054  -3.139083167e-02
10.135   5.068  3.411536098e-01
10.135   6.081  -8.647029988e-02
10.135   7.095  -8.762752477e-01
10.135   8.108  -1.121250715e-01
10.135   9.122  -1.077929522e-01
10.135  10.135  -6.201740359e-02
10.135  11.149  1.241011561e-02
10.135  12.162  2.204526778e-03

11.149  -12.162  1.002776717e-03
11.149  -11.149  -6.888150917e-03
11.149  -10.135  1.133388012e-02
11.149  -9.122  3.545459878e-01
11.149  -8.108  -3.079349986e-02
11.149  -7.095  7.444171990e-02
11.149  -6.081  -3.895156279e-01
11.149  -5.068  2.854654027e+00
11.149  -4.054  -6.356982861e-02
11.149  -3.041  2.772314156e+00
11.149  -2.027  5.365425445e-01
11.149  -1.014  4.312070802e-01
11.149   0.000  5.934296697e-01
11.149   1.014  3.973508197e-01
11.149   2.027  7.388297051e-01
11.149   3.041  4.118151251e-02
11.149   4.054  2.183855464e-01
11.149   5.068  9.609130478e-01
11.149   6.081  -2.103714933e-01
11.149   7.095  -2.231492495e-01
11.149   8.108  2.841305567e-02
11.149   9.122  -7.133406248e-03
11.149  10.135  5.006528590e-03
11.149  11.149  1.426538562e-02
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  9.108905612e-04
12.162  -10.135  1.491580313e-02
12.162  -9.122  2.235748182e-02
12.162  -8.108  -8.762517090e-03
12.162  -7.095  3.301714431e-02
12.162  -6.081  3.063473805e-02
12.162  -5.068  6.560016238e-03
12.162  -4.054  3.334127244e-01
12.162  -3.041  -1.655351732e-01
12.162  -2.027  -3.469239534e-01
12.162  -1.014  -3.750164670e-01
12.162   0.000  -2.540184044e-01
12.162   1.014  3.603775887e-01
12.162   2.027  6.743395097e-03
12.162   3.041  -3.061516593e-02
12.162   4.054  -4.132436998e-01
12.162   5.068  -7.456088584e-02
12.162   6.081  -2.609900364e-02
12.162   7.095  1.986338952e-02
12.162   8.108  6.955013638e-02
12.162   9.122  -1.261245284e-02
12.162  10.135  -1.164211946e-03
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00



# y =  0.000fm 

# x [fm]      z [fm]     X (pressure anisotropy of average energy momentum tensor)
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  2.474943512e-03
-12.162  -9.122  -2.000363632e-03
-12.162  -8.108  2.119800065e-03
-12.162  -7.095  -5.020582005e-02
-12.162  -6.081  9.046832694e-02
-12.162  -5.068  -3.725594559e-01
-12.162  -4.054  2.392699912e-01
-12.162  -3.041  1.258495509e-01
-12.162  -2.027  -1.634970101e-01
-12.162  -1.014  -2.078368236e+00
-12.162   0.000  4.295648505e-01
-12.162   1.014  1.675071678e-01
-12.162   2.027  2.158359915e-01
-12.162   3.041  5.983137716e-02
-12.162   4.054  2.911723592e-02
-12.162   5.068  -5.604884160e-02
-12.162   6.081  6.827333521e-03
-12.162   7.095  5.062957280e-02
-12.162   8.108  0.000000000e+00
-12.162   9.122  0.000000000e+00
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  0.000000000e+00
-11.149  -11.149  0.000000000e+00
-11.149  -10.135  3.097819478e-03
-11.149  -9.122  -4.420429227e-02
-11.149  -8.108  2.442867804e-02
-11.149  -7.095  -7.934540186e-02
-11.149  -6.081  5.472254821e-01
-11.149  -5.068  9.856234412e-01
-11.149  -4.054  -2.011055251e+00
-11.149  -3.041  6.840788888e-01
-11.149  -2.027  -2.592255191e+00
-11.149  -1.014  -2.976656404e-01
-11.149   0.000  -7.543114280e-01
-11.149   1.014  9.269404372e-01
-11.149   2.027  3.023059386e-01
-11.149   3.041  -9.090232073e-02
-11.149   4.054  -1.069387868e-01
-11.149   5.068  3.633394923e-02
-11.149   6.081  7.581758769e-03
-11.149   7.095  6.009712296e-03
-11.149   8.108  -3.580492868e-03
-11.149   9.122  0.000000000e+00
-11.149  10.135  0.000000000e+00
-11.149  11.149  0.000000000e+00
-11.149  12.162  0.000000000e+00

-10.135  -12.162  0.000000000e+00
-10.135  -11.149  2.080582655e-03
-10.135  -10.135  2.741230496e-03
-10.135  -9.122  -2.093551570e-02
-10.135  -8.108  -6.823005296e-02
-10.135  -7.095  -4.915063021e-01
-10.135  -6.081  -1.185013802e-01
-10.135  -5.068  1.002334950e+00
-10.135  -4.054  5.394149553e-01
-10.135  -3.041  -4.143352562e+00
-10.135  -2.027  8.860560081e-01
-10.135  -1.014  8.898742136e-01
-10.135   0.000  8.600061699e-01
-10.135   1.014  1.023062620e+00
-10.135   2.027  1.040351954e-01
-10.135   3.041  -1.739982161e-01
-10.135   4.054  1.334486250e-01
-10.135   5.068  -2.210142653e-01
-10.135   6.081  3.563948230e-02
-10.135   7.095  -1.749230989e-02
-10.135   8.108  -5.335832417e-04
-10.135   9.122  -1.890134112e-03
-10.135  10.135  0.000000000e+00
-10.135  11.149  0.000000000e+00
-10.135  12.162  0.000000000e+00

-9.122  -12.162  0.000000000e+00
-9.122  -11.149  -5.739658514e-03
-9.122  -10.135  -8.895307750e-02
-9.122  -9.122  6.917917258e-02
-9.122  -8.108  2.461343855e-02
-9.122  -7.095  8.063974042e-01
-9.122  -6.081  8.205695408e-01
-9.122  -5.068  9.366641585e-01
-9.122  -4.054  9.949637133e-01
-9.122  -3.041  8.335453828e-01
-9.122  -2.027  8.045185126e-01
-9.122  -1.014  7.898877225e-01
-9.122   0.000  8.120888729e-01
-9.122   1.014  9.006896657e-01
-9.122   2.027  7.440814197e-01
-9.122   3.041  5.794797146e-01
-9.122   4.054  -2.550602958e-01
-9.122   5.068  6.435010645e+00
-9.122   6.081  1.670475287e-01
-9.122   7.095  -7.994849488e-03
-9.122   8.108  1.953838207e-02
-9.122   9.122  -6.488064913e-03
-9.122  10.135  -2.494849655e-03
-9.122  11.149  0.000000000e+00
-9.122  12.162  0.000000000e+00

-8.108  -12.162  -1.555509859e-03
-8.108  -11.149  -1.706593884e-02
-8.108  -10.135  1.412796411e-01
-8.108  -9.122  1.612628129e-01
-8.108  -8.108  1.303382265e-01
-8.108  -7.095  5.895850393e-01
-8.108  -6.081  8.571150427e-01
-8.108  -5.068  8.009421285e-01
-8.108  -4.054  7.779794261e-01
-8.108  -3.041  7.114928517e-01
-8.108  -2.027  6.748435556e-01
-8.108  -1.014  6.604326892e-01
-8.108   0.000  6.976275063e-01
-8.108   1.014  7.655827835e-01
-8.108   2.027  8.273255661e-01
-8.108   3.041  8.579695009e-01
-8.108   4.054  7.504619966e-01
-8.108   5.068  4.935424854e-01
-8.108   6.081  1.920459599e-02
-8.108   7.095  -7.159789669e-01
-8.108   8.108  -4.525988852e-03
-8.108   9.122  -8.666522488e-03
-8.108  10.135  -2.102556371e-03
-8.108  11.149  0.000000000e+00
-8.108  12.162  0.000000000e+00

-7.095  -12.162  -5.421175797e-03
-7.095  -11.149  1.784224271e-03
-7.095  -10.135  -1.329392990e-01
-7.095  -9.122  2.683943609e-01
-7.095  -8.108  1.086922165e-01
-7.095  -7.095  6.058393549e-01
-7.095  -6.081  9.075882877e-01
-7.095  -5.068  7.213533513e-01
-7.095  -4.054  6.907440585e-01
-7.095  -3.041  6.094945206e-01
-7.095  -2.027  5.664505286e-01
-7.095  -1.014  5.619304584e-01
-7.095   0.000  5.963753769e-01
-7.095   1.014  6.499802032e-01
-7.095   2.027  7.100070098e-01
-7.095   3.041  7.913277169e-01
-7.095   4.054  7.899275183e-01
-7.095   5.068  -9.376753029e-02
-7.095   6.081  3.434149648e-01
-7.095   7.095  -3.721790851e-01
-7.095   8.108  -5.845596355e-02
-7.095   9.122  9.031268433e-03
-7.095  10.135  -3.121126161e-03
-7.095  11.149  0.000000000e+00
-7.095  12.162  0.000000000e+00

-6.081  -12.162  -1.380576693e-03
-6.081  -11.149  -3.240208818e-03
-6.081  -10.135  9.716189787e-02
-6.081  -9.122  1.575364278e-01
-6.081  -8.108  3.859917591e-01
-6.081  -7.095  7.339446646e-01
-6.081  -6.081  8.649492767e-01
-6.081  -5.068  7.382591218e-01
-6.081  -4.054  6.146449142e-01
-6.081  -3.041  5.357998142e-01
-6.081  -2.027  4.994747202e-01
-6.081  -1.014  4.940581649e-01
-6.081   0.000  5.123779634e-01
-6.081   1.014  5.604773600e-01
-6.081   2.027  6.244440282e-01
-6.081   3.041  7.162481243e-01
-6.081   4.054  7.767134413e-01
-6.081   5.068  9.490748360e-01
-6.081   6.081  5.179494394e+01
-6.081   7.095  1.808236146e-01
-6.081   8.108  2.973434928e-03
-6.081   9.122  9.193224469e-03
-6.081  10.135  5.148953765e-03
-6.081  11.149  0.000000000e+00
-6.081  12.162  0.000000000e+00

-5.068  -12.162  -7.078731872e-03
-5.068  -11.149  -1.324845461e-02
-5.068  -10.135  1.002692019e-01
-5.068  -9.122  2.881901107e-01
-5.068  -8.108  3.256549857e-01
-5.068  -7.095  8.703652789e-01
-5.068  -6.081  8.258227692e-01
-5.068  -5.068  7.061829213e-01
-5.068  -4.054  5.884312703e-01
-5.068  -3.041  5.090587918e-01
-5.068  -2.027  4.586822417e-01
-5.068  -1.014  4.318435593e-01
-5.068   0.000  4.413019006e-01
-5.068   1.014  4.842412105e-01
-5.068   2.027  5.512318889e-01
-5.068   3.041  6.411300563e-01
-5.068   4.054  7.542612004e-01
-5.068   5.068  8.792708078e-01
-5.068   6.081  4.215375901e-01
-5.068   7.095  1.575780196e-01
-5.068   8.108  1.697409580e-02
-5.068   9.122  -3.623304906e-02
-5.068  10.135  5.212060337e-03
-5.068  11.149  0.000000000e+00
-5.068  12.162  0.000000000e+00

-4.054  -12.162  -5.816542574e-04
-4.054  -11.149  2.587700267e-02
-4.054  -10.135  1.440201145e-02
-4.054  -9.122  1.664143502e-02
-4.054  -8.108  5.667679017e-01
-4.054  -7.095  9.908969653e-01
-4.054  -6.081  8.592270676e-01
-4.054  -5.068  6.971697641e-01
-4.054  -4.054  5.800164187e-01
-4.054  -3.041  4.848118104e-01
-4.054  -2.027  4.223198636e-01
-4.054  -1.014  3.966224489e-01
-4.054   0.000  4.010127865e-01
-4.054   1.014  4.301086201e-01
-4.054   2.027  4.920667129e-01
-4.054   3.041  5.801115604e-01
-4.054   4.054  7.100633109e-01
-4.054   5.068  8.919598024e-01
-4.054   6.081  6.596891654e-01
-4.054   7.095  8.298593634e-01
-4.054   8.108  -2.701228744e-01
-4.054   9.122  -1.743433415e-03
-4.054  10.135  4.334271691e-03
-4.054  11.149  3.686195484e-03
-4.054  12.162  0.000000000e+00

-3.041  -12.162  6.494475944e-03
-3.041  -11.149  -2.840069827e-03
-3.041  -10.135  4.922542946e-02
-3.041  -9.122  1.773642277e-01
-3.041  -8.108  -3.480899457e-02
-3.041  -7.095  5.151171255e-01
-3.041  -6.081  8.421853453e-01
-3.041  -5.068  7.063298112e-01
-3.041  -4.054  5.865116254e-01
-3.041  -3.041  4.712875137e-01
-3.041  -2.027  4.001897257e-01
-3.041  -1.014  3.639355470e-01
-3.041   0.000  3.620114842e-01
-3.041   1.014  3.916038707e-01
-3.041   2.027  4.476314434e-01
-3.041   3.041  5.404791102e-01
-3.041   4.054  6.743494534e-01
-3.041   5.068  8.493608673e-01
-3.041   6.081  2.655003311e+00
-3.041   7.095  -7.795599643e-02
-3.041   8.108  1.406369010e-02
-3.041   9.122  -6.837669681e-02
-3.041  10.135  5.383486867e-04
-3.041  11.149  -1.841117124e-03
-3.041  12.162  0.000000000e+00

-2.027  -12.162  -2.329726370e-03
-2.027  -11.149  -9.946918613e-02
-2.027  -10.135  5.483174461e-02
-2.027  -9.122  6.565038542e-02
-2.027  -8.108  3.668961229e-02
-2.027  -7.095  8.881047774e-01
-2.027  -6.081  8.628620306e-01
-2.027  -5.068  7.151891538e-01
-2.027  -4.054  5.801818450e-01
-2.027  -3.041  4.672692331e-01
-2.027  -2.027  4.009445838e-01
-2.027  -1.014  3.578748898e-01
-2.027   0.000  3.498987295e-01
-2.027   1.014  3.757889808e-01
-2.027   2.027  4.248306879e-01
-2.027   3.041  5.062782393e-01
-2.027   4.054  6.458728042e-01
-2.027   5.068  7.661661587e-01
-2.027   6.081  7.983043035e-01
-2.027   7.095  -9.936960679e+00
-2.027   8.108  -1.418752996e-01
-2.027   9.122  7.000128994e-02
-2.027  10.135  -2.936099847e-02
-2.027  11.149  -2.694579364e-03
-2.027  12.162  0.000000000e+00

-1.014  -12.162  -1.794108610e-03
-1.014  -11.149  -1.192584367e-02
-1.014  -10.135  -1.491998957e-02
-1.014  -9.122  6.159466728e-01
-1.014  -8.108  -3.577964547e+00
-1.014  -7.095  3.148023800e-01
-1.014  -6.081  1.085432283e+00
-1.014  -5.068  7.081211381e-01
-1.014  -4.054  5.755077216e-01
-1.014  -3.041  4.802154359e-01
-1.014  -2.027  4.025192123e-01
-1.014  -1.014  3.479578245e-01
-1.014   0.000  3.421497466e-01
-1.014   1.014  3.604079507e-01
-1.014   2.027  4.070697259e-01
-1.014   3.041  4.905147669e-01
-1.014   4.054  6.221040089e-01
-1.014   5.068  7.879351123e-01
-1.014   6.081  9.202404288e-01
-1.014   7.095  5.245776268e-01
-1.014   8.108  -1.307278188e-01
-1.014   9.122  -9.491026971e-02
-1.014  10.135  -1.384609329e-02
-1.014  11.149  -6.358278444e-03
-1.014  12.162  1.845702777e-03

 0.000  -12.162  -1.974401787e-03
 0.000  -11.149  -6.698195814e-03
 0.000  -10.135  -1.791337495e+00
 0.000  -9.122  1.734785763e-01
 0.000  -8.108  4.273897170e-01
 0.000  -7.095  6.406706888e-01
 0.000  -6.081  9.025052003e-01
 0.000  -5.068  7.383450433e-01
 0.000  -4.054  5.980148455e-01
 0.000  -3.041  4.908603841e-01
 0.000  -2.027  4.060505398e-01
 0.000  -1.014  3.474337954e-01
 0.000   0.000  3.329461146e-01
 0.000   1.014  3.427618820e-01
 0.000   2.027  3.944515898e-01
 0.000   3.041  4.853853534e-01
 0.000   4.054  6.051360990e-01
 0.000   5.068  7.616414809e-01
 0.000   6.081  8.105435067e-01
 0.000   7.095  1.133831179e+00
 0.000   8.108  3.350532012e-02
 0.000   9.122  6.263552878e-02
 0.000  10.135  2.250594872e-01
 0.000  11.149  -9.617970814e-03
 0.000  12.162  0.000000000e+00

 1.014  -12.162  1.937078009e-03
 1.014  -11.149  -6.206752500e-03
 1.014  -10.135  -1.947614607e-02
 1.014  -9.122  -5.570118600e-02
 1.014  -8.108  -1.858022166e-01
 1.014  -7.095  5.173729826e-01
 1.014  -6.081  9.280667544e-01
 1.014  -5.068  7.892987768e-01
 1.014  -4.054  6.273409230e-01
 1.014  -3.041  5.008470947e-01
 1.014  -2.027  4.121646436e-01
 1.014  -1.014  3.513334865e-01
 1.014   0.000  3.302373825e-01
 1.014   1.014  3.434499289e-01
 1.014   2.027  3.869709891e-01
 1.014   3.041  4.752577114e-01
 1.014   4.054  5.889195164e-01
 1.014   5.068  7.311220381e-01
 1.014   6.081  8.355975011e-01
 1.014   7.095  7.411341588e-01
 1.014   8.108  2.990238965e-01
 1.014   9.122  -5.221850777e-02
 1.014  10.135  6.333465898e-02
 1.014  11.149  -3.205449434e-03
 1.014  12.162  1.711896874e-03

 2.027  -12.162  0.000000000e+00
 2.027  -11.149  9.017695125e-04
 2.027  -10.135  -7.684551614e-02
 2.027  -9.122  -1.518393420e-01
 2.027  -8.108  2.169856555e+00
 2.027  -7.095  2.564957723e-01
 2.027  -6.081  8.401907361e-01
 2.027  -5.068  8.068163342e-01
 2.027  -4.054  6.327499329e-01
 2.027  -3.041  5.133096058e-01
 2.027  -2.027  4.290493607e-01
 2.027  -1.014  3.655358314e-01
 2.027   0.000  3.471494776e-01
 2.027   1.014  3.545847421e-01
 2.027   2.027  3.938888825e-01
 2.027   3.041  4.631478471e-01
 2.027   4.054  5.672256231e-01
 2.027   5.068  7.211412566e-01
 2.027   6.081  8.467975922e-01
 2.027   7.095  9.801920033e-01
 2.027   8.108  3.441699498e-01
 2.027   9.122  4.126055203e+00
 2.027  10.135  9.968621720e-02
 2.027  11.149  -8.039465545e-03
 2.027  12.162  -5.482626019e-04

 3.041  -12.162  0.000000000e+00
 3.041  -11.149  -1.146946204e-02
 3.041  -10.135  -2.711679205e-02
 3.041  -9.122  1.554233420e-03
 3.041  -8.108  2.860424306e-01
 3.041  -7.095  1.749752939e-01
 3.041  -6.081  1.040524770e+00
 3.041  -5.068  8.299380474e-01
 3.041  -4.054  6.843706618e-01
 3.041  -3.041  5.528002929e-01
 3.041  -2.027  4.653451229e-01
 3.041  -1.014  4.081067441e-01
 3.041   0.000  3.689854285e-01
 3.041   1.014  3.688109471e-01
 3.041   2.027  4.123580341e-01
 3.041   3.041  4.696141805e-01
 3.041   4.054  5.596823969e-01
 3.041   5.068  7.000210114e-01
 3.041   6.081  8.553883017e-01
 3.041   7.095  9.484340261e-01
 3.041   8.108  3.691342933e-01
 3.041   9.122  -6.409743487e-01
 3.041  10.135  8.662675293e-02
 3.041  11.149  -8.199136041e-03
 3.041  12.162  -1.610150421e-03

 4.054  -12.162  0.000000000e+00
 4.054  -11.149  2.360573634e-03
 4.054  -10.135  -8.895596248e-03
 4.054  -9.122  -5.139638715e-02
 4.054  -8.108  4.440110300e-01
 4.054  -7.095  -2.162825020e-02
 4.054  -6.081  1.009101516e+00
 4.054  -5.068  9.751143857e-01
 4.054  -4.054  7.310449325e-01
 4.054  -3.041  6.020238648e-01
 4.054  -2.027  5.108358734e-01
 4.054  -1.014  4.437162419e-01
 4.054   0.000  3.918028360e-01
 4.054   1.014  3.885641631e-01
 4.054   2.027  4.254167047e-01
 4.054   3.041  4.800579241e-01
 4.054   4.054  5.630618148e-01
 4.054   5.068  6.869410453e-01
 4.054   6.081  8.247234478e-01
 4.054   7.095  9.834396180e-01
 4.054   8.108  6.725493397e-01
 4.054   9.122  1.174339942e-01
 4.054  10.135  5.878677347e-02
 4.054  11.149  -4.099516865e-03
 4.054  12.162  3.432796932e-04

 5.068  -12.162  0.000000000e+00
 5.068  -11.149  -4.974195484e-03
 5.068  -10.135  -8.093656660e-04
 5.068  -9.122  -6.767679876e-03
 5.068  -8.108  1.376651756e-01
 5.068  -7.095  4.714388529e-01
 5.068  -6.081  6.905127620e-01
 5.068  -5.068  1.021420179e+00
 5.068  -4.054  7.715624056e-01
 5.068  -3.041  6.494441235e-01
 5.068  -2.027  5.569579406e-01
 5.068  -1.014  4.857220581e-01
 5.068   0.000  4.377207422e-01
 5.068   1.014  4.318917829e-01
 5.068   2.027  4.500909612e-01
 5.068   3.041  5.005151033e-01
 5.068   4.054  5.910296102e-01
 5.068   5.068  7.204675568e-01
 5.068   6.081  7.595298490e-01
 5.068   7.095  9.070736380e-01
 5.068   8.108  3.194766100e+00
 5.068   9.122  3.026751999e-01
 5.068  10.135  4.045812314e-02
 5.068  11.149  6.297291634e-03
 5.068  12.162  5.165211477e-03

 6.081  -12.162  0.000000000e+00
 6.081  -11.149  0.000000000e+00
 6.081  -10.135  1.886447277e-03
 6.081  -9.122  2.153663561e-01
 6.081  -8.108  -1.806165289e-01
 6.081  -7.095  2.703771364e-01
 6.081  -6.081  7.237883701e-01
 6.081  -5.068  4.428353442e-01
 6.081  -4.054  8.479779290e-01
 6.081  -3.041  7.301539860e-01
 6.081  -2.027  6.353687328e-01
 6.081  -1.014  5.635951053e-01
 6.081   0.000  4.979389120e-01
 6.081   1.014  4.813518143e-01
 6.081   2.027  4.932371261e-01
 6.081   3.041  5.387405781e-01
 6.081   4.054  6.272974805e-01
 6.081   5.068  7.431753914e-01
 6.081   6.081  8.709594155e-01
 6.081   7.095  9.161225854e-01
 6.081   8.108  5.982597613e-01
 6.081   9.122  6.486114263e-02
 6.081  10.135  1.961644326e-01
 6.081  11.149  2.799847039e-01
 6.081  12.162  -8.889358383e-03

 7.095  -12.162  0.000000000e+00
 7.095  -11.149  0.000000000e+00
 7.095  -10.135  2.274875793e-02
 7.095  -9.122  4.278337127e-03
 7.095  -8.108  -3.144414969e-01
 7.095  -7.095  5.921939402e-02
 7.095  -6.081  1.915970631e-01
 7.095  -5.068  -2.635685584e-01
 7.095  -4.054  7.070271918e-01
 7.095  -3.041  8.325215256e-01
 7.095  -2.027  7.246363146e-01
 7.095  -1.014  6.449907889e-01
 7.095   0.000  5.844705357e-01
 7.095   1.014  5.528579794e-01
 7.095   2.027  5.750664432e-01
 7.095   3.041  6.206603549e-01
 7.095   4.054  6.792775337e-01
 7.095   5.068  7.942610338e-01
 7.095   6.081  8.519492455e-01
 7.095   7.095  5.849904378e-01
 7.095   8.108  2.100470743e+00
 7.095   9.122  5.535586531e-02
 7.095  10.135  -4.838348472e-02
 7.095  11.149  2.118452744e-02
 7.095  12.162  -1.536557401e-02

 8.108  -12.162  0.000000000e+00
 8.108  -11.149  0.000000000e+00
 8.108  -10.135  0.000000000e+00
 8.108  -9.122  -2.483739791e-02
 8.108  -8.108  1.724758568e-01
 8.108  -7.095  2.032896317e-01
 8.108  -6.081  -4.267852582e-01
 8.108  -5.068  1.955465845e-01
 8.108  -4.054  8.679710660e-01
 8.108  -3.041  7.885526994e-01
 8.108  -2.027  8.496500214e-01
 8.108  -1.014  7.615595729e-01
 8.108   0.000  7.060132878e-01
 8.108   1.014  6.631856345e-01
 8.108   2.027  6.788384394e-01
 8.108   3.041  7.189400597e-01
 8.108   4.054  7.667320968e-01
 8.108   5.068  8.669075144e-01
 8.108   6.081  6.454852840e+00
 8.108   7.095  1.864966002e+00
 8.108   8.108  -4.713524701e+00
 8.108   9.122  -3.786139031e-01
 8.108  10.135  6.030115680e-02
 8.108  11.149  -3.399307067e-02
 8.108  12.162  -1.267812714e-02

 9.122  -12.162  0.000000000e+00
 9.122  -11.149  0.000000000e+00
 9.122  -10.135  0.000000000e+00
 9.122  -9.122  9.006500367e-03
 9.122  -8.108  1.128971194e-01
 9.122  -7.095  5.655061177e-02
 9.122  -6.081  2.462512860e-01
 9.122  -5.068  -1.857078305e-01
 9.122  -4.054  1.752508844e+00
 9.122  -3.041  7.261660081e-01
 9.122  -2.027  8.502726211e-01
 9.122  -1.014  8.803708703e-01
 9.122   0.000  8.847578087e-01
 9.122   1.014  7.876189839e-01
 9.122   2.027  7.919866693e-01
 9.122   3.041  8.137608856e-01
 9.122   4.054  1.100955853e+00
 9.122   5.068  1.492407314e-02
 9.122   6.081  5.714540039e-01
 9.122   7.095  -9.431538435e-01
 9.122   8.108  3.803237839e-02
 9.122   9.122  1.676889186e-02
 9.122  10.135  8.026550663e-03
 9.122  11.149  1.667184923e-03
 9.122  12.162  -3.591566801e-03

10.135  -12.162  0.000000000e+00
10.135  -11.149  0.000000000e+00
10.135  -10.135  0.000000000e+00
10.135  -9.122  2.940553619e-03
10.135  -8.108  -1.181745945e-03
10.135  -7.095  -9.865953031e-03
10.135  -6.081  -6.689376936e-01
10.135  -5.068  -4.252109739e-02
10.135  -4.054  1.534432770e-01
10.135  -3.041  -1.470547994e+00
10.135  -2.027  3.526850377e-01
10.135  -1.014  5.753668767e-01
10.135   0.000  8.531167021e-01
10.135   1.014  6.200313517e-01
10.135   2.027  1.082400555e+00
10.135   3.041  8.844334046e-01
10.135   4.054  8.390343395e-01
10.135   5.068  5.817878441e-01
10.135   6.081  4.588978891e-01
10.135   7.095  1.950191658e-01
10.135   8.108  2.103802605e-01
10.135   9.122  -8.565806421e-03
10.135  10.135  -4.819533045e-03
10.135  11.149  -7.185254368e-03
10.135  12.162  0.000000000e+00

11.149  -12.162  0.000000000e+00
11.149  -11.149  0.000000000e+00
11.149  -10.135  0.000000000e+00
11.149  -9.122  0.000000000e+00
11.149  -8.108  -9.085069427e-05
11.149  -7.095  -5.387623378e-02
11.149  -6.081  3.285228221e-02
11.149  -5.068  4.969160412e-02
11.149  -4.054  -1.486406786e-01
11.149  -3.041  7.659425545e-01
11.149  -2.027  3.121548023e-01
11.149  -1.014  2.959432715e-01
11.149   0.000  5.934296697e-01
11.149   1.014  1.598148571e+00
11.149   2.027  1.030618571e+00
11.149   3.041  -5.625117890e+00
11.149   4.054  1.995844504e+00
11.149   5.068  -2.061537169e-02
11.149   6.081  -2.094549820e+00
11.149   7.095  -1.653939839e-01
11.149   8.108  -5.154277613e-03
11.149   9.122  -1.325405172e-03
11.149  10.135  5.559601771e-03
11.149  11.149  0.000000000e+00
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  0.000000000e+00
12.162  -10.135  0.000000000e+00
12.162  -9.122  0.000000000e+00
12.162  -8.108  1.787799199e-03
12.162  -7.095  3.661779749e-03
12.162  -6.081  3.261535171e-03
12.162  -5.068  -2.907541154e-02
12.162  -4.054  -1.362840991e+00
12.162  -3.041  1.018440103e-01
12.162  -2.027  2.873220898e+00
12.162  -1.014  1.224449799e-02
12.162   0.000  -2.540184044e-01
12.162   1.014  1.837624211e-01
12.162   2.027  -4.260061996e-02
12.162   3.041  1.047599968e-02
12.162   4.054  1.030452255e-01
12.162   5.068  -1.583867738e-01
12.162   6.081  -9.802757189e-02
12.162   7.095  1.987174650e-02
12.162   8.108  -5.117266682e-03
12.162   9.122  -6.497017087e-04
12.162  10.135  0.000000000e+00
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00



# x =  0.000fm 

# y [fm]      z [fm]     X (pressure anisotropy of average energy momentum tensor)
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  0.000000000e+00
-12.162  -9.122  1.737109694e-02
-12.162  -8.108  8.519903205e-03
-12.162  -7.095  2.751168794e-05
-12.162  -6.081  -4.596193657e-02
-12.162  -5.068  1.080183768e+00
-12.162  -4.054  -4.404479085e-02
-12.162  -3.041  2.628653351e-01
-12.162  -2.027  -9.999046527e-01
-12.162  -1.014  4.976374440e-01
-12.162   0.000  -2.220837719e+00
-12.162   1.014  5.107202098e-02
-12.162   2.027  1.328561431e+00
-12.162   3.041  2.971790291e+00
-12.162   4.054  1.000891065e-01
-12.162   5.068  5.101671871e-02
-12.162   6.081  1.145057932e-01
-12.162   7.095  1.020366252e-01
-12.162   8.108  1.638973023e-02
-12.162   9.122  2.400302227e-03
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  0.000000000e+00
-11.149  -11.149  0.000000000e+00
-11.149  -10.135  -1.115573408e-03
-11.149  -9.122  -6.213568007e-03
-11.149  -8.108  -4.970502400e-03
-11.149  -7.095  -3.491913330e-02
-11.149  -6.081  -3.713284409e-02
-11.149  -5.068  -4.168248557e-01
-11.149  -4.054  -6.912997927e-01
-11.149  -3.041  -8.821545409e-01
-11.149  -2.027  4.538494609e-01
-11.149  -1.014  6.259998362e-01
-11.149   0.000  9.626088016e-01
-11.149   1.014  9.464349429e-01
-11.149   2.027  3.980291482e-01
-11.149   3.041  -3.766304644e-01
-11.149   4.054  -1.591131644e+00
-11.149   5.068  2.671286993e-03
-11.149   6.081  -2.638936158e-01
-11.149   7.095  -4.206381206e-02
-11.149   8.108  8.590637300e-02
-11.149   9.122  -1.289571306e-02
-11.149  10.135  -7.096383291e-03
-11.149  11.149  0.000000000e+00
-11.149  12.162  0.000000000e+00

-10.135  -12.162  0.000000000e+00
-10.135  -11.149  0.000000000e+00
-10.135  -10.135  1.016731944e-03
-10.135  -9.122  1.410356016e-02
-10.135  -8.108  1.074967060e-01
-10.135  -7.095  -1.044479320e-01
-10.135  -6.081  -2.393520950e-01
-10.135  -5.068  3.637153844e-01
-10.135  -4.054  6.446994265e+00
-10.135  -3.041  5.714227744e-01
-10.135  -2.027  6.939103764e-01
-10.135  -1.014  1.009682310e+00
-10.135   0.000  9.691422867e-01
-10.135   1.014  1.013588600e+00
-10.135   2.027  1.068553231e+00
-10.135   3.041  1.122970947e+00
-10.135   4.054  8.399037633e-01
-10.135   5.068  1.948779357e+00
-10.135   6.081  2.116559872e-01
-10.135   7.095  2.845424998e-01
-10.135   8.108  8.101784127e-02
-10.135   9.122  -5.592765090e-03
-10.135  10.135  3.214781175e-04
-10.135  11.149  0.000000000e+00
-10.135  12.162  0.000000000e+00

-9.122  -12.162  0.000000000e+00
-9.122  -11.149  3.412473391e-03
-9.122  -10.135  -1.050945441e-02
-9.122  -9.122  4.782525338e-01
-9.122  -8.108  2.357968802e-02
-9.122  -7.095  2.217614428e-02
-9.122  -6.081  1.035646737e+00
-9.122  -5.068  5.199105400e-01
-9.122  -4.054  6.729794440e-01
-9.122  -3.041  9.217444044e-01
-9.122  -2.027  8.695616640e-01
-9.122  -1.014  8.328594393e-01
-9.122   0.000  8.229733766e-01
-9.122   1.014  8.286568032e-01
-9.122   2.027  8.603853219e-01
-9.122   3.041  9.420174691e-01
-9.122   4.054  1.339830443e+00
-9.122   5.068  7.652340429e-01
-9.122   6.081  -3.282595355e+00
-9.122   7.095  1.795264787e-01
-9.122   8.108  -3.874126256e-01
-9.122   9.122  2.808457276e-02
-9.122  10.135  5.276041040e-03
-9.122  11.149  -1.980938937e-03
-9.122  12.162  0.000000000e+00

-8.108  -12.162  0.000000000e+00
-8.108  -11.149  -4.523384258e-03
-8.108  -10.135  -3.964949843e-02
-8.108  -9.122  -5.783051357e-02
-8.108  -8.108  1.155213593e+00
-8.108  -7.095  2.964870624e-01
-8.108  -6.081  6.814799409e-01
-8.108  -5.068  9.140305711e-01
-8.108  -4.054  8.880783308e-01
-8.108  -3.041  8.010396699e-01
-8.108  -2.027  7.386189523e-01
-8.108  -1.014  7.071145299e-01
-8.108   0.000  6.942222849e-01
-8.108   1.014  6.916193130e-01
-8.108   2.027  7.361961416e-01
-8.108   3.041  7.955403797e-01
-8.108   4.054  8.759412474e-01
-8.108   5.068  1.415060409e+00
-8.108   6.081  1.353500351e+00
-8.108   7.095  1.970859681e-01
-8.108   8.108  1.487506265e-01
-8.108   9.122  -2.111054618e-03
-8.108  10.135  -8.485856857e-03
-8.108  11.149  2.348460487e-03
-8.108  12.162  0.000000000e+00

-7.095  -12.162  0.000000000e+00
-7.095  -11.149  -5.086299964e-03
-7.095  -10.135  -2.601100607e-02
-7.095  -9.122  1.429692997e-02
-7.095  -8.108  4.217304089e-02
-7.095  -7.095  -2.386967770e+00
-7.095  -6.081  9.109628850e-01
-7.095  -5.068  9.537639319e-01
-7.095  -4.054  8.276523392e-01
-7.095  -3.041  7.055296180e-01
-7.095  -2.027  6.346278571e-01
-7.095  -1.014  5.960605012e-01
-7.095   0.000  5.706926540e-01
-7.095   1.014  5.810898020e-01
-7.095   2.027  6.251367298e-01
-7.095   3.041  6.960676177e-01
-7.095   4.054  8.009073928e-01
-7.095   5.068  6.382609270e-01
-7.095   6.081  8.803228230e-01
-7.095   7.095  -4.488837391e-02
-7.095   8.108  1.716233140e+00
-7.095   9.122  -8.935836081e-03
-7.095  10.135  9.179045669e-03
-7.095  11.149  8.989772992e-03
-7.095  12.162  -1.683668536e-03

-6.081  -12.162  1.814732003e-03
-6.081  -11.149  -6.273159857e-03
-6.081  -10.135  -1.530865506e-01
-6.081  -9.122  -1.697771434e+00
-6.081  -8.108  -1.602722036e-01
-6.081  -7.095  -2.828320796e-01
-6.081  -6.081  4.990682543e+00
-6.081  -5.068  9.040162920e-01
-6.081  -4.054  7.544964671e-01
-6.081  -3.041  6.246754592e-01
-6.081  -2.027  5.694389449e-01
-6.081  -1.014  5.125013266e-01
-6.081   0.000  4.843353054e-01
-6.081   1.014  4.958944716e-01
-6.081   2.027  5.399320799e-01
-6.081   3.041  6.120112961e-01
-6.081   4.054  7.355054200e-01
-6.081   5.068  8.375834671e-01
-6.081   6.081  7.889291283e-01
-6.081   7.095  7.465235802e+00
-6.081   8.108  1.350796000e-01
-6.081   9.122  3.786639668e-01
-6.081  10.135  -3.803145656e-02
-6.081  11.149  4.809511015e-03
-6.081  12.162  -1.678480516e-03

-5.068  -12.162  7.847428753e-06
-5.068  -11.149  -1.127240633e-03
-5.068  -10.135  5.579964594e-03
-5.068  -9.122  7.396757528e-02
-5.068  -8.108  -2.021361664e+00
-5.068  -7.095  8.530069916e-01
-5.068  -6.081  1.506225478e+00
-5.068  -5.068  8.444726680e-01
-5.068  -4.054  7.007676707e-01
-5.068  -3.041  5.818398203e-01
-5.068  -2.027  5.106075246e-01
-5.068  -1.014  4.561460187e-01
-5.068   0.000  4.312180479e-01
-5.068   1.014  4.396850026e-01
-5.068   2.027  4.865107923e-01
-5.068   3.041  5.727119767e-01
-5.068   4.054  7.003220157e-01
-5.068   5.068  8.453930834e-01
-5.068   6.081  8.344303473e-01
-5.068   7.095  6.523368393e-01
-5.068   8.108  1.692546237e-01
-5.068   9.122  -9.401620911e-02
-5.068  10.135  3.789258632e-02
-5.068  11.149  5.778137957e-03
-5.068  12.162  -1.845313017e-03

-4.054  -12.162  -3.697068189e-03
-4.054  -11.149  -2.924175169e-04
-4.054  -10.135  1.150167239e-03
-4.054  -9.122  1.105076834e-01
-4.054  -8.108  2.535150651e-01
-4.054  -7.095  3.296614142e-01
-4.054  -6.081  1.014962812e+00
-4.054  -5.068  8.037015078e-01
-4.054  -4.054  6.530258319e-01
-4.054  -3.041  5.450445731e-01
-4.054  -2.027  4.675032446e-01
-4.054  -1.014  4.173036401e-01
-4.054   0.000  3.946068283e-01
-4.054   1.014  4.049968118e-01
-4.054   2.027  4.484259005e-01
-4.054   3.041  5.425265989e-01
-4.054   4.054  6.606343291e-01
-4.054   5.068  8.205291741e-01
-4.054   6.081  6.802975203e-01
-4.054   7.095  1.317547417e-01
-4.054   8.108  8.840572370e-02
-4.054   9.122  7.024369321e-01
-4.054  10.135  6.187529988e-02
-4.054  11.149  -8.786139421e-03
-4.054  12.162  1.975731229e-03

-3.041  -12.162  3.459893441e-03
-3.041  -11.149  -1.054904756e-02
-3.041  -10.135  -9.950860256e-03
-3.041  -9.122  1.544979919e-01
-3.041  -8.108  -1.171016561e+00
-3.041  -7.095  6.790055925e-01
-3.041  -6.081  8.987716205e-01
-3.041  -5.068  7.828826298e-01
-3.041  -4.054  6.229739530e-01
-3.041  -3.041  4.968893245e-01
-3.041  -2.027  4.306100627e-01
-3.041  -1.014  3.837746941e-01
-3.041   0.000  3.571201812e-01
-3.041   1.014  3.795126107e-01
-3.041   2.027  4.269128860e-01
-3.041   3.041  5.129459426e-01
-3.041   4.054  6.276380077e-01
-3.041   5.068  7.899216974e-01
-3.041   6.081  2.286431780e+00
-3.041   7.095  1.431982412e+00
-3.041   8.108  -2.599051218e-01
-3.041   9.122  -9.273075974e-02
-3.041  10.135  2.381248635e-02
-3.041  11.149  1.419722656e-03
-3.041  12.162  -1.918181865e-03

-2.027  -12.162  0.000000000e+00
-2.027  -11.149  -9.477866671e-03
-2.027  -10.135  -4.217871230e-02
-2.027  -9.122  -2.689211849e-03
-2.027  -8.108  5.225380489e+00
-2.027  -7.095  7.270701000e-01
-2.027  -6.081  9.306832062e-01
-2.027  -5.068  7.557156633e-01
-2.027  -4.054  6.133951368e-01
-2.027  -3.041  4.780031074e-01
-2.027  -2.027  4.037711007e-01
-2.027  -1.014  3.615404618e-01
-2.027   0.000  3.424233147e-01
-2.027   1.014  3.629555959e-01
-2.027   2.027  4.097518512e-01
-2.027   3.041  4.927224567e-01
-2.027   4.054  6.072471570e-01
-2.027   5.068  7.712800706e-01
-2.027   6.081  8.834186769e-01
-2.027   7.095  -1.383594655e-01
-2.027   8.108  1.561733377e-01
-2.027   9.122  -2.285786681e-01
-2.027  10.135  4.811220082e-02
-2.027  11.149  -6.779295683e-03
-2.027  12.162  -5.122167457e-04

-1.014  -12.162  3.860325078e-03
-1.014  -11.149  -8.167835730e-03
-1.014  -10.135  1.008261860e-01
-1.014  -9.122  2.116095548e-01
-1.014  -8.108  7.339227261e-02
-1.014  -7.095  6.931889943e+00
-1.014  -6.081  7.953865610e-01
-1.014  -5.068  7.433202425e-01
-1.014  -4.054  5.984710494e-01
-1.014  -3.041  4.822264042e-01
-1.014  -2.027  4.015315571e-01
-1.014  -1.014  3.505076180e-01
-1.014   0.000  3.402132003e-01
-1.014   1.014  3.508572928e-01
-1.014   2.027  3.980437611e-01
-1.014   3.041  4.873941621e-01
-1.014   4.054  6.118355977e-01
-1.014   5.068  7.709056302e-01
-1.014   6.081  9.253711617e-01
-1.014   7.095  3.174172282e+00
-1.014   8.108  9.578104213e-01
-1.014   9.122  2.923489102e-01
-1.014  10.135  -1.416906309e-02
-1.014  11.149  -1.973087306e-03
-1.014  12.162  2.031275188e-03

 0.000  -12.162  -1.974401787e-03
 0.000  -11.149  -6.698195814e-03
 0.000  -10.135  -1.791337495e+00
 0.000  -9.122  1.734785763e-01
 0.000  -8.108  4.273897170e-01
 0.000  -7.095  6.406706888e-01
 0.000  -6.081  9.025052003e-01
 0.000  -5.068  7.383450433e-01
 0.000  -4.054  5.980148455e-01
 0.000  -3.041  4.908603841e-01
 0.000  -2.027  4.060505398e-01
 0.000  -1.014  3.474337954e-01
 0.000   0.000  3.329461146e-01
 0.000   1.014  3.427618820e-01
 0.000   2.027  3.944515898e-01
 0.000   3.041  4.853853534e-01
 0.000   4.054  6.051360990e-01
 0.000   5.068  7.616414809e-01
 0.000   6.081  8.105435067e-01
 0.000   7.095  1.133831179e+00
 0.000   8.108  3.350532012e-02
 0.000   9.122  6.263552878e-02
 0.000  10.135  2.250594872e-01
 0.000  11.149  -9.617970814e-03
 0.000  12.162  0.000000000e+00

 1.014  -12.162  1.777285323e-03
 1.014  -11.149  -3.606980277e-03
 1.014  -10.135  -1.186033445e-01
 1.014  -9.122  1.203334038e-01
 1.014  -8.108  1.345681318e+00
 1.014  -7.095  1.150382285e+00
 1.014  -6.081  8.969511340e-01
 1.014  -5.068  7.446133904e-01
 1.014  -4.054  6.081288842e-01
 1.014  -3.041  4.928008377e-01
 1.014  -2.027  4.020387454e-01
 1.014  -1.014  3.511714458e-01
 1.014   0.000  3.325182050e-01
 1.014   1.014  3.516583095e-01
 1.014   2.027  3.969231132e-01
 1.014   3.041  4.760963240e-01
 1.014   4.054  5.896205186e-01
 1.014   5.068  7.550044111e-01
 1.014   6.081  8.409920377e-01
 1.014   7.095  1.354321884e+00
 1.014   8.108  -1.334964329e+00
 1.014   9.122  -2.874796148e-02
 1.014  10.135  -6.186736372e-03
 1.014  11.149  -2.697174954e-03
 1.014  12.162  -2.134945939e-03

 2.027  -12.162  0.000000000e+00
 2.027  -11.149  5.460516352e-03
 2.027  -10.135  2.775152318e-02
 2.027  -9.122  4.352595991e-02
 2.027  -8.108  3.470507432e-01
 2.027  -7.095  -1.112407194e+00
 2.027  -6.081  8.202515240e-01
 2.027  -5.068  7.419483520e-01
 2.027  -4.054  6.066191699e-01
 2.027  -3.041  5.015661856e-01
 2.027  -2.027  4.151735232e-01
 2.027  -1.014  3.690563459e-01
 2.027   0.000  3.461960421e-01
 2.027   1.014  3.584104068e-01
 2.027   2.027  3.966428797e-01
 2.027   3.041  4.777575417e-01
 2.027   4.054  5.923947385e-01
 2.027   5.068  7.495961523e-01
 2.027   6.081  9.293280239e-01
 2.027   7.095  7.425471424e-01
 2.027   8.108  -2.738116897e-02
 2.027   9.122  6.147325904e-02
 2.027  10.135  -1.334505219e-02
 2.027  11.149  1.547513209e-03
 2.027  12.162  1.492791898e-03

 3.041  -12.162  0.000000000e+00
 3.041  -11.149  3.534111084e-03
 3.041  -10.135  -8.732643971e-02
 3.041  -9.122  1.591587759e-02
 3.041  -8.108  -4.923300143e-03
 3.041  -7.095  5.467538696e-01
 3.041  -6.081  7.530267800e+00
 3.041  -5.068  8.008866402e-01
 3.041  -4.054  6.239394119e-01
 3.041  -3.041  5.179221332e-01
 3.041  -2.027  4.386344431e-01
 3.041  -1.014  3.948898714e-01
 3.041   0.000  3.630555428e-01
 3.041   1.014  3.795593831e-01
 3.041   2.027  4.177548444e-01
 3.041   3.041  4.849477227e-01
 3.041   4.054  6.133547200e-01
 3.041   5.068  7.741802040e-01
 3.041   6.081  7.706765219e-01
 3.041   7.095  4.057331346e-01
 3.041   8.108  3.210957863e-01
 3.041   9.122  -1.144517761e-01
 3.041  10.135  3.546385466e-01
 3.041  11.149  1.338306619e-03
 3.041  12.162  0.000000000e+00

 4.054  -12.162  -4.332471883e-03
 4.054  -11.149  -8.089276368e-04
 4.054  -10.135  1.657353327e-02
 4.054  -9.122  -4.215376989e-02
 4.054  -8.108  1.892688733e-01
 4.054  -7.095  5.730204160e-01
 4.054  -6.081  9.046951584e-01
 4.054  -5.068  8.044120539e-01
 4.054  -4.054  6.540411879e-01
 4.054  -3.041  5.345595249e-01
 4.054  -2.027  4.534379889e-01
 4.054  -1.014  4.045523986e-01
 4.054   0.000  3.837796436e-01
 4.054   1.014  4.065631160e-01
 4.054   2.027  4.552146113e-01
 4.054   3.041  5.304047980e-01
 4.054   4.054  6.456717482e-01
 4.054   5.068  7.951047212e-01
 4.054   6.081  9.489516450e-01
 4.054   7.095  8.125125596e-02
 4.054   8.108  7.129398675e-01
 4.054   9.122  1.277155034e+00
 4.054  10.135  2.153120229e-02
 4.054  11.149  -5.977920389e-03
 4.054  12.162  0.000000000e+00

 5.068  -12.162  -4.698956111e-03
 5.068  -11.149  -6.082265008e-05
 5.068  -10.135  -2.890436648e-02
 5.068  -9.122  6.379468362e-02
 5.068  -8.108  -3.017469623e-01
 5.068  -7.095  2.489671511e-01
 5.068  -6.081  6.568739381e-01
 5.068  -5.068  8.894069440e-01
 5.068  -4.054  6.808176846e-01
 5.068  -3.041  5.703437103e-01
 5.068  -2.027  4.901970280e-01
 5.068  -1.014  4.408737785e-01
 5.068   0.000  4.192950762e-01
 5.068   1.014  4.435318761e-01
 5.068   2.027  4.938770296e-01
 5.068   3.041  5.823268622e-01
 5.068   4.054  6.881336730e-01
 5.068   5.068  8.330735644e-01
 5.068   6.081  1.152229390e+00
 5.068   7.095  6.330992415e-01
 5.068   8.108  1.888340985e-02
 5.068   9.122  1.595563146e-02
 5.068  10.135  1.518443255e-03
 5.068  11.149  -3.285020137e-03
 5.068  12.162  0.000000000e+00

 6.081  -12.162  -1.546030860e-03
 6.081  -11.149  -1.255403491e-02
 6.081  -10.135  1.493569728e-02
 6.081  -9.122  1.149040907e-01
 6.081  -8.108  -1.907361250e-01
 6.081  -7.095  4.526296790e-01
 6.081  -6.081  -8.333596576e-01
 6.081  -5.068  8.627712800e-01
 6.081  -4.054  7.266352133e-01
 6.081  -3.041  6.167683092e-01
 6.081  -2.027  5.422654722e-01
 6.081  -1.014  5.037731642e-01
 6.081   0.000  4.875713189e-01
 6.081   1.014  5.051408087e-01
 6.081   2.027  5.495316449e-01
 6.081   3.041  6.396494491e-01
 6.081   4.054  7.455920677e-01
 6.081   5.068  8.745782875e-01
 6.081   6.081  5.153210197e+00
 6.081   7.095  2.376155096e-01
 6.081   8.108  -2.633065552e-01
 6.081   9.122  -2.321493437e-02
 6.081  10.135  3.168173427e-03
 6.081  11.149  8.825833145e-03
 6.081  12.162  0.000000000e+00

 7.095  -12.162  -2.069285820e-03
 7.095  -11.149  -9.844941724e-02
 7.095  -10.135  -3.733348225e-03
 7.095  -9.122  3.605989821e-02
 7.095  -8.108  1.215112565e-01
 7.095  -7.095  -3.583842035e+00
 7.095  -6.081  3.639915833e+00
 7.095  -5.068  8.762610468e-01
 7.095  -4.054  7.909272860e-01
 7.095  -3.041  6.932490420e-01
 7.095  -2.027  6.186965086e-01
 7.095  -1.014  5.961029670e-01
 7.095   0.000  5.739668597e-01
 7.095   1.014  5.881205084e-01
 7.095   2.027  6.304799875e-01
 7.095   3.041  7.320270526e-01
 7.095   4.054  8.226178484e-01
 7.095   5.068  9.919568767e-01
 7.095   6.081  5.572245476e-01
 7.095   7.095  -2.237406561e+00
 7.095   8.108  -2.113181531e-01
 7.095   9.122  -2.017826304e-02
 7.095  10.135  1.241474466e-02
 7.095  11.149  1.083572014e-02
 7.095  12.162  0.000000000e+00

 8.108  -12.162  0.000000000e+00
 8.108  -11.149  -1.841146725e-03
 8.108  -10.135  -4.121748386e-03
 8.108  -9.122  1.356960085e+00
 8.108  -8.108  3.413790559e+01
 8.108  -7.095  -8.326058435e-02
 8.108  -6.081  2.752375298e+00
 8.108  -5.068  9.350278432e-01
 8.108  -4.054  8.734239963e-01
 8.108  -3.041  7.907480493e-01
 8.108  -2.027  7.294664284e-01
 8.108  -1.014  7.067480372e-01
 8.108   0.000  6.906590898e-01
 8.108   1.014  6.920833569e-01
 8.108   2.027  7.255913564e-01
 8.108   3.041  8.116984219e-01
 8.108   4.054  9.517431381e-01
 8.108   5.068  8.745207580e-01
 8.108   6.081  3.434391283e-01
 8.108   7.095  -2.476884281e-01
 8.108   8.108  -5.595374485e-02
 8.108   9.122  -5.462004586e-02
 8.108  10.135  -3.069386469e-03
 8.108  11.149  0.000000000e+00
 8.108  12.162  0.000000000e+00

 9.122  -12.162  0.000000000e+00
 9.122  -11.149  0.000000000e+00
 9.122  -10.135  3.580352284e-03
 9.122  -9.122  1.935096404e-02
 9.122  -8.108  -2.019901588e-02
 9.122  -7.095  6.156324909e-01
 9.122  -6.081  3.636762735e-01
 9.122  -5.068  4.119984851e-01
 9.122  -4.054  2.202823167e-01
 9.122  -3.041  7.800355205e-01
 9.122  -2.027  8.701311034e-01
 9.122  -1.014  8.344072944e-01
 9.122   0.000  8.279507908e-01
 9.122   1.014  8.263495740e-01
 9.122   2.027  5.140132698e-01
 9.122   3.041  8.971379131e-01
 9.122   4.054  8.464478774e-01
 9.122   5.068  -3.382218817e-01
 9.122   6.081  -6.826854645e-01
 9.122   7.095  -1.005723994e-01
 9.122   8.108  -6.205365884e-03
 9.122   9.122  -2.333072183e-03
 9.122  10.135  2.227008488e-02
 9.122  11.149  0.000000000e+00
 9.122  12.162  0.000000000e+00

10.135  -12.162  0.000000000e+00
10.135  -11.149  0.000000000e+00
10.135  -10.135  1.307650608e-03
10.135  -9.122  -2.459316546e-03
10.135  -8.108  -8.886137148e-02
10.135  -7.095  1.228654005e-01
10.135  -6.081  1.030367224e-01
10.135  -5.068  9.119979542e-01
10.135  -4.054  7.157574615e-01
10.135  -3.041  8.000361978e-01
10.135  -2.027  9.102374670e-01
10.135  -1.014  9.907528872e-01
10.135   0.000  9.256755393e-01
10.135   1.014  8.446537710e-01
10.135   2.027  1.159075001e+00
10.135   3.041  8.731523721e-01
10.135   4.054  7.198983965e-02
10.135   5.068  5.364753193e-01
10.135   6.081  7.399756102e-02
10.135   7.095  -7.372440850e-02
10.135   8.108  -3.489545841e-01
10.135   9.122  -1.089427984e-02
10.135  10.135  -2.271870582e-03
10.135  11.149  0.000000000e+00
10.135  12.162  0.000000000e+00

11.149  -12.162  0.000000000e+00
11.149  -11.149  0.000000000e+00
11.149  -10.135  -4.157613685e-03
11.149  -9.122  -3.432745890e-03
11.149  -8.108  1.076224175e-02
11.149  -7.095  1.270978297e-01
11.149  -6.081  -5.271191979e-02
11.149  -5.068  1.734486701e-01
11.149  -4.054  -1.836980718e-01
11.149  -3.041  1.327438467e-01
11.149  -2.027  7.208022441e-01
11.149  -1.014  5.660089323e-01
11.149   0.000  2.836882117e-01
11.149   1.014  7.131797242e-01
11.149   2.027  -2.158091592e-02
11.149   3.041  1.826590741e-01
11.149   4.054  -4.031568966e+00
11.149   5.068  8.485709869e-02
11.149   6.081  1.701316496e-01
11.149   7.095  6.982743712e-02
11.149   8.108  1.721105222e-01
11.149   9.122  -4.320449370e-03
11.149  10.135  0.000000000e+00
11.149  11.149  0.000000000e+00
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  0.000000000e+00
12.162  -10.135  0.000000000e+00
12.162  -9.122  1.406391076e-03
12.162  -8.108  1.717210560e-02
12.162  -7.095  -3.113894426e-01
12.162  -6.081  -2.984779063e-02
12.162  -5.068  1.962328703e-01
12.162  -4.054  -9.209039765e-01
12.162  -3.041  1.789346430e-01
12.162  -2.027  4.839623196e-01
12.162  -1.014  4.669428014e-01
12.162   0.000  7.782185950e-01
12.162   1.014  -2.461548007e-01
12.162   2.027  1.274596987e+01
12.162   3.041  -2.003126155e-01
12.162   4.054  -1.203242298e-02
12.162   5.068  -1.409150686e-01
12.162   6.081  -3.173654255e-02
12.162   7.095  -2.670388546e-02
12.162   8.108  6.783561089e-03
12.162   9.122  0.000000000e+00
12.162  10.135  0.000000000e+00
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00




==> anc/Au_Elab_1_23_b_0_3_3_Y_ebe_vs_X_ebe_2Dhist_t_14.00fm.dat <==
# X      Y       counts
  0.009        0.009      0.000000e+00
  0.009        0.024      0.000000e+00
  0.009        0.039      0.000000e+00
  0.009        0.054      0.000000e+00
  0.009        0.069      0.000000e+00
  0.009        0.084      0.000000e+00
  0.009        0.100      0.000000e+00
  0.009        0.115      0.000000e+00
  0.009        0.130      0.000000e+00
  0.009        0.145      0.000000e+00
  0.009        0.160      0.000000e+00
  0.009        0.176      0.000000e+00
  0.009        0.191      0.000000e+00
  0.009        0.206      0.000000e+00
  0.009        0.221      0.000000e+00
  0.009        0.236      0.000000e+00
  0.009        0.251      0.000000e+00
  0.009        0.267      0.000000e+00
  0.009        0.282      0.000000e+00
  0.009        0.297      1.000000e+00
  0.009        0.312      0.000000e+00
  0.009        0.327      0.000000e+00
  0.009        0.342      0.000000e+00
  0.009        0.358      0.000000e+00
  0.009        0.373      0.000000e+00
  0.009        0.388      0.000000e+00
  0.009        0.403      0.000000e+00
  0.009        0.418      1.000000e+00
  0.009        0.434      0.000000e+00
  0.009        0.449      0.000000e+00
  0.009        0.464      0.000000e+00
  0.009        0.479      0.000000e+00
  0.009        0.494      0.000000e+00
  0.009        0.509      0.000000e+00
  0.009        0.525      0.000000e+00
  0.009        0.540      0.000000e+00
  0.009        0.555      0.000000e+00
  0.009        0.570      0.000000e+00
  0.009        0.585      1.000000e+00
  0.009        0.601      0.000000e+00
  0.009        0.616      0.000000e+00
  0.009        0.631      0.000000e+00
  0.009        0.646      0.000000e+00
  0.009        0.661      0.000000e+00
  0.009        0.676      0.000000e+00
  0.009        0.692      0.000000e+00
  0.009        0.707      0.000000e+00
  0.009        0.722      0.000000e+00
  0.009        0.737      0.000000e+00
  0.009        0.752      0.000000e+00
  0.009        0.767      0.000000e+00
  0.009        0.783      0.000000e+00
  0.009        0.798      0.000000e+00
  0.009        0.813      0.000000e+00
  0.009        0.828      0.000000e+00
  0.009        0.843      0.000000e+00
  0.009        0.859      0.000000e+00
  0.009        0.874      1.000000e+00
  0.009        0.889      0.000000e+00
  0.009        0.904      0.000000e+00
  0.009        0.919      0.000000e+00
  0.009        0.934      0.000000e+00
  0.009        0.950      0.000000e+00
  0.009        0.965      0.000000e+00
  0.009        0.980      0.000000e+00
  0.009        0.995      0.000000e+00
  0.009        1.010      0.000000e+00
  0.009        1.025      0.000000e+00
  0.009        1.041      0.000000e+00
  0.009        1.056      0.000000e+00
  0.009        1.071      0.000000e+00
  0.009        1.086      0.000000e+00
  0.009        1.101      0.000000e+00
  0.009        1.117      0.000000e+00
  0.009        1.132      0.000000e+00
  0.009        1.147      0.000000e+00
  0.009        1.162      0.000000e+00
  0.009        1.177      0.000000e+00
  0.009        1.192      0.000000e+00

  0.024        0.009      0.000000e+00
  0.024        0.024      0.000000e+00
  0.024        0.039      0.000000e+00
  0.024        0.054      0.000000e+00
  0.024        0.069      0.000000e+00
  0.024        0.084      1.000000e+00
  0.024        0.100      1.000000e+00
  0.024        0.115      0.000000e+00
  0.024        0.130      0.000000e+00
  0.024        0.145      0.000000e+00
  0.024        0.160      0.000000e+00
  0.024        0.176      1.000000e+00
  0.024        0.191      0.000000e+00
  0.024        0.206      0.000000e+00
  0.024        0.221      0.000000e+00
  0.024        0.236      0.000000e+00
  0.024        0.251      0.000000e+00
  0.024        0.267      0.000000e+00
  0.024        0.282      0.000000e+00
  0.024        0.297      0.000000e+00
  0.024        0.312      0.000000e+00
  0.024        0.327      0.000000e+00
  0.024        0.342      0.000000e+00
  0.024        0.358      0.000000e+00
  0.024        0.373      0.000000e+00
  0.024        0.388      0.000000e+00
  0.024        0.403      0.000000e+00
  0.024        0.418      0.000000e+00
  0.024        0.434      1.000000e+00
  0.024        0.449      0.000000e+00
  0.024        0.464      0.000000e+00
  0.024        0.479      0.000000e+00
  0.024        0.494      0.000000e+00
  0.024        0.509      0.000000e+00
  0.024        0.525      0.000000e+00
  0.024        0.540      0.000000e+00
  0.024        0.555      0.000000e+00
  0.024        0.570      0.000000e+00
  0.024        0.585      0.000000e+00
  0.024        0.601      0.000000e+00
  0.024        0.616      0.000000e+00
  0.024        0.631      0.000000e+00
  0.024        0.646      0.000000e+00
  0.024        0.661      0.000000e+00
  0.024        0.676      0.000000e+00
  0.024        0.692      0.000000e+00
  0.024        0.707      0.000000e+00
  0.024        0.722      1.000000e+00
  0.024        0.737      0.000000e+00
  0.024        0.752      0.000000e+00
  0.024        0.767      0.000000e+00
  0.024        0.783      0.000000e+00
  0.024        0.798      0.000000e+00
  0.024        0.813      0.000000e+00
  0.024        0.828      0.000000e+00
  0.024        0.843      0.000000e+00
  0.024        0.859      0.000000e+00
  0.024        0.874      0.000000e+00
  0.024        0.889      0.000000e+00
  0.024        0.904      0.000000e+00
  0.024        0.919      0.000000e+00
  0.024        0.934      0.000000e+00
  0.024        0.950      0.000000e+00
  0.024        0.965      0.000000e+00
  0.024        0.980      0.000000e+00
  0.024        0.995      0.000000e+00
  0.024        1.010      0.000000e+00
  0.024        1.025      0.000000e+00
  0.024        1.041      0.000000e+00
  0.024        1.056      0.000000e+00
  0.024        1.071      0.000000e+00
  0.024        1.086      0.000000e+00
  0.024        1.101      0.000000e+00
  0.024        1.117      0.000000e+00
  0.024        1.132      0.000000e+00
  0.024        1.147      0.000000e+00
  0.024        1.162      0.000000e+00
  0.024        1.177      0.000000e+00
  0.024        1.192      0.000000e+00

  0.039        0.009      0.000000e+00
  0.039        0.024      0.000000e+00
  0.039        0.039      0.000000e+00
  0.039        0.054      0.000000e+00
  0.039        0.069      0.000000e+00
  0.039        0.084      0.000000e+00
  0.039        0.100      0.000000e+00
  0.039        0.115      0.000000e+00
  0.039        0.130      1.000000e+00
  0.039        0.145      0.000000e+00
  0.039        0.160      0.000000e+00
  0.039        0.176      0.000000e+00
  0.039        0.191      0.000000e+00
  0.039        0.206      0.000000e+00
  0.039        0.221      0.000000e+00
  0.039        0.236      0.000000e+00
  0.039        0.251      0.000000e+00
  0.039        0.267      1.000000e+00
  0.039        0.282      0.000000e+00
  0.039        0.297      0.000000e+00
  0.039        0.312      0.000000e+00
  0.039        0.327      0.000000e+00
  0.039        0.342      0.000000e+00
  0.039        0.358      0.000000e+00
  0.039        0.373      0.000000e+00
  0.039        0.388      0.000000e+00
  0.039        0.403      0.000000e+00
  0.039        0.418      0.000000e+00
  0.039        0.434      0.000000e+00
  0.039        0.449      0.000000e+00
  0.039        0.464      0.000000e+00
  0.039        0.479      0.000000e+00
  0.039        0.494      0.000000e+00
  0.039        0.509      0.000000e+00
  0.039        0.525      0.000000e+00
  0.039        0.540      0.000000e+00
  0.039        0.555      0.000000e+00
  0.039        0.570      0.000000e+00
  0.039        0.585      0.000000e+00
  0.039        0.601      0.000000e+00
  0.039        0.616      0.000000e+00
  0.039        0.631      0.000000e+00
  0.039        0.646      0.000000e+00
  0.039        0.661      0.000000e+00
  0.039        0.676      0.000000e+00
  0.039        0.692      0.000000e+00
  0.039        0.707      0.000000e+00
  0.039        0.722      0.000000e+00
  0.039        0.737      0.000000e+00
  0.039        0.752      0.000000e+00
  0.039        0.767      0.000000e+00
  0.039        0.783      0.000000e+00
  0.039        0.798      0.000000e+00
  0.039        0.813      0.000000e+00
  0.039        0.828      0.000000e+00
  0.039        0.843      0.000000e+00
  0.039        0.859      0.000000e+00
  0.039        0.874      0.000000e+00
  0.039        0.889      0.000000e+00
  0.039        0.904      0.000000e+00
  0.039        0.919      0.000000e+00
  0.039        0.934      0.000000e+00
  0.039        0.950      0.000000e+00
  0.039        0.965      0.000000e+00
  0.039        0.980      0.000000e+00
  0.039        0.995      0.000000e+00
  0.039        1.010      0.000000e+00
  0.039        1.025      0.000000e+00
  0.039        1.041      0.000000e+00
  0.039        1.056      0.000000e+00
  0.039        1.071      0.000000e+00
  0.039        1.086      0.000000e+00
  0.039        1.101      0.000000e+00
  0.039        1.117      0.000000e+00
  0.039        1.132      0.000000e+00
  0.039        1.147      0.000000e+00
  0.039        1.162      0.000000e+00
  0.039        1.177      0.000000e+00
  0.039        1.192      0.000000e+00

  0.054        0.009      0.000000e+00
  0.054        0.024      0.000000e+00
  0.054        0.039      0.000000e+00
  0.054        0.054      0.000000e+00
  0.054        0.069      0.000000e+00
  0.054        0.084      0.000000e+00
  0.054        0.100      0.000000e+00
  0.054        0.115      0.000000e+00
  0.054        0.130      0.000000e+00
  0.054        0.145      0.000000e+00
  0.054        0.160      0.000000e+00
  0.054        0.176      0.000000e+00
  0.054        0.191      0.000000e+00
  0.054        0.206      0.000000e+00
  0.054        0.221      0.000000e+00
  0.054        0.236      0.000000e+00
  0.054        0.251      0.000000e+00
  0.054        0.267      0.000000e+00
  0.054        0.282      0.000000e+00
  0.054        0.297      0.000000e+00
  0.054        0.312      0.000000e+00
  0.054        0.327      0.000000e+00
  0.054        0.342      0.000000e+00
  0.054        0.358      0.000000e+00
  0.054        0.373      0.000000e+00
  0.054        0.388      0.000000e+00
  0.054        0.403      0.000000e+00
  0.054        0.418      0.000000e+00
  0.054        0.434      0.000000e+00
  0.054        0.449      0.000000e+00
  0.054        0.464      0.000000e+00
  0.054        0.479      0.000000e+00
  0.054        0.494      0.000000e+00
  0.054        0.509      0.000000e+00
  0.054        0.525      0.000000e+00
  0.054        0.540      0.000000e+00
  0.054        0.555      0.000000e+00
  0.054        0.570      0.000000e+00
  0.054        0.585      0.000000e+00
  0.054        0.601      0.000000e+00
  0.054        0.616      0.000000e+00
  0.054        0.631      0.000000e+00
  0.054        0.646      0.000000e+00
  0.054        0.661      1.000000e+00
  0.054        0.676      0.000000e+00
  0.054        0.692      0.000000e+00
  0.054        0.707      0.000000e+00
  0.054        0.722      0.000000e+00
  0.054        0.737      0.000000e+00
  0.054        0.752      0.000000e+00
  0.054        0.767      0.000000e+00
  0.054        0.783      0.000000e+00
  0.054        0.798      0.000000e+00
  0.054        0.813      0.000000e+00
  0.054        0.828      0.000000e+00
  0.054        0.843      0.000000e+00
  0.054        0.859      0.000000e+00
  0.054        0.874      0.000000e+00
  0.054        0.889      0.000000e+00
  0.054        0.904      0.000000e+00
  0.054        0.919      0.000000e+00
  0.054        0.934      1.000000e+00
  0.054        0.950      0.000000e+00
  0.054        0.965      0.000000e+00
  0.054        0.980      0.000000e+00
  0.054        0.995      0.000000e+00
  0.054        1.010      0.000000e+00
  0.054        1.025      0.000000e+00
  0.054        1.041      0.000000e+00
  0.054        1.056      0.000000e+00
  0.054        1.071      0.000000e+00
  0.054        1.086      0.000000e+00
  0.054        1.101      0.000000e+00
  0.054        1.117      0.000000e+00
  0.054        1.132      0.000000e+00
  0.054        1.147      0.000000e+00
  0.054        1.162      0.000000e+00
  0.054        1.177      0.000000e+00
  0.054        1.192      0.000000e+00

  0.069        0.009      1.000000e+00
  0.069        0.024      0.000000e+00
  0.069        0.039      0.000000e+00
  0.069        0.054      0.000000e+00
  0.069        0.069      0.000000e+00
  0.069        0.084      0.000000e+00
  0.069        0.100      0.000000e+00
  0.069        0.115      0.000000e+00
  0.069        0.130      0.000000e+00
  0.069        0.145      0.000000e+00
  0.069        0.160      0.000000e+00
  0.069        0.176      0.000000e+00
  0.069        0.191      0.000000e+00
  0.069        0.206      0.000000e+00
  0.069        0.221      0.000000e+00
  0.069        0.236      0.000000e+00
  0.069        0.251      0.000000e+00
  0.069        0.267      0.000000e+00
  0.069        0.282      0.000000e+00
  0.069        0.297      1.000000e+00
  0.069        0.312      0.000000e+00
  0.069        0.327      0.000000e+00
  0.069        0.342      0.000000e+00
  0.069        0.358      0.000000e+00
  0.069        0.373      0.000000e+00
  0.069        0.388      0.000000e+00
  0.069        0.403      0.000000e+00
  0.069        0.418      0.000000e+00
  0.069        0.434      0.000000e+00
  0.069        0.449      0.000000e+00
  0.069        0.464      0.000000e+00
  0.069        0.479      0.000000e+00
  0.069        0.494      0.000000e+00
  0.069        0.509      0.000000e+00
  0.069        0.525      0.000000e+00
  0.069        0.540      0.000000e+00
  0.069        0.555      0.000000e+00
  0.069        0.570      0.000000e+00
  0.069        0.585      0.000000e+00
  0.069        0.601      0.000000e+00
  0.069        0.616      0.000000e+00
  0.069        0.631      0.000000e+00
  0.069        0.646      0.000000e+00
  0.069        0.661      0.000000e+00
  0.069        0.676      0.000000e+00
  0.069        0.692      0.000000e+00
  0.069        0.707      0.000000e+00
  0.069        0.722      0.000000e+00
  0.069        0.737      0.000000e+00
  0.069        0.752      0.000000e+00
  0.069        0.767      0.000000e+00
  0.069        0.783      0.000000e+00
  0.069        0.798      0.000000e+00
  0.069        0.813      0.000000e+00
  0.069        0.828      0.000000e+00
  0.069        0.843      0.000000e+00
  0.069        0.859      0.000000e+00
  0.069        0.874      0.000000e+00
  0.069        0.889      0.000000e+00
  0.069        0.904      0.000000e+00
  0.069        0.919      0.000000e+00
  0.069        0.934      0.000000e+00
  0.069        0.950      0.000000e+00
  0.069        0.965      0.000000e+00
  0.069        0.980      0.000000e+00
  0.069        0.995      0.000000e+00
  0.069        1.010      0.000000e+00
  0.069        1.025      0.000000e+00
  0.069        1.041      0.000000e+00
  0.069        1.056      0.000000e+00
  0.069        1.071      0.000000e+00
  0.069        1.086      0.000000e+00
  0.069        1.101      0.000000e+00
  0.069        1.117      0.000000e+00
  0.069        1.132      0.000000e+00
  0.069        1.147      0.000000e+00
  0.069        1.162      0.000000e+00
  0.069        1.177      0.000000e+00
  0.069        1.192      0.000000e+00

  0.084        0.009      0.000000e+00
  0.084        0.024      0.000000e+00
  0.084        0.039      0.000000e+00
  0.084        0.054      0.000000e+00
  0.084        0.069      0.000000e+00
  0.084        0.084      0.000000e+00
  0.084        0.100      0.000000e+00
  0.084        0.115      0.000000e+00
  0.084        0.130      0.000000e+00
  0.084        0.145      1.000000e+00
  0.084        0.160      0.000000e+00
  0.084        0.176      1.000000e+00
  0.084        0.191      0.000000e+00
  0.084        0.206      0.000000e+00
  0.084        0.221      0.000000e+00
  0.084        0.236      0.000000e+00
  0.084        0.251      0.000000e+00
  0.084        0.267      0.000000e+00
  0.084        0.282      0.000000e+00
  0.084        0.297      0.000000e+00
  0.084        0.312      0.000000e+00
  0.084        0.327      0.000000e+00
  0.084        0.342      0.000000e+00
  0.084        0.358      0.000000e+00
  0.084        0.373      0.000000e+00
  0.084        0.388      0.000000e+00
  0.084        0.403      0.000000e+00
  0.084        0.418      1.000000e+00
  0.084        0.434      0.000000e+00
  0.084        0.449      0.000000e+00
  0.084        0.464      0.000000e+00
  0.084        0.479      0.000000e+00
  0.084        0.494      0.000000e+00
  0.084        0.509      0.000000e+00
  0.084        0.525      0.000000e+00
  0.084        0.540      0.000000e+00
  0.084        0.555      0.000000e+00
  0.084        0.570      0.000000e+00
  0.084        0.585      0.000000e+00
  0.084        0.601      0.000000e+00
  0.084        0.616      0.000000e+00
  0.084        0.631      0.000000e+00
  0.084        0.646      0.000000e+00
  0.084        0.661      0.000000e+00
  0.084        0.676      0.000000e+00
  0.084        0.692      0.000000e+00
  0.084        0.707      0.000000e+00
  0.084        0.722      0.000000e+00
  0.084        0.737      0.000000e+00
  0.084        0.752      0.000000e+00
  0.084        0.767      0.000000e+00
  0.084        0.783      0.000000e+00
  0.084        0.798      0.000000e+00
  0.084        0.813      0.000000e+00
  0.084        0.828      0.000000e+00
  0.084        0.843      0.000000e+00
  0.084        0.859      0.000000e+00
  0.084        0.874      0.000000e+00
  0.084        0.889      1.000000e+00
  0.084        0.904      0.000000e+00
  0.084        0.919      0.000000e+00
  0.084        0.934      0.000000e+00
  0.084        0.950      0.000000e+00
  0.084        0.965      0.000000e+00
  0.084        0.980      0.000000e+00
  0.084        0.995      0.000000e+00
  0.084        1.010      0.000000e+00
  0.084        1.025      0.000000e+00
  0.084        1.041      0.000000e+00
  0.084        1.056      0.000000e+00
  0.084        1.071      0.000000e+00
  0.084        1.086      0.000000e+00
  0.084        1.101      0.000000e+00
  0.084        1.117      0.000000e+00
  0.084        1.132      0.000000e+00
  0.084        1.147      0.000000e+00
  0.084        1.162      0.000000e+00
  0.084        1.177      0.000000e+00
  0.084        1.192      0.000000e+00

  0.100        0.009      0.000000e+00
  0.100        0.024      0.000000e+00
  0.100        0.039      0.000000e+00
  0.100        0.054      0.000000e+00
  0.100        0.069      0.000000e+00
  0.100        0.084      0.000000e+00
  0.100        0.100      0.000000e+00
  0.100        0.115      1.000000e+00
  0.100        0.130      0.000000e+00
  0.100        0.145      0.000000e+00
  0.100        0.160      0.000000e+00
  0.100        0.176      0.000000e+00
  0.100        0.191      0.000000e+00
  0.100        0.206      0.000000e+00
  0.100        0.221      0.000000e+00
  0.100        0.236      0.000000e+00
  0.100        0.251      0.000000e+00
  0.100        0.267      0.000000e+00
  0.100        0.282      1.000000e+00
  0.100        0.297      1.000000e+00
  0.100        0.312      0.000000e+00
  0.100        0.327      0.000000e+00
  0.100        0.342      0.000000e+00
  0.100        0.358      0.000000e+00
  0.100        0.373      0.000000e+00
  0.100        0.388      0.000000e+00
  0.100        0.403      0.000000e+00
  0.100        0.418      0.000000e+00
  0.100        0.434      1.000000e+00
  0.100        0.449      0.000000e+00
  0.100        0.464      0.000000e+00
  0.100        0.479      0.000000e+00
  0.100        0.494      0.000000e+00
  0.100        0.509      0.000000e+00
  0.100        0.525      0.000000e+00
  0.100        0.540      0.000000e+00
  0.100        0.555      0.000000e+00
  0.100        0.570      0.000000e+00
  0.100        0.585      1.000000e+00
  0.100        0.601      0.000000e+00
  0.100        0.616      0.000000e+00
  0.100        0.631      0.000000e+00
  0.100        0.646      0.000000e+00
  0.100        0.661      0.000000e+00
  0.100        0.676      0.000000e+00
  0.100        0.692      0.000000e+00
  0.100        0.707      0.000000e+00
  0.100        0.722      0.000000e+00
  0.100        0.737      0.000000e+00
  0.100        0.752      0.000000e+00
  0.100        0.767      0.000000e+00
  0.100        0.783      0.000000e+00
  0.100        0.798      1.000000e+00
  0.100        0.813      0.000000e+00
  0.100        0.828      0.000000e+00
  0.100        0.843      0.000000e+00
  0.100        0.859      0.000000e+00
  0.100        0.874      0.000000e+00
  0.100        0.889      0.000000e+00
  0.100        0.904      0.000000e+00
  0.100        0.919      0.000000e+00
  0.100        0.934      0.000000e+00
  0.100        0.950      0.000000e+00
  0.100        0.965      0.000000e+00
  0.100        0.980      0.000000e+00
  0.100        0.995      0.000000e+00
  0.100        1.010      0.000000e+00
  0.100        1.025      0.000000e+00
  0.100        1.041      0.000000e+00
  0.100        1.056      0.000000e+00
  0.100        1.071      0.000000e+00
  0.100        1.086      0.000000e+00
  0.100        1.101      0.000000e+00
  0.100        1.117      0.000000e+00
  0.100        1.132      0.000000e+00
  0.100        1.147      0.000000e+00
  0.100        1.162      0.000000e+00
  0.100        1.177      0.000000e+00
  0.100        1.192      0.000000e+00

  0.115        0.009      0.000000e+00
  0.115        0.024      1.000000e+00
  0.115        0.039      0.000000e+00
  0.115        0.054      0.000000e+00
  0.115        0.069      0.000000e+00
  0.115        0.084      1.000000e+00
  0.115        0.100      0.000000e+00
  0.115        0.115      0.000000e+00
  0.115        0.130      0.000000e+00
  0.115        0.145      0.000000e+00
  0.115        0.160      0.000000e+00
  0.115        0.176      0.000000e+00
  0.115        0.191      0.000000e+00
  0.115        0.206      0.000000e+00
  0.115        0.221      0.000000e+00
  0.115        0.236      0.000000e+00
  0.115        0.251      1.000000e+00
  0.115        0.267      1.000000e+00
  0.115        0.282      0.000000e+00
  0.115        0.297      1.000000e+00
  0.115        0.312      0.000000e+00
  0.115        0.327      0.000000e+00
  0.115        0.342      0.000000e+00
  0.115        0.358      1.000000e+00
  0.115        0.373      0.000000e+00
  0.115        0.388      0.000000e+00
  0.115        0.403      0.000000e+00
  0.115        0.418      0.000000e+00
  0.115        0.434      0.000000e+00
  0.115        0.449      0.000000e+00
  0.115        0.464      0.000000e+00
  0.115        0.479      0.000000e+00
  0.115        0.494      0.000000e+00
  0.115        0.509      0.000000e+00
  0.115        0.525      0.000000e+00
  0.115        0.540      0.000000e+00
  0.115        0.555      0.000000e+00
  0.115        0.570      0.000000e+00
  0.115        0.585      0.000000e+00
  0.115        0.601      0.000000e+00
  0.115        0.616      0.000000e+00
  0.115        0.631      1.000000e+00
  0.115        0.646      0.000000e+00
  0.115        0.661      0.000000e+00
  0.115        0.676      0.000000e+00
  0.115        0.692      0.000000e+00
  0.115        0.707      0.000000e+00
  0.115        0.722      0.000000e+00
  0.115        0.737      0.000000e+00
  0.115        0.752      0.000000e+00
  0.115        0.767      1.000000e+00
  0.115        0.783      0.000000e+00
  0.115        0.798      0.000000e+00
  0.115        0.813      0.000000e+00
  0.115        0.828      0.000000e+00
  0.115        0.843      0.000000e+00
  0.115        0.859      0.000000e+00
  0.115        0.874      0.000000e+00
  0.115        0.889      0.000000e+00
  0.115        0.904      0.000000e+00
  0.115        0.919      0.000000e+00
  0.115        0.934      0.000000e+00
  0.115        0.950      0.000000e+00
  0.115        0.965      0.000000e+00
  0.115        0.980      0.000000e+00
  0.115        0.995      1.000000e+00
  0.115        1.010      0.000000e+00
  0.115        1.025      0.000000e+00
  0.115        1.041      0.000000e+00
  0.115        1.056      0.000000e+00
  0.115        1.071      0.000000e+00
  0.115        1.086      0.000000e+00
  0.115        1.101      0.000000e+00
  0.115        1.117      0.000000e+00
  0.115        1.132      0.000000e+00
  0.115        1.147      0.000000e+00
  0.115        1.162      0.000000e+00
  0.115        1.177      0.000000e+00
  0.115        1.192      0.000000e+00

  0.130        0.009      0.000000e+00
  0.130        0.024      0.000000e+00
  0.130        0.039      0.000000e+00
  0.130        0.054      0.000000e+00
  0.130        0.069      0.000000e+00
  0.130        0.084      0.000000e+00
  0.130        0.100      0.000000e+00
  0.130        0.115      0.000000e+00
  0.130        0.130      0.000000e+00
  0.130        0.145      0.000000e+00
  0.130        0.160      0.000000e+00
  0.130        0.176      2.000000e+00
  0.130        0.191      0.000000e+00
  0.130        0.206      0.000000e+00
  0.130        0.221      1.000000e+00
  0.130        0.236      1.000000e+00
  0.130        0.251      0.000000e+00
  0.130        0.267      0.000000e+00
  0.130        0.282      0.000000e+00
  0.130        0.297      0.000000e+00
  0.130        0.312      0.000000e+00
  0.130        0.327      0.000000e+00
  0.130        0.342      0.000000e+00
  0.130        0.358      0.000000e+00
  0.130        0.373      0.000000e+00
  0.130        0.388      0.000000e+00
  0.130        0.403      0.000000e+00
  0.130        0.418      0.000000e+00
  0.130        0.434      1.000000e+00
  0.130        0.449      0.000000e+00
  0.130        0.464      0.000000e+00
  0.130        0.479      0.000000e+00
  0.130        0.494      0.000000e+00
  0.130        0.509      0.000000e+00
  0.130        0.525      1.000000e+00
  0.130        0.540      0.000000e+00
  0.130        0.555      0.000000e+00
  0.130        0.570      0.000000e+00
  0.130        0.585      1.000000e+00
  0.130        0.601      0.000000e+00
  0.130        0.616      0.000000e+00
  0.130        0.631      0.000000e+00
  0.130        0.646      0.000000e+00
  0.130        0.661      1.000000e+00
  0.130        0.676      0.000000e+00
  0.130        0.692      0.000000e+00
  0.130        0.707      0.000000e+00
  0.130        0.722      0.000000e+00
  0.130        0.737      0.000000e+00
  0.130        0.752      0.000000e+00
  0.130        0.767      0.000000e+00
  0.130        0.783      0.000000e+00
  0.130        0.798      0.000000e+00
  0.130        0.813      0.000000e+00
  0.130        0.828      1.000000e+00
  0.130        0.843      0.000000e+00
  0.130        0.859      0.000000e+00
  0.130        0.874      0.000000e+00
  0.130        0.889      0.000000e+00
  0.130        0.904      0.000000e+00
  0.130        0.919      0.000000e+00
  0.130        0.934      0.000000e+00
  0.130        0.950      0.000000e+00
  0.130        0.965      0.000000e+00
  0.130        0.980      0.000000e+00
  0.130        0.995      0.000000e+00
  0.130        1.010      0.000000e+00
  0.130        1.025      0.000000e+00
  0.130        1.041      0.000000e+00
  0.130        1.056      0.000000e+00
  0.130        1.071      0.000000e+00
  0.130        1.086      0.000000e+00
  0.130        1.101      0.000000e+00
  0.130        1.117      0.000000e+00
  0.130        1.132      0.000000e+00
  0.130        1.147      0.000000e+00
  0.130        1.162      0.000000e+00
  0.130        1.177      0.000000e+00
  0.130        1.192      0.000000e+00

  0.145        0.009      0.000000e+00
  0.145        0.024      0.000000e+00
  0.145        0.039      0.000000e+00
  0.145        0.054      0.000000e+00
  0.145        0.069      0.000000e+00
  0.145        0.084      0.000000e+00
  0.145        0.100      0.000000e+00
  0.145        0.115      1.000000e+00
  0.145        0.130      1.000000e+00
  0.145        0.145      0.000000e+00
  0.145        0.160      1.000000e+00
  0.145        0.176      1.000000e+00
  0.145        0.191      0.000000e+00
  0.145        0.206      0.000000e+00
  0.145        0.221      0.000000e+00
  0.145        0.236      1.000000e+00
  0.145        0.251      0.000000e+00
  0.145        0.267      0.000000e+00
  0.145        0.282      0.000000e+00
  0.145        0.297      0.000000e+00
  0.145        0.312      0.000000e+00
  0.145        0.327      0.000000e+00
  0.145        0.342      0.000000e+00
  0.145        0.358      0.000000e+00
  0.145        0.373      0.000000e+00
  0.145        0.388      0.000000e+00
  0.145        0.403      0.000000e+00
  0.145        0.418      0.000000e+00
  0.145        0.434      0.000000e+00
  0.145        0.449      0.000000e+00
  0.145        0.464      0.000000e+00
  0.145        0.479      0.000000e+00
  0.145        0.494      0.000000e+00
  0.145        0.509      0.000000e+00
  0.145        0.525      0.000000e+00
  0.145        0.540      0.000000e+00
  0.145        0.555      0.000000e+00
  0.145        0.570      0.000000e+00
  0.145        0.585      0.000000e+00
  0.145        0.601      0.000000e+00
  0.145        0.616      0.000000e+00
  0.145        0.631      0.000000e+00
  0.145        0.646      0.000000e+00
  0.145        0.661      0.000000e+00
  0.145        0.676      0.000000e+00
  0.145        0.692      0.000000e+00
  0.145        0.707      0.000000e+00
  0.145        0.722      0.000000e+00
  0.145        0.737      0.000000e+00
  0.145        0.752      0.000000e+00
  0.145        0.767      0.000000e+00
  0.145        0.783      0.000000e+00
  0.145        0.798      1.000000e+00
  0.145        0.813      0.000000e+00
  0.145        0.828      0.000000e+00
  0.145        0.843      0.000000e+00
  0.145        0.859      0.000000e+00
  0.145        0.874      0.000000e+00
  0.145        0.889      0.000000e+00
  0.145        0.904      0.000000e+00
  0.145        0.919      0.000000e+00
  0.145        0.934      0.000000e+00
  0.145        0.950      0.000000e+00
  0.145        0.965      1.000000e+00
  0.145        0.980      0.000000e+00
  0.145        0.995      0.000000e+00
  0.145        1.010      0.000000e+00
  0.145        1.025      0.000000e+00
  0.145        1.041      0.000000e+00
  0.145        1.056      1.000000e+00
  0.145        1.071      0.000000e+00
  0.145        1.086      0.000000e+00
  0.145        1.101      0.000000e+00
  0.145        1.117      0.000000e+00
  0.145        1.132      0.000000e+00
  0.145        1.147      0.000000e+00
  0.145        1.162      0.000000e+00
  0.145        1.177      0.000000e+00
  0.145        1.192      0.000000e+00

  0.160        0.009      0.000000e+00
  0.160        0.024      0.000000e+00
  0.160        0.039      0.000000e+00
  0.160        0.054      0.000000e+00
  0.160        0.069      0.000000e+00
  0.160        0.084      0.000000e+00
  0.160        0.100      1.000000e+00
  0.160        0.115      0.000000e+00
  0.160        0.130      0.000000e+00
  0.160        0.145      1.000000e+00
  0.160        0.160      0.000000e+00
  0.160        0.176      0.000000e+00
  0.160        0.191      0.000000e+00
  0.160        0.206      0.000000e+00
  0.160        0.221      0.000000e+00
  0.160        0.236      0.000000e+00
  0.160        0.251      0.000000e+00
  0.160        0.267      0.000000e+00
  0.160        0.282      0.000000e+00
  0.160        0.297      0.000000e+00
  0.160        0.312      0.000000e+00
  0.160        0.327      0.000000e+00
  0.160        0.342      0.000000e+00
  0.160        0.358      0.000000e+00
  0.160        0.373      0.000000e+00
  0.160        0.388      0.000000e+00
  0.160        0.403      1.000000e+00
  0.160        0.418      0.000000e+00
  0.160        0.434      0.000000e+00
  0.160        0.449      0.000000e+00
  0.160        0.464      0.000000e+00
  0.160        0.479      0.000000e+00
  0.160        0.494      0.000000e+00
  0.160        0.509      1.000000e+00
  0.160        0.525      0.000000e+00
  0.160        0.540      0.000000e+00
  0.160        0.555      0.000000e+00
  0.160        0.570      1.000000e+00
  0.160        0.585      0.000000e+00
  0.160        0.601      0.000000e+00
  0.160        0.616      0.000000e+00
  0.160        0.631      0.000000e+00
  0.160        0.646      0.000000e+00
  0.160        0.661      0.000000e+00
  0.160        0.676      0.000000e+00
  0.160        0.692      0.000000e+00
  0.160        0.707      0.000000e+00
  0.160        0.722      0.000000e+00
  0.160        0.737      0.000000e+00
  0.160        0.752      0.000000e+00
  0.160        0.767      0.000000e+00
  0.160        0.783      0.000000e+00
  0.160        0.798      0.000000e+00
  0.160        0.813      0.000000e+00
  0.160        0.828      0.000000e+00
  0.160        0.843      0.000000e+00
  0.160        0.859      0.000000e+00
  0.160        0.874      0.000000e+00
  0.160        0.889      0.000000e+00
  0.160        0.904      0.000000e+00
  0.160        0.919      0.000000e+00
  0.160        0.934      0.000000e+00
  0.160        0.950      0.000000e+00
  0.160        0.965      0.000000e+00
  0.160        0.980      0.000000e+00
  0.160        0.995      0.000000e+00
  0.160        1.010      0.000000e+00
  0.160        1.025      0.000000e+00
  0.160        1.041      0.000000e+00
  0.160        1.056      0.000000e+00
  0.160        1.071      0.000000e+00
  0.160        1.086      0.000000e+00
  0.160        1.101      0.000000e+00
  0.160        1.117      0.000000e+00
  0.160        1.132      0.000000e+00
  0.160        1.147      0.000000e+00
  0.160        1.162      0.000000e+00
  0.160        1.177      0.000000e+00
  0.160        1.192      0.000000e+00

  0.176        0.009      0.000000e+00
  0.176        0.024      1.000000e+00
  0.176        0.039      0.000000e+00
  0.176        0.054      0.000000e+00
  0.176        0.069      0.000000e+00
  0.176        0.084      0.000000e+00
  0.176        0.100      0.000000e+00
  0.176        0.115      1.000000e+00
  0.176        0.130      0.000000e+00
  0.176        0.145      0.000000e+00
  0.176        0.160      0.000000e+00
  0.176        0.176      0.000000e+00
  0.176        0.191      0.000000e+00
  0.176        0.206      1.000000e+00
  0.176        0.221      0.000000e+00
  0.176        0.236      0.000000e+00
  0.176        0.251      0.000000e+00
  0.176        0.267      0.000000e+00
  0.176        0.282      1.000000e+00
  0.176        0.297      0.000000e+00
  0.176        0.312      0.000000e+00
  0.176        0.327      0.000000e+00
  0.176        0.342      0.000000e+00
  0.176        0.358      0.000000e+00
  0.176        0.373      0.000000e+00
  0.176        0.388      0.000000e+00
  0.176        0.403      0.000000e+00
  0.176        0.418      0.000000e+00
  0.176        0.434      0.000000e+00
  0.176        0.449      0.000000e+00
  0.176        0.464      0.000000e+00
  0.176        0.479      0.000000e+00
  0.176        0.494      0.000000e+00
  0.176        0.509      0.000000e+00
  0.176        0.525      0.000000e+00
  0.176        0.540      0.000000e+00
  0.176        0.555      0.000000e+00
  0.176        0.570      0.000000e+00
  0.176        0.585      0.000000e+00
  0.176        0.601      0.000000e+00
  0.176        0.616      0.000000e+00
  0.176        0.631      1.000000e+00
  0.176        0.646      0.000000e+00
  0.176        0.661      0.000000e+00
  0.176        0.676      0.000000e+00
  0.176        0.692      0.000000e+00
  0.176        0.707      1.000000e+00
  0.176        0.722      0.000000e+00
  0.176        0.737      0.000000e+00
  0.176        0.752      0.000000e+00
  0.176        0.767      0.000000e+00
  0.176        0.783      0.000000e+00
  0.176        0.798      1.000000e+00
  0.176        0.813      0.000000e+00
  0.176        0.828      0.000000e+00
  0.176        0.843      0.000000e+00
  0.176        0.859      1.000000e+00
  0.176        0.874      0.000000e+00
  0.176        0.889      0.000000e+00
  0.176        0.904      0.000000e+00
  0.176        0.919      0.000000e+00
  0.176        0.934      0.000000e+00
  0.176        0.950      0.000000e+00
  0.176        0.965      0.000000e+00
  0.176        0.980      0.000000e+00
  0.176        0.995      0.000000e+00
  0.176        1.010      1.000000e+00
  0.176        1.025      0.000000e+00
  0.176        1.041      0.000000e+00
  0.176        1.056      0.000000e+00
  0.176        1.071      0.000000e+00
  0.176        1.086      0.000000e+00
  0.176        1.101      0.000000e+00
  0.176        1.117      0.000000e+00
  0.176        1.132      0.000000e+00
  0.176        1.147      0.000000e+00
  0.176        1.162      0.000000e+00
  0.176        1.177      0.000000e+00
  0.176        1.192      0.000000e+00

  0.191        0.009      0.000000e+00
  0.191        0.024      0.000000e+00
  0.191        0.039      0.000000e+00
  0.191        0.054      0.000000e+00
  0.191        0.069      0.000000e+00
  0.191        0.084      0.000000e+00
  0.191        0.100      0.000000e+00
  0.191        0.115      1.000000e+00
  0.191        0.130      0.000000e+00
  0.191        0.145      0.000000e+00
  0.191        0.160      2.000000e+00
  0.191        0.176      0.000000e+00
  0.191        0.191      0.000000e+00
  0.191        0.206      0.000000e+00
  0.191        0.221      1.000000e+00
  0.191        0.236      0.000000e+00
  0.191        0.251      0.000000e+00
  0.191        0.267      0.000000e+00
  0.191        0.282      0.000000e+00
  0.191        0.297      0.000000e+00
  0.191        0.312      0.000000e+00
  0.191        0.327      0.000000e+00
  0.191        0.342      0.000000e+00
  0.191        0.358      0.000000e+00
  0.191        0.373      0.000000e+00
  0.191        0.388      0.000000e+00
  0.191        0.403      0.000000e+00
  0.191        0.418      2.000000e+00
  0.191        0.434      0.000000e+00
  0.191        0.449      0.000000e+00
  0.191        0.464      1.000000e+00
  0.191        0.479      0.000000e+00
  0.191        0.494      0.000000e+00
  0.191        0.509      0.000000e+00
  0.191        0.525      0.000000e+00
  0.191        0.540      0.000000e+00
  0.191        0.555      0.000000e+00
  0.191        0.570      0.000000e+00
  0.191        0.585      0.000000e+00
  0.191        0.601      0.000000e+00
  0.191        0.616      0.000000e+00
  0.191        0.631      0.000000e+00
  0.191        0.646      0.000000e+00
  0.191        0.661      0.000000e+00
  0.191        0.676      0.000000e+00
  0.191        0.692      0.000000e+00
  0.191        0.707      0.000000e+00
  0.191        0.722      0.000000e+00
  0.191        0.737      0.000000e+00
  0.191        0.752      0.000000e+00
  0.191        0.767      0.000000e+00
  0.191        0.783      0.000000e+00
  0.191        0.798      0.000000e+00
  0.191        0.813      0.000000e+00
  0.191        0.828      0.000000e+00
  0.191        0.843      0.000000e+00
  0.191        0.859      1.000000e+00
  0.191        0.874      0.000000e+00
  0.191        0.889      0.000000e+00
  0.191        0.904      0.000000e+00
  0.191        0.919      1.000000e+00
  0.191        0.934      0.000000e+00
  0.191        0.950      0.000000e+00
  0.191        0.965      0.000000e+00
  0.191        0.980      0.000000e+00
  0.191        0.995      0.000000e+00
  0.191        1.010      0.000000e+00
  0.191        1.025      0.000000e+00
  0.191        1.041      0.000000e+00
  0.191        1.056      0.000000e+00
  0.191        1.071      0.000000e+00
  0.191        1.086      0.000000e+00
  0.191        1.101      0.000000e+00
  0.191        1.117      0.000000e+00
  0.191        1.132      0.000000e+00
  0.191        1.147      0.000000e+00
  0.191        1.162      0.000000e+00
  0.191        1.177      0.000000e+00
  0.191        1.192      0.000000e+00

  0.206        0.009      0.000000e+00
  0.206        0.024      0.000000e+00
  0.206        0.039      0.000000e+00
  0.206        0.054      0.000000e+00
  0.206        0.069      0.000000e+00
  0.206        0.084      0.000000e+00
  0.206        0.100      0.000000e+00
  0.206        0.115      0.000000e+00
  0.206        0.130      0.000000e+00
  0.206        0.145      0.000000e+00
  0.206        0.160      0.000000e+00
  0.206        0.176      0.000000e+00
  0.206        0.191      0.000000e+00
  0.206        0.206      0.000000e+00
  0.206        0.221      0.000000e+00
  0.206        0.236      0.000000e+00
  0.206        0.251      0.000000e+00
  0.206        0.267      0.000000e+00
  0.206        0.282      0.000000e+00
  0.206        0.297      0.000000e+00
  0.206        0.312      0.000000e+00
  0.206        0.327      0.000000e+00
  0.206        0.342      0.000000e+00
  0.206        0.358      1.000000e+00
  0.206        0.373      0.000000e+00
  0.206        0.388      0.000000e+00
  0.206        0.403      1.000000e+00
  0.206        0.418      0.000000e+00
  0.206        0.434      0.000000e+00
  0.206        0.449      1.000000e+00
  0.206        0.464      0.000000e+00
  0.206        0.479      1.000000e+00
  0.206        0.494      0.000000e+00
  0.206        0.509      0.000000e+00
  0.206        0.525      0.000000e+00
  0.206        0.540      0.000000e+00
  0.206        0.555      0.000000e+00
  0.206        0.570      0.000000e+00
  0.206        0.585      0.000000e+00
  0.206        0.601      0.000000e+00
  0.206        0.616      0.000000e+00
  0.206        0.631      0.000000e+00
  0.206        0.646      0.000000e+00
  0.206        0.661      0.000000e+00
  0.206        0.676      0.000000e+00
  0.206        0.692      0.000000e+00
  0.206        0.707      0.000000e+00
  0.206        0.722      0.000000e+00
  0.206        0.737      0.000000e+00
  0.206        0.752      0.000000e+00
  0.206        0.767      0.000000e+00
  0.206        0.783      0.000000e+00
  0.206        0.798      0.000000e+00
  0.206        0.813      0.000000e+00
  0.206        0.828      0.000000e+00
  0.206        0.843      0.000000e+00
  0.206        0.859      0.000000e+00
  0.206        0.874      0.000000e+00
  0.206        0.889      0.000000e+00
  0.206        0.904      0.000000e+00
  0.206        0.919      0.000000e+00
  0.206        0.934      0.000000e+00
  0.206        0.950      0.000000e+00
  0.206        0.965      0.000000e+00
  0.206        0.980      0.000000e+00
  0.206        0.995      0.000000e+00
  0.206        1.010      0.000000e+00
  0.206        1.025      0.000000e+00
  0.206        1.041      0.000000e+00
  0.206        1.056      0.000000e+00
  0.206        1.071      0.000000e+00
  0.206        1.086      0.000000e+00
  0.206        1.101      0.000000e+00
  0.206        1.117      0.000000e+00
  0.206        1.132      0.000000e+00
  0.206        1.147      0.000000e+00
  0.206        1.162      0.000000e+00
  0.206        1.177      0.000000e+00
  0.206        1.192      0.000000e+00

  0.221        0.009      0.000000e+00
  0.221        0.024      0.000000e+00
  0.221        0.039      0.000000e+00
  0.221        0.054      0.000000e+00
  0.221        0.069      0.000000e+00
  0.221        0.084      0.000000e+00
  0.221        0.100      0.000000e+00
  0.221        0.115      0.000000e+00
  0.221        0.130      0.000000e+00
  0.221        0.145      0.000000e+00
  0.221        0.160      0.000000e+00
  0.221        0.176      0.000000e+00
  0.221        0.191      0.000000e+00
  0.221        0.206      1.000000e+00
  0.221        0.221      0.000000e+00
  0.221        0.236      1.000000e+00
  0.221        0.251      0.000000e+00
  0.221        0.267      0.000000e+00
  0.221        0.282      0.000000e+00
  0.221        0.297      0.000000e+00
  0.221        0.312      2.000000e+00
  0.221        0.327      0.000000e+00
  0.221        0.342      0.000000e+00
  0.221        0.358      0.000000e+00
  0.221        0.373      0.000000e+00
  0.221        0.388      0.000000e+00
  0.221        0.403      1.000000e+00
  0.221        0.418      0.000000e+00
  0.221        0.434      0.000000e+00
  0.221        0.449      0.000000e+00
  0.221        0.464      0.000000e+00
  0.221        0.479      0.000000e+00
  0.221        0.494      1.000000e+00
  0.221        0.509      0.000000e+00
  0.221        0.525      0.000000e+00
  0.221        0.540      0.000000e+00
  0.221        0.555      0.000000e+00
  0.221        0.570      0.000000e+00
  0.221        0.585      0.000000e+00
  0.221        0.601      0.000000e+00
  0.221        0.616      0.000000e+00
  0.221        0.631      0.000000e+00
  0.221        0.646      0.000000e+00
  0.221        0.661      0.000000e+00
  0.221        0.676      0.000000e+00
  0.221        0.692      0.000000e+00
  0.221        0.707      0.000000e+00
  0.221        0.722      0.000000e+00
  0.221        0.737      0.000000e+00
  0.221        0.752      0.000000e+00
  0.221        0.767      0.000000e+00
  0.221        0.783      0.000000e+00
  0.221        0.798      1.000000e+00
  0.221        0.813      0.000000e+00
  0.221        0.828      0.000000e+00
  0.221        0.843      0.000000e+00
  0.221        0.859      0.000000e+00
  0.221        0.874      0.000000e+00
  0.221        0.889      0.000000e+00
  0.221        0.904      0.000000e+00
  0.221        0.919      0.000000e+00
  0.221        0.934      0.000000e+00
  0.221        0.950      0.000000e+00
  0.221        0.965      0.000000e+00
  0.221        0.980      0.000000e+00
  0.221        0.995      0.000000e+00
  0.221        1.010      0.000000e+00
  0.221        1.025      0.000000e+00
  0.221        1.041      0.000000e+00
  0.221        1.056      1.000000e+00
  0.221        1.071      1.000000e+00
  0.221        1.086      0.000000e+00
  0.221        1.101      0.000000e+00
  0.221        1.117      0.000000e+00
  0.221        1.132      0.000000e+00
  0.221        1.147      0.000000e+00
  0.221        1.162      0.000000e+00
  0.221        1.177      0.000000e+00
  0.221        1.192      0.000000e+00

  0.236        0.009      0.000000e+00
  0.236        0.024      0.000000e+00
  0.236        0.039      0.000000e+00
  0.236        0.054      0.000000e+00
  0.236        0.069      0.000000e+00
  0.236        0.084      0.000000e+00
  0.236        0.100      0.000000e+00
  0.236        0.115      0.000000e+00
  0.236        0.130      1.000000e+00
  0.236        0.145      0.000000e+00
  0.236        0.160      0.000000e+00
  0.236        0.176      0.000000e+00
  0.236        0.191      1.000000e+00
  0.236        0.206      0.000000e+00
  0.236        0.221      0.000000e+00
  0.236        0.236      0.000000e+00
  0.236        0.251      0.000000e+00
  0.236        0.267      0.000000e+00
  0.236        0.282      0.000000e+00
  0.236        0.297      0.000000e+00
  0.236        0.312      0.000000e+00
  0.236        0.327      0.000000e+00
  0.236        0.342      0.000000e+00
  0.236        0.358      1.000000e+00
  0.236        0.373      0.000000e+00
  0.236        0.388      0.000000e+00
  0.236        0.403      0.000000e+00
  0.236        0.418      0.000000e+00
  0.236        0.434      0.000000e+00
  0.236        0.449      0.000000e+00
  0.236        0.464      0.000000e+00
  0.236        0.479      0.000000e+00
  0.236        0.494      1.000000e+00
  0.236        0.509      0.000000e+00
  0.236        0.525      0.000000e+00
  0.236        0.540      0.000000e+00
  0.236        0.555      0.000000e+00
  0.236        0.570      0.000000e+00
  0.236        0.585      0.000000e+00
  0.236        0.601      2.000000e+00
  0.236        0.616      0.000000e+00
  0.236        0.631      0.000000e+00
  0.236        0.646      0.000000e+00
  0.236        0.661      0.000000e+00
  0.236        0.676      0.000000e+00
  0.236        0.692      0.000000e+00
  0.236        0.707      0.000000e+00
  0.236        0.722      0.000000e+00
  0.236        0.737      0.000000e+00
  0.236        0.752      0.000000e+00
  0.236        0.767      0.000000e+00
  0.236        0.783      0.000000e+00
  0.236        0.798      0.000000e+00
  0.236        0.813      0.000000e+00
  0.236        0.828      0.000000e+00
  0.236        0.843      0.000000e+00
  0.236        0.859      1.000000e+00
  0.236        0.874      0.000000e+00
  0.236        0.889      0.000000e+00
  0.236        0.904      0.000000e+00
  0.236        0.919      1.000000e+00
  0.236        0.934      0.000000e+00
  0.236        0.950      0.000000e+00
  0.236        0.965      0.000000e+00
  0.236        0.980      0.000000e+00
  0.236        0.995      1.000000e+00
  0.236        1.010      0.000000e+00
  0.236        1.025      0.000000e+00
  0.236        1.041      0.000000e+00
  0.236        1.056      0.000000e+00
  0.236        1.071      0.000000e+00
  0.236        1.086      0.000000e+00
  0.236        1.101      0.000000e+00
  0.236        1.117      0.000000e+00
  0.236        1.132      0.000000e+00
  0.236        1.147      0.000000e+00
  0.236        1.162      0.000000e+00
  0.236        1.177      0.000000e+00
  0.236        1.192      0.000000e+00

  0.251        0.009      0.000000e+00
  0.251        0.024      0.000000e+00
  0.251        0.039      0.000000e+00
  0.251        0.054      0.000000e+00
  0.251        0.069      0.000000e+00
  0.251        0.084      0.000000e+00
  0.251        0.100      0.000000e+00
  0.251        0.115      1.000000e+00
  0.251        0.130      0.000000e+00
  0.251        0.145      1.000000e+00
  0.251        0.160      0.000000e+00
  0.251        0.176      1.000000e+00
  0.251        0.191      0.000000e+00
  0.251        0.206      0.000000e+00
  0.251        0.221      0.000000e+00
  0.251        0.236      1.000000e+00
  0.251        0.251      0.000000e+00
  0.251        0.267      0.000000e+00
  0.251        0.282      0.000000e+00
  0.251        0.297      0.000000e+00
  0.251        0.312      1.000000e+00
  0.251        0.327      0.000000e+00
  0.251        0.342      1.000000e+00
  0.251        0.358      0.000000e+00
  0.251        0.373      0.000000e+00
  0.251        0.388      1.000000e+00
  0.251        0.403      0.000000e+00
  0.251        0.418      1.000000e+00
  0.251        0.434      0.000000e+00
  0.251        0.449      0.000000e+00
  0.251        0.464      0.000000e+00
  0.251        0.479      1.000000e+00
  0.251        0.494      0.000000e+00
  0.251        0.509      0.000000e+00
  0.251        0.525      0.000000e+00
  0.251        0.540      0.000000e+00
  0.251        0.555      0.000000e+00
  0.251        0.570      0.000000e+00
  0.251        0.585      1.000000e+00
  0.251        0.601      0.000000e+00
  0.251        0.616      0.000000e+00
  0.251        0.631      1.000000e+00
  0.251        0.646      0.000000e+00
  0.251        0.661      0.000000e+00
  0.251        0.676      0.000000e+00
  0.251        0.692      0.000000e+00
  0.251        0.707      0.000000e+00
  0.251        0.722      0.000000e+00
  0.251        0.737      0.000000e+00
  0.251        0.752      1.000000e+00
  0.251        0.767      1.000000e+00
  0.251        0.783      0.000000e+00
  0.251        0.798      0.000000e+00
  0.251        0.813      1.000000e+00
  0.251        0.828      0.000000e+00
  0.251        0.843      0.000000e+00
  0.251        0.859      0.000000e+00
  0.251        0.874      0.000000e+00
  0.251        0.889      0.000000e+00
  0.251        0.904      0.000000e+00
  0.251        0.919      0.000000e+00
  0.251        0.934      0.000000e+00
  0.251        0.950      0.000000e+00
  0.251        0.965      0.000000e+00
  0.251        0.980      0.000000e+00
  0.251        0.995      0.000000e+00
  0.251        1.010      0.000000e+00
  0.251        1.025      0.000000e+00
  0.251        1.041      0.000000e+00
  0.251        1.056      0.000000e+00
  0.251        1.071      1.000000e+00
  0.251        1.086      0.000000e+00
  0.251        1.101      0.000000e+00
  0.251        1.117      0.000000e+00
  0.251        1.132      0.000000e+00
  0.251        1.147      0.000000e+00
  0.251        1.162      0.000000e+00
  0.251        1.177      0.000000e+00
  0.251        1.192      0.000000e+00

  0.267        0.009      0.000000e+00
  0.267        0.024      0.000000e+00
  0.267        0.039      0.000000e+00
  0.267        0.054      0.000000e+00
  0.267        0.069      1.000000e+00
  0.267        0.084      0.000000e+00
  0.267        0.100      0.000000e+00
  0.267        0.115      0.000000e+00
  0.267        0.130      0.000000e+00
  0.267        0.145      0.000000e+00
  0.267        0.160      0.000000e+00
  0.267        0.176      0.000000e+00
  0.267        0.191      0.000000e+00
  0.267        0.206      1.000000e+00
  0.267        0.221      0.000000e+00
  0.267        0.236      0.000000e+00
  0.267        0.251      1.000000e+00
  0.267        0.267      0.000000e+00
  0.267        0.282      0.000000e+00
  0.267        0.297      1.000000e+00
  0.267        0.312      0.000000e+00
  0.267        0.327      0.000000e+00
  0.267        0.342      0.000000e+00
  0.267        0.358      0.000000e+00
  0.267        0.373      1.000000e+00
  0.267        0.388      0.000000e+00
  0.267        0.403      0.000000e+00
  0.267        0.418      0.000000e+00
  0.267        0.434      0.000000e+00
  0.267        0.449      0.000000e+00
  0.267        0.464      0.000000e+00
  0.267        0.479      1.000000e+00
  0.267        0.494      0.000000e+00
  0.267        0.509      1.000000e+00
  0.267        0.525      0.000000e+00
  0.267        0.540      0.000000e+00
  0.267        0.555      0.000000e+00
  0.267        0.570      0.000000e+00
  0.267        0.585      0.000000e+00
  0.267        0.601      0.000000e+00
  0.267        0.616      1.000000e+00
  0.267        0.631      0.000000e+00
  0.267        0.646      0.000000e+00
  0.267        0.661      0.000000e+00
  0.267        0.676      0.000000e+00
  0.267        0.692      0.000000e+00
  0.267        0.707      0.000000e+00
  0.267        0.722      0.000000e+00
  0.267        0.737      0.000000e+00
  0.267        0.752      2.000000e+00
  0.267        0.767      0.000000e+00
  0.267        0.783      0.000000e+00
  0.267        0.798      0.000000e+00
  0.267        0.813      0.000000e+00
  0.267        0.828      0.000000e+00
  0.267        0.843      0.000000e+00
  0.267        0.859      1.000000e+00
  0.267        0.874      0.000000e+00
  0.267        0.889      1.000000e+00
  0.267        0.904      0.000000e+00
  0.267        0.919      0.000000e+00
  0.267        0.934      1.000000e+00
  0.267        0.950      0.000000e+00
  0.267        0.965      0.000000e+00
  0.267        0.980      0.000000e+00
  0.267        0.995      0.000000e+00
  0.267        1.010      0.000000e+00
  0.267        1.025      0.000000e+00
  0.267        1.041      0.000000e+00
  0.267        1.056      0.000000e+00
  0.267        1.071      0.000000e+00
  0.267        1.086      0.000000e+00
  0.267        1.101      0.000000e+00
  0.267        1.117      0.000000e+00
  0.267        1.132      0.000000e+00
  0.267        1.147      0.000000e+00
  0.267        1.162      0.000000e+00
  0.267        1.177      0.000000e+00
  0.267        1.192      0.000000e+00

  0.282        0.009      0.000000e+00
  0.282        0.024      0.000000e+00
  0.282        0.039      0.000000e+00
  0.282        0.054      0.000000e+00
  0.282        0.069      0.000000e+00
  0.282        0.084      0.000000e+00
  0.282        0.100      0.000000e+00
  0.282        0.115      0.000000e+00
  0.282        0.130      0.000000e+00
  0.282        0.145      0.000000e+00
  0.282        0.160      0.000000e+00
  0.282        0.176      1.000000e+00
  0.282        0.191      0.000000e+00
  0.282        0.206      0.000000e+00
  0.282        0.221      0.000000e+00
  0.282        0.236      0.000000e+00
  0.282        0.251      0.000000e+00
  0.282        0.267      1.000000e+00
  0.282        0.282      0.000000e+00
  0.282        0.297      0.000000e+00
  0.282        0.312      1.000000e+00
  0.282        0.327      1.000000e+00
  0.282        0.342      1.000000e+00
  0.282        0.358      0.000000e+00
  0.282        0.373      0.000000e+00
  0.282        0.388      1.000000e+00
  0.282        0.403      0.000000e+00
  0.282        0.418      0.000000e+00
  0.282        0.434      0.000000e+00
  0.282        0.449      0.000000e+00
  0.282        0.464      1.000000e+00
  0.282        0.479      0.000000e+00
  0.282        0.494      0.000000e+00
  0.282        0.509      0.000000e+00
  0.282        0.525      0.000000e+00
  0.282        0.540      0.000000e+00
  0.282        0.555      0.000000e+00
  0.282        0.570      1.000000e+00
  0.282        0.585      2.000000e+00
  0.282        0.601      0.000000e+00
  0.282        0.616      0.000000e+00
  0.282        0.631      0.000000e+00
  0.282        0.646      0.000000e+00
  0.282        0.661      0.000000e+00
  0.282        0.676      0.000000e+00
  0.282        0.692      0.000000e+00
  0.282        0.707      0.000000e+00
  0.282        0.722      1.000000e+00
  0.282        0.737      0.000000e+00
  0.282        0.752      0.000000e+00
  0.282        0.767      0.000000e+00
  0.282        0.783      0.000000e+00
  0.282        0.798      0.000000e+00
  0.282        0.813      0.000000e+00
  0.282        0.828      0.000000e+00
  0.282        0.843      0.000000e+00
  0.282        0.859      0.000000e+00
  0.282        0.874      0.000000e+00
  0.282        0.889      0.000000e+00
  0.282        0.904      0.000000e+00
  0.282        0.919      0.000000e+00
  0.282        0.934      0.000000e+00
  0.282        0.950      0.000000e+00
  0.282        0.965      1.000000e+00
  0.282        0.980      0.000000e+00
  0.282        0.995      0.000000e+00
  0.282        1.010      0.000000e+00
  0.282        1.025      0.000000e+00
  0.282        1.041      0.000000e+00
  0.282        1.056      0.000000e+00
  0.282        1.071      0.000000e+00
  0.282        1.086      0.000000e+00
  0.282        1.101      0.000000e+00
  0.282        1.117      0.000000e+00
  0.282        1.132      0.000000e+00
  0.282        1.147      0.000000e+00
  0.282        1.162      0.000000e+00
  0.282        1.177      0.000000e+00
  0.282        1.192      0.000000e+00

  0.297        0.009      0.000000e+00
  0.297        0.024      0.000000e+00
  0.297        0.039      0.000000e+00
  0.297        0.054      0.000000e+00
  0.297        0.069      0.000000e+00
  0.297        0.084      0.000000e+00
  0.297        0.100      0.000000e+00
  0.297        0.115      0.000000e+00
  0.297        0.130      0.000000e+00
  0.297        0.145      0.000000e+00
  0.297        0.160      0.000000e+00
  0.297        0.176      1.000000e+00
  0.297        0.191      0.000000e+00
  0.297        0.206      0.000000e+00
  0.297        0.221      0.000000e+00
  0.297        0.236      0.000000e+00
  0.297        0.251      0.000000e+00
  0.297        0.267      0.000000e+00
  0.297        0.282      0.000000e+00
  0.297        0.297      0.000000e+00
  0.297        0.312      1.000000e+00
  0.297        0.327      1.000000e+00
  0.297        0.342      0.000000e+00
  0.297        0.358      1.000000e+00
  0.297        0.373      0.000000e+00
  0.297        0.388      0.000000e+00
  0.297        0.403      1.000000e+00
  0.297        0.418      1.000000e+00
  0.297        0.434      0.000000e+00
  0.297        0.449      0.000000e+00
  0.297        0.464      0.000000e+00
  0.297        0.479      1.000000e+00
  0.297        0.494      0.000000e+00
  0.297        0.509      0.000000e+00
  0.297        0.525      0.000000e+00
  0.297        0.540      1.000000e+00
  0.297        0.555      0.000000e+00
  0.297        0.570      0.000000e+00
  0.297        0.585      0.000000e+00
  0.297        0.601      0.000000e+00
  0.297        0.616      0.000000e+00
  0.297        0.631      0.000000e+00
  0.297        0.646      0.000000e+00
  0.297        0.661      0.000000e+00
  0.297        0.676      0.000000e+00
  0.297        0.692      0.000000e+00
  0.297        0.707      0.000000e+00
  0.297        0.722      0.000000e+00
  0.297        0.737      0.000000e+00
  0.297        0.752      1.000000e+00
  0.297        0.767      0.000000e+00
  0.297        0.783      1.000000e+00
  0.297        0.798      0.000000e+00
  0.297        0.813      0.000000e+00
  0.297        0.828      0.000000e+00
  0.297        0.843      0.000000e+00
  0.297        0.859      0.000000e+00
  0.297        0.874      1.000000e+00
  0.297        0.889      0.000000e+00
  0.297        0.904      0.000000e+00
  0.297        0.919      0.000000e+00
  0.297        0.934      1.000000e+00
  0.297        0.950      0.000000e+00
  0.297        0.965      0.000000e+00
  0.297        0.980      0.000000e+00
  0.297        0.995      0.000000e+00
  0.297        1.010      0.000000e+00
  0.297        1.025      0.000000e+00
  0.297        1.041      0.000000e+00
  0.297        1.056      0.000000e+00
  0.297        1.071      0.000000e+00
  0.297        1.086      0.000000e+00
  0.297        1.101      0.000000e+00
  0.297        1.117      0.000000e+00
  0.297        1.132      0.000000e+00
  0.297        1.147      0.000000e+00
  0.297        1.162      0.000000e+00
  0.297        1.177      0.000000e+00
  0.297        1.192      0.000000e+00

  0.312        0.009      1.000000e+00
  0.312        0.024      0.000000e+00
  0.312        0.039      1.000000e+00
  0.312        0.054      0.000000e+00
  0.312        0.069      0.000000e+00
  0.312        0.084      2.000000e+00
  0.312        0.100      0.000000e+00
  0.312        0.115      0.000000e+00
  0.312        0.130      0.000000e+00
  0.312        0.145      0.000000e+00
  0.312        0.160      0.000000e+00
  0.312        0.176      0.000000e+00
  0.312        0.191      0.000000e+00
  0.312        0.206      0.000000e+00
  0.312        0.221      0.000000e+00
  0.312        0.236      0.000000e+00
  0.312        0.251      0.000000e+00
  0.312        0.267      0.000000e+00
  0.312        0.282      0.000000e+00
  0.312        0.297      0.000000e+00
  0.312        0.312      0.000000e+00
  0.312        0.327      0.000000e+00
  0.312        0.342      0.000000e+00
  0.312        0.358      0.000000e+00
  0.312        0.373      0.000000e+00
  0.312        0.388      0.000000e+00
  0.312        0.403      0.000000e+00
  0.312        0.418      0.000000e+00
  0.312        0.434      0.000000e+00
  0.312        0.449      0.000000e+00
  0.312        0.464      0.000000e+00
  0.312        0.479      2.000000e+00
  0.312        0.494      0.000000e+00
  0.312        0.509      0.000000e+00
  0.312        0.525      1.000000e+00
  0.312        0.540      0.000000e+00
  0.312        0.555      0.000000e+00
  0.312        0.570      0.000000e+00
  0.312        0.585      0.000000e+00
  0.312        0.601      0.000000e+00
  0.312        0.616      0.000000e+00
  0.312        0.631      0.000000e+00
  0.312        0.646      0.000000e+00
  0.312        0.661      0.000000e+00
  0.312        0.676      0.000000e+00
  0.312        0.692      0.000000e+00
  0.312        0.707      0.000000e+00
  0.312        0.722      1.000000e+00
  0.312        0.737      1.000000e+00
  0.312        0.752      0.000000e+00
  0.312        0.767      0.000000e+00
  0.312        0.783      0.000000e+00
  0.312        0.798      1.000000e+00
  0.312        0.813      0.000000e+00
  0.312        0.828      0.000000e+00
  0.312        0.843      0.000000e+00
  0.312        0.859      0.000000e+00
  0.312        0.874      1.000000e+00
  0.312        0.889      0.000000e+00
  0.312        0.904      0.000000e+00
  0.312        0.919      0.000000e+00
  0.312        0.934      0.000000e+00
  0.312        0.950      0.000000e+00
  0.312        0.965      0.000000e+00
  0.312        0.980      1.000000e+00
  0.312        0.995      0.000000e+00
  0.312        1.010      0.000000e+00
  0.312        1.025      0.000000e+00
  0.312        1.041      0.000000e+00
  0.312        1.056      0.000000e+00
  0.312        1.071      0.000000e+00
  0.312        1.086      0.000000e+00
  0.312        1.101      0.000000e+00
  0.312        1.117      0.000000e+00
  0.312        1.132      0.000000e+00
  0.312        1.147      0.000000e+00
  0.312        1.162      0.000000e+00
  0.312        1.177      0.000000e+00
  0.312        1.192      0.000000e+00

  0.327        0.009      0.000000e+00
  0.327        0.024      0.000000e+00
  0.327        0.039      0.000000e+00
  0.327        0.054      0.000000e+00
  0.327        0.069      0.000000e+00
  0.327        0.084      0.000000e+00
  0.327        0.100      1.000000e+00
  0.327        0.115      0.000000e+00
  0.327        0.130      1.000000e+00
  0.327        0.145      2.000000e+00
  0.327        0.160      0.000000e+00
  0.327        0.176      0.000000e+00
  0.327        0.191      0.000000e+00
  0.327        0.206      0.000000e+00
  0.327        0.221      1.000000e+00
  0.327        0.236      0.000000e+00
  0.327        0.251      0.000000e+00
  0.327        0.267      0.000000e+00
  0.327        0.282      1.000000e+00
  0.327        0.297      0.000000e+00
  0.327        0.312      0.000000e+00
  0.327        0.327      1.000000e+00
  0.327        0.342      0.000000e+00
  0.327        0.358      1.000000e+00
  0.327        0.373      0.000000e+00
  0.327        0.388      0.000000e+00
  0.327        0.403      1.000000e+00
  0.327        0.418      0.000000e+00
  0.327        0.434      0.000000e+00
  0.327        0.449      0.000000e+00
  0.327        0.464      4.000000e+00
  0.327        0.479      0.000000e+00
  0.327        0.494      0.000000e+00
  0.327        0.509      0.000000e+00
  0.327        0.525      0.000000e+00
  0.327        0.540      1.000000e+00
  0.327        0.555      0.000000e+00
  0.327        0.570      0.000000e+00
  0.327        0.585      0.000000e+00
  0.327        0.601      0.000000e+00
  0.327        0.616      0.000000e+00
  0.327        0.631      0.000000e+00
  0.327        0.646      0.000000e+00
  0.327        0.661      0.000000e+00
  0.327        0.676      0.000000e+00
  0.327        0.692      0.000000e+00
  0.327        0.707      0.000000e+00
  0.327        0.722      0.000000e+00
  0.327        0.737      0.000000e+00
  0.327        0.752      1.000000e+00
  0.327        0.767      0.000000e+00
  0.327        0.783      0.000000e+00
  0.327        0.798      0.000000e+00
  0.327        0.813      0.000000e+00
  0.327        0.828      0.000000e+00
  0.327        0.843      2.000000e+00
  0.327        0.859      0.000000e+00
  0.327        0.874      0.000000e+00
  0.327        0.889      0.000000e+00
  0.327        0.904      0.000000e+00
  0.327        0.919      0.000000e+00
  0.327        0.934      0.000000e+00
  0.327        0.950      0.000000e+00
  0.327        0.965      0.000000e+00
  0.327        0.980      0.000000e+00
  0.327        0.995      0.000000e+00
  0.327        1.010      1.000000e+00
  0.327        1.025      0.000000e+00
  0.327        1.041      0.000000e+00
  0.327        1.056      0.000000e+00
  0.327        1.071      0.000000e+00
  0.327        1.086      0.000000e+00
  0.327        1.101      0.000000e+00
  0.327        1.117      1.000000e+00
  0.327        1.132      0.000000e+00
  0.327        1.147      0.000000e+00
  0.327        1.162      0.000000e+00
  0.327        1.177      0.000000e+00
  0.327        1.192      0.000000e+00

  0.342        0.009      0.000000e+00
  0.342        0.024      0.000000e+00
  0.342        0.039      0.000000e+00
  0.342        0.054      0.000000e+00
  0.342        0.069      0.000000e+00
  0.342        0.084      0.000000e+00
  0.342        0.100      0.000000e+00
  0.342        0.115      1.000000e+00
  0.342        0.130      1.000000e+00
  0.342        0.145      0.000000e+00
  0.342        0.160      0.000000e+00
  0.342        0.176      0.000000e+00
  0.342        0.191      1.000000e+00
  0.342        0.206      1.000000e+00
  0.342        0.221      1.000000e+00
  0.342        0.236      0.000000e+00
  0.342        0.251      0.000000e+00
  0.342        0.267      0.000000e+00
  0.342        0.282      0.000000e+00
  0.342        0.297      0.000000e+00
  0.342        0.312      0.000000e+00
  0.342        0.327      1.000000e+00
  0.342        0.342      0.000000e+00
  0.342        0.358      0.000000e+00
  0.342        0.373      0.000000e+00
  0.342        0.388      1.000000e+00
  0.342        0.403      0.000000e+00
  0.342        0.418      0.000000e+00
  0.342        0.434      0.000000e+00
  0.342        0.449      0.000000e+00
  0.342        0.464      3.000000e+00
  0.342        0.479      1.500000e+01
  0.342        0.494      4.000000e+00
  0.342        0.509      0.000000e+00
  0.342        0.525      0.000000e+00
  0.342        0.540      1.000000e+00
  0.342        0.555      0.000000e+00
  0.342        0.570      0.000000e+00
  0.342        0.585      0.000000e+00
  0.342        0.601      1.000000e+00
  0.342        0.616      1.000000e+00
  0.342        0.631      0.000000e+00
  0.342        0.646      0.000000e+00
  0.342        0.661      0.000000e+00
  0.342        0.676      1.000000e+00
  0.342        0.692      0.000000e+00
  0.342        0.707      1.000000e+00
  0.342        0.722      1.000000e+00
  0.342        0.737      0.000000e+00
  0.342        0.752      0.000000e+00
  0.342        0.767      0.000000e+00
  0.342        0.783      0.000000e+00
  0.342        0.798      0.000000e+00
  0.342        0.813      0.000000e+00
  0.342        0.828      0.000000e+00
  0.342        0.843      0.000000e+00
  0.342        0.859      1.000000e+00
  0.342        0.874      0.000000e+00
  0.342        0.889      0.000000e+00
  0.342        0.904      0.000000e+00
  0.342        0.919      0.000000e+00
  0.342        0.934      0.000000e+00
  0.342        0.950      0.000000e+00
  0.342        0.965      0.000000e+00
  0.342        0.980      0.000000e+00
  0.342        0.995      0.000000e+00
  0.342        1.010      0.000000e+00
  0.342        1.025      0.000000e+00
  0.342        1.041      0.000000e+00
  0.342        1.056      1.000000e+00
  0.342        1.071      0.000000e+00
  0.342        1.086      0.000000e+00
  0.342        1.101      0.000000e+00
  0.342        1.117      0.000000e+00
  0.342        1.132      0.000000e+00
  0.342        1.147      0.000000e+00
  0.342        1.162      0.000000e+00
  0.342        1.177      0.000000e+00
  0.342        1.192      0.000000e+00

  0.358        0.009      0.000000e+00
  0.358        0.024      0.000000e+00
  0.358        0.039      0.000000e+00
  0.358        0.054      0.000000e+00
  0.358        0.069      0.000000e+00
  0.358        0.084      0.000000e+00
  0.358        0.100      1.000000e+00
  0.358        0.115      0.000000e+00
  0.358        0.130      1.000000e+00
  0.358        0.145      0.000000e+00
  0.358        0.160      1.000000e+00
  0.358        0.176      0.000000e+00
  0.358        0.191      0.000000e+00
  0.358        0.206      1.000000e+00
  0.358        0.221      0.000000e+00
  0.358        0.236      0.000000e+00
  0.358        0.251      0.000000e+00
  0.358        0.267      0.000000e+00
  0.358        0.282      0.000000e+00
  0.358        0.297      0.000000e+00
  0.358        0.312      0.000000e+00
  0.358        0.327      0.000000e+00
  0.358        0.342      0.000000e+00
  0.358        0.358      1.000000e+00
  0.358        0.373      0.000000e+00
  0.358        0.388      0.000000e+00
  0.358        0.403      0.000000e+00
  0.358        0.418      0.000000e+00
  0.358        0.434      0.000000e+00
  0.358        0.449      0.000000e+00
  0.358        0.464      0.000000e+00
  0.358        0.479      6.000000e+00
  0.358        0.494      1.300000e+01
  0.358        0.509      1.700000e+01
  0.358        0.525      5.000000e+00
  0.358        0.540      1.000000e+00
  0.358        0.555      0.000000e+00
  0.358        0.570      1.000000e+00
  0.358        0.585      0.000000e+00
  0.358        0.601      1.000000e+00
  0.358        0.616      0.000000e+00
  0.358        0.631      0.000000e+00
  0.358        0.646      3.000000e+00
  0.358        0.661      0.000000e+00
  0.358        0.676      0.000000e+00
  0.358        0.692      0.000000e+00
  0.358        0.707      0.000000e+00
  0.358        0.722      0.000000e+00
  0.358        0.737      0.000000e+00
  0.358        0.752      0.000000e+00
  0.358        0.767      0.000000e+00
  0.358        0.783      1.000000e+00
  0.358        0.798      0.000000e+00
  0.358        0.813      0.000000e+00
  0.358        0.828      0.000000e+00
  0.358        0.843      0.000000e+00
  0.358        0.859      0.000000e+00
  0.358        0.874      0.000000e+00
  0.358        0.889      1.000000e+00
  0.358        0.904      0.000000e+00
  0.358        0.919      0.000000e+00
  0.358        0.934      2.000000e+00
  0.358        0.950      0.000000e+00
  0.358        0.965      0.000000e+00
  0.358        0.980      1.000000e+00
  0.358        0.995      0.000000e+00
  0.358        1.010      0.000000e+00
  0.358        1.025      1.000000e+00
  0.358        1.041      0.000000e+00
  0.358        1.056      1.000000e+00
  0.358        1.071      0.000000e+00
  0.358        1.086      0.000000e+00
  0.358        1.101      0.000000e+00
  0.358        1.117      1.000000e+00
  0.358        1.132      0.000000e+00
  0.358        1.147      0.000000e+00
  0.358        1.162      0.000000e+00
  0.358        1.177      0.000000e+00
  0.358        1.192      0.000000e+00

  0.373        0.009      0.000000e+00
  0.373        0.024      0.000000e+00
  0.373        0.039      0.000000e+00
  0.373        0.054      0.000000e+00
  0.373        0.069      0.000000e+00
  0.373        0.084      1.000000e+00
  0.373        0.100      0.000000e+00
  0.373        0.115      1.000000e+00
  0.373        0.130      0.000000e+00
  0.373        0.145      0.000000e+00
  0.373        0.160      0.000000e+00
  0.373        0.176      0.000000e+00
  0.373        0.191      0.000000e+00
  0.373        0.206      0.000000e+00
  0.373        0.221      0.000000e+00
  0.373        0.236      0.000000e+00
  0.373        0.251      0.000000e+00
  0.373        0.267      0.000000e+00
  0.373        0.282      1.000000e+00
  0.373        0.297      0.000000e+00
  0.373        0.312      0.000000e+00
  0.373        0.327      0.000000e+00
  0.373        0.342      0.000000e+00
  0.373        0.358      0.000000e+00
  0.373        0.373      0.000000e+00
  0.373        0.388      0.000000e+00
  0.373        0.403      0.000000e+00
  0.373        0.418      1.000000e+00
  0.373        0.434      2.000000e+00
  0.373        0.449      0.000000e+00
  0.373        0.464      1.000000e+00
  0.373        0.479      0.000000e+00
  0.373        0.494      3.000000e+00
  0.373        0.509      1.000000e+01
  0.373        0.525      1.300000e+01
  0.373        0.540      7.000000e+00
  0.373        0.555      0.000000e+00
  0.373        0.570      0.000000e+00
  0.373        0.585      1.000000e+00
  0.373        0.601      0.000000e+00
  0.373        0.616      0.000000e+00
  0.373        0.631      0.000000e+00
  0.373        0.646      0.000000e+00
  0.373        0.661      1.000000e+00
  0.373        0.676      0.000000e+00
  0.373        0.692      0.000000e+00
  0.373        0.707      1.000000e+00
  0.373        0.722      0.000000e+00
  0.373        0.737      0.000000e+00
  0.373        0.752      0.000000e+00
  0.373        0.767      0.000000e+00
  0.373        0.783      1.000000e+00
  0.373        0.798      0.000000e+00
  0.373        0.813      0.000000e+00
  0.373        0.828      0.000000e+00
  0.373        0.843      0.000000e+00
  0.373        0.859      0.000000e+00
  0.373        0.874      1.000000e+00
  0.373        0.889      0.000000e+00
  0.373        0.904      0.000000e+00
  0.373        0.919      0.000000e+00
  0.373        0.934      0.000000e+00
  0.373        0.950      1.000000e+00
  0.373        0.965      0.000000e+00
  0.373        0.980      0.000000e+00
  0.373        0.995      1.000000e+00
  0.373        1.010      0.000000e+00
  0.373        1.025      0.000000e+00
  0.373        1.041      0.000000e+00
  0.373        1.056      0.000000e+00
  0.373        1.071      0.000000e+00
  0.373        1.086      1.000000e+00
  0.373        1.101      0.000000e+00
  0.373        1.117      0.000000e+00
  0.373        1.132      0.000000e+00
  0.373        1.147      0.000000e+00
  0.373        1.162      0.000000e+00
  0.373        1.177      0.000000e+00
  0.373        1.192      0.000000e+00

  0.388        0.009      0.000000e+00
  0.388        0.024      0.000000e+00
  0.388        0.039      0.000000e+00
  0.388        0.054      0.000000e+00
  0.388        0.069      0.000000e+00
  0.388        0.084      0.000000e+00
  0.388        0.100      1.000000e+00
  0.388        0.115      0.000000e+00
  0.388        0.130      0.000000e+00
  0.388        0.145      0.000000e+00
  0.388        0.160      0.000000e+00
  0.388        0.176      0.000000e+00
  0.388        0.191      0.000000e+00
  0.388        0.206      0.000000e+00
  0.388        0.221      1.000000e+00
  0.388        0.236      0.000000e+00
  0.388        0.251      0.000000e+00
  0.388        0.267      1.000000e+00
  0.388        0.282      0.000000e+00
  0.388        0.297      0.000000e+00
  0.388        0.312      1.000000e+00
  0.388        0.327      0.000000e+00
  0.388        0.342      0.000000e+00
  0.388        0.358      0.000000e+00
  0.388        0.373      1.000000e+00
  0.388        0.388      0.000000e+00
  0.388        0.403      1.000000e+00
  0.388        0.418      0.000000e+00
  0.388        0.434      0.000000e+00
  0.388        0.449      0.000000e+00
  0.388        0.464      0.000000e+00
  0.388        0.479      0.000000e+00
  0.388        0.494      0.000000e+00
  0.388        0.509      3.000000e+00
  0.388        0.525      5.000000e+00
  0.388        0.540      1.500000e+01
  0.388        0.555      1.300000e+01
  0.388        0.570      6.000000e+00
  0.388        0.585      1.000000e+00
  0.388        0.601      0.000000e+00
  0.388        0.616      0.000000e+00
  0.388        0.631      1.000000e+00
  0.388        0.646      0.000000e+00
  0.388        0.661      0.000000e+00
  0.388        0.676      0.000000e+00
  0.388        0.692      0.000000e+00
  0.388        0.707      0.000000e+00
  0.388        0.722      1.000000e+00
  0.388        0.737      2.000000e+00
  0.388        0.752      0.000000e+00
  0.388        0.767      0.000000e+00
  0.388        0.783      0.000000e+00
  0.388        0.798      0.000000e+00
  0.388        0.813      0.000000e+00
  0.388        0.828      0.000000e+00
  0.388        0.843      0.000000e+00
  0.388        0.859      0.000000e+00
  0.388        0.874      0.000000e+00
  0.388        0.889      0.000000e+00
  0.388        0.904      0.000000e+00
  0.388        0.919      0.000000e+00
  0.388        0.934      1.000000e+00
  0.388        0.950      0.000000e+00
  0.388        0.965      0.000000e+00
  0.388        0.980      0.000000e+00
  0.388        0.995      0.000000e+00
  0.388        1.010      0.000000e+00
  0.388        1.025      0.000000e+00
  0.388        1.041      0.000000e+00
  0.388        1.056      0.000000e+00
  0.388        1.071      0.000000e+00
  0.388        1.086      0.000000e+00
  0.388        1.101      0.000000e+00
  0.388        1.117      0.000000e+00
  0.388        1.132      0.000000e+00
  0.388        1.147      0.000000e+00
  0.388        1.162      0.000000e+00
  0.388        1.177      0.000000e+00
  0.388        1.192      0.000000e+00

  0.403        0.009      0.000000e+00
  0.403        0.024      0.000000e+00
  0.403        0.039      0.000000e+00
  0.403        0.054      0.000000e+00
  0.403        0.069      0.000000e+00
  0.403        0.084      0.000000e+00
  0.403        0.100      0.000000e+00
  0.403        0.115      0.000000e+00
  0.403        0.130      0.000000e+00
  0.403        0.145      0.000000e+00
  0.403        0.160      0.000000e+00
  0.403        0.176      0.000000e+00
  0.403        0.191      0.000000e+00
  0.403        0.206      0.000000e+00
  0.403        0.221      1.000000e+00
  0.403        0.236      0.000000e+00
  0.403        0.251      0.000000e+00
  0.403        0.267      0.000000e+00
  0.403        0.282      1.000000e+00
  0.403        0.297      0.000000e+00
  0.403        0.312      0.000000e+00
  0.403        0.327      0.000000e+00
  0.403        0.342      1.000000e+00
  0.403        0.358      1.000000e+00
  0.403        0.373      0.000000e+00
  0.403        0.388      1.000000e+00
  0.403        0.403      1.000000e+00
  0.403        0.418      0.000000e+00
  0.403        0.434      0.000000e+00
  0.403        0.449      0.000000e+00
  0.403        0.464      0.000000e+00
  0.403        0.479      0.000000e+00
  0.403        0.494      1.000000e+00
  0.403        0.509      1.000000e+00
  0.403        0.525      0.000000e+00
  0.403        0.540      0.000000e+00
  0.403        0.555      1.200000e+01
  0.403        0.570      3.100000e+01
  0.403        0.585      2.600000e+01
  0.403        0.601      6.000000e+00
  0.403        0.616      1.000000e+00
  0.403        0.631      0.000000e+00
  0.403        0.646      0.000000e+00
  0.403        0.661      0.000000e+00
  0.403        0.676      0.000000e+00
  0.403        0.692      0.000000e+00
  0.403        0.707      0.000000e+00
  0.403        0.722      0.000000e+00
  0.403        0.737      0.000000e+00
  0.403        0.752      0.000000e+00
  0.403        0.767      1.000000e+00
  0.403        0.783      0.000000e+00
  0.403        0.798      0.000000e+00
  0.403        0.813      0.000000e+00
  0.403        0.828      0.000000e+00
  0.403        0.843      1.000000e+00
  0.403        0.859      0.000000e+00
  0.403        0.874      1.000000e+00
  0.403        0.889      0.000000e+00
  0.403        0.904      0.000000e+00
  0.403        0.919      1.000000e+00
  0.403        0.934      0.000000e+00
  0.403        0.950      0.000000e+00
  0.403        0.965      0.000000e+00
  0.403        0.980      0.000000e+00
  0.403        0.995      0.000000e+00
  0.403        1.010      1.000000e+00
  0.403        1.025      0.000000e+00
  0.403        1.041      0.000000e+00
  0.403        1.056      0.000000e+00
  0.403        1.071      1.000000e+00
  0.403        1.086      0.000000e+00
  0.403        1.101      0.000000e+00
  0.403        1.117      0.000000e+00
  0.403        1.132      0.000000e+00
  0.403        1.147      0.000000e+00
  0.403        1.162      0.000000e+00
  0.403        1.177      1.000000e+00
  0.403        1.192      0.000000e+00

  0.418        0.009      0.000000e+00
  0.418        0.024      0.000000e+00
  0.418        0.039      0.000000e+00
  0.418        0.054      0.000000e+00
  0.418        0.069      0.000000e+00
  0.418        0.084      0.000000e+00
  0.418        0.100      0.000000e+00
  0.418        0.115      0.000000e+00
  0.418        0.130      0.000000e+00
  0.418        0.145      1.000000e+00
  0.418        0.160      1.000000e+00
  0.418        0.176      0.000000e+00
  0.418        0.191      0.000000e+00
  0.418        0.206      0.000000e+00
  0.418        0.221      0.000000e+00
  0.418        0.236      0.000000e+00
  0.418        0.251      0.000000e+00
  0.418        0.267      1.000000e+00
  0.418        0.282      0.000000e+00
  0.418        0.297      0.000000e+00
  0.418        0.312      0.000000e+00
  0.418        0.327      0.000000e+00
  0.418        0.342      0.000000e+00
  0.418        0.358      0.000000e+00
  0.418        0.373      0.000000e+00
  0.418        0.388      0.000000e+00
  0.418        0.403      0.000000e+00
  0.418        0.418      0.000000e+00
  0.418        0.434      0.000000e+00
  0.418        0.449      0.000000e+00
  0.418        0.464      2.000000e+00
  0.418        0.479      0.000000e+00
  0.418        0.494      0.000000e+00
  0.418        0.509      1.000000e+00
  0.418        0.525      1.000000e+00
  0.418        0.540      1.000000e+00
  0.418        0.555      2.000000e+00
  0.418        0.570      6.000000e+00
  0.418        0.585      9.000000e+00
  0.418        0.601      1.300000e+01
  0.418        0.616      1.300000e+01
  0.418        0.631      3.000000e+00
  0.418        0.646      0.000000e+00
  0.418        0.661      0.000000e+00
  0.418        0.676      0.000000e+00
  0.418        0.692      0.000000e+00
  0.418        0.707      1.000000e+00
  0.418        0.722      1.000000e+00
  0.418        0.737      0.000000e+00
  0.418        0.752      1.000000e+00
  0.418        0.767      0.000000e+00
  0.418        0.783      0.000000e+00
  0.418        0.798      0.000000e+00
  0.418        0.813      1.000000e+00
  0.418        0.828      0.000000e+00
  0.418        0.843      0.000000e+00
  0.418        0.859      0.000000e+00
  0.418        0.874      0.000000e+00
  0.418        0.889      0.000000e+00
  0.418        0.904      0.000000e+00
  0.418        0.919      2.000000e+00
  0.418        0.934      0.000000e+00
  0.418        0.950      0.000000e+00
  0.418        0.965      1.000000e+00
  0.418        0.980      0.000000e+00
  0.418        0.995      1.000000e+00
  0.418        1.010      0.000000e+00
  0.418        1.025      0.000000e+00
  0.418        1.041      0.000000e+00
  0.418        1.056      0.000000e+00
  0.418        1.071      0.000000e+00
  0.418        1.086      0.000000e+00
  0.418        1.101      1.000000e+00
  0.418        1.117      0.000000e+00
  0.418        1.132      0.000000e+00
  0.418        1.147      0.000000e+00
  0.418        1.162      0.000000e+00
  0.418        1.177      0.000000e+00
  0.418        1.192      0.000000e+00

  0.434        0.009      0.000000e+00
  0.434        0.024      0.000000e+00
  0.434        0.039      0.000000e+00
  0.434        0.054      0.000000e+00
  0.434        0.069      0.000000e+00
  0.434        0.084      1.000000e+00
  0.434        0.100      0.000000e+00
  0.434        0.115      0.000000e+00
  0.434        0.130      0.000000e+00
  0.434        0.145      0.000000e+00
  0.434        0.160      0.000000e+00
  0.434        0.176      0.000000e+00
  0.434        0.191      0.000000e+00
  0.434        0.206      0.000000e+00
  0.434        0.221      0.000000e+00
  0.434        0.236      1.000000e+00
  0.434        0.251      2.000000e+00
  0.434        0.267      0.000000e+00
  0.434        0.282      1.000000e+00
  0.434        0.297      1.000000e+00
  0.434        0.312      0.000000e+00
  0.434        0.327      0.000000e+00
  0.434        0.342      0.000000e+00
  0.434        0.358      0.000000e+00
  0.434        0.373      0.000000e+00
  0.434        0.388      1.000000e+00
  0.434        0.403      0.000000e+00
  0.434        0.418      0.000000e+00
  0.434        0.434      0.000000e+00
  0.434        0.449      0.000000e+00
  0.434        0.464      0.000000e+00
  0.434        0.479      0.000000e+00
  0.434        0.494      0.000000e+00
  0.434        0.509      0.000000e+00
  0.434        0.525      1.000000e+00
  0.434        0.540      1.000000e+00
  0.434        0.555      0.000000e+00
  0.434        0.570      0.000000e+00
  0.434        0.585      1.000000e+00
  0.434        0.601      9.000000e+00
  0.434        0.616      2.200000e+01
  0.434        0.631      1.800000e+01
  0.434        0.646      9.000000e+00
  0.434        0.661      3.000000e+00
  0.434        0.676      1.000000e+00
  0.434        0.692      1.000000e+00
  0.434        0.707      2.000000e+00
  0.434        0.722      1.000000e+00
  0.434        0.737      0.000000e+00
  0.434        0.752      0.000000e+00
  0.434        0.767      0.000000e+00
  0.434        0.783      0.000000e+00
  0.434        0.798      0.000000e+00
  0.434        0.813      1.000000e+00
  0.434        0.828      0.000000e+00
  0.434        0.843      0.000000e+00
  0.434        0.859      0.000000e+00
  0.434        0.874      0.000000e+00
  0.434        0.889      0.000000e+00
  0.434        0.904      0.000000e+00
  0.434        0.919      0.000000e+00
  0.434        0.934      0.000000e+00
  0.434        0.950      0.000000e+00
  0.434        0.965      0.000000e+00
  0.434        0.980      0.000000e+00
  0.434        0.995      0.000000e+00
  0.434        1.010      1.000000e+00
  0.434        1.025      1.000000e+00
  0.434        1.041      0.000000e+00
  0.434        1.056      0.000000e+00
  0.434        1.071      0.000000e+00
  0.434        1.086      0.000000e+00
  0.434        1.101      0.000000e+00
  0.434        1.117      0.000000e+00
  0.434        1.132      0.000000e+00
  0.434        1.147      0.000000e+00
  0.434        1.162      0.000000e+00
  0.434        1.177      1.000000e+00
  0.434        1.192      0.000000e+00

  0.449        0.009      0.000000e+00
  0.449        0.024      0.000000e+00
  0.449        0.039      0.000000e+00
  0.449        0.054      1.000000e+00
  0.449        0.069      0.000000e+00
  0.449        0.084      0.000000e+00
  0.449        0.100      0.000000e+00
  0.449        0.115      0.000000e+00
  0.449        0.130      0.000000e+00
  0.449        0.145      0.000000e+00
  0.449        0.160      0.000000e+00
  0.449        0.176      0.000000e+00
  0.449        0.191      0.000000e+00
  0.449        0.206      1.000000e+00
  0.449        0.221      0.000000e+00
  0.449        0.236      0.000000e+00
  0.449        0.251      0.000000e+00
  0.449        0.267      0.000000e+00
  0.449        0.282      1.000000e+00
  0.449        0.297      1.000000e+00
  0.449        0.312      0.000000e+00
  0.449        0.327      0.000000e+00
  0.449        0.342      0.000000e+00
  0.449        0.358      0.000000e+00
  0.449        0.373      0.000000e+00
  0.449        0.388      0.000000e+00
  0.449        0.403      1.000000e+00
  0.449        0.418      0.000000e+00
  0.449        0.434      0.000000e+00
  0.449        0.449      0.000000e+00
  0.449        0.464      0.000000e+00
  0.449        0.479      1.000000e+00
  0.449        0.494      0.000000e+00
  0.449        0.509      0.000000e+00
  0.449        0.525      0.000000e+00
  0.449        0.540      0.000000e+00
  0.449        0.555      0.000000e+00
  0.449        0.570      0.000000e+00
  0.449        0.585      0.000000e+00
  0.449        0.601      3.000000e+00
  0.449        0.616      8.000000e+00
  0.449        0.631      1.300000e+01
  0.449        0.646      1.400000e+01
  0.449        0.661      1.200000e+01
  0.449        0.676      4.000000e+00
  0.449        0.692      2.000000e+00
  0.449        0.707      0.000000e+00
  0.449        0.722      2.000000e+00
  0.449        0.737      0.000000e+00
  0.449        0.752      0.000000e+00
  0.449        0.767      0.000000e+00
  0.449        0.783      0.000000e+00
  0.449        0.798      0.000000e+00
  0.449        0.813      0.000000e+00
  0.449        0.828      1.000000e+00
  0.449        0.843      1.000000e+00
  0.449        0.859      0.000000e+00
  0.449        0.874      1.000000e+00
  0.449        0.889      1.000000e+00
  0.449        0.904      0.000000e+00
  0.449        0.919      0.000000e+00
  0.449        0.934      0.000000e+00
  0.449        0.950      0.000000e+00
  0.449        0.965      0.000000e+00
  0.449        0.980      0.000000e+00
  0.449        0.995      0.000000e+00
  0.449        1.010      0.000000e+00
  0.449        1.025      0.000000e+00
  0.449        1.041      0.000000e+00
  0.449        1.056      0.000000e+00
  0.449        1.071      0.000000e+00
  0.449        1.086      0.000000e+00
  0.449        1.101      0.000000e+00
  0.449        1.117      0.000000e+00
  0.449        1.132      0.000000e+00
  0.449        1.147      0.000000e+00
  0.449        1.162      0.000000e+00
  0.449        1.177      0.000000e+00
  0.449        1.192      0.000000e+00

  0.464        0.009      1.000000e+00
  0.464        0.024      0.000000e+00
  0.464        0.039      0.000000e+00
  0.464        0.054      0.000000e+00
  0.464        0.069      0.000000e+00
  0.464        0.084      0.000000e+00
  0.464        0.100      1.000000e+00
  0.464        0.115      0.000000e+00
  0.464        0.130      0.000000e+00
  0.464        0.145      0.000000e+00
  0.464        0.160      1.000000e+00
  0.464        0.176      1.000000e+00
  0.464        0.191      0.000000e+00
  0.464        0.206      0.000000e+00
  0.464        0.221      0.000000e+00
  0.464        0.236      0.000000e+00
  0.464        0.251      0.000000e+00
  0.464        0.267      0.000000e+00
  0.464        0.282      0.000000e+00
  0.464        0.297      1.000000e+00
  0.464        0.312      0.000000e+00
  0.464        0.327      0.000000e+00
  0.464        0.342      0.000000e+00
  0.464        0.358      0.000000e+00
  0.464        0.373      2.000000e+00
  0.464        0.388      0.000000e+00
  0.464        0.403      0.000000e+00
  0.464        0.418      0.000000e+00
  0.464        0.434      0.000000e+00
  0.464        0.449      0.000000e+00
  0.464        0.464      2.000000e+00
  0.464        0.479      1.000000e+00
  0.464        0.494      1.000000e+00
  0.464        0.509      0.000000e+00
  0.464        0.525      0.000000e+00
  0.464        0.540      1.000000e+00
  0.464        0.555      0.000000e+00
  0.464        0.570      2.000000e+00
  0.464        0.585      0.000000e+00
  0.464        0.601      0.000000e+00
  0.464        0.616      0.000000e+00
  0.464        0.631      0.000000e+00
  0.464        0.646      1.100000e+01
  0.464        0.661      1.500000e+01
  0.464        0.676      1.800000e+01
  0.464        0.692      1.100000e+01
  0.464        0.707      8.000000e+00
  0.464        0.722      3.000000e+00
  0.464        0.737      0.000000e+00
  0.464        0.752      1.000000e+00
  0.464        0.767      0.000000e+00
  0.464        0.783      1.000000e+00
  0.464        0.798      1.000000e+00
  0.464        0.813      0.000000e+00
  0.464        0.828      0.000000e+00
  0.464        0.843      0.000000e+00
  0.464        0.859      0.000000e+00
  0.464        0.874      0.000000e+00
  0.464        0.889      0.000000e+00
  0.464        0.904      0.000000e+00
  0.464        0.919      0.000000e+00
  0.464        0.934      0.000000e+00
  0.464        0.950      0.000000e+00
  0.464        0.965      0.000000e+00
  0.464        0.980      0.000000e+00
  0.464        0.995      0.000000e+00
  0.464        1.010      0.000000e+00
  0.464        1.025      0.000000e+00
  0.464        1.041      1.000000e+00
  0.464        1.056      0.000000e+00
  0.464        1.071      0.000000e+00
  0.464        1.086      2.000000e+00
  0.464        1.101      0.000000e+00
  0.464        1.117      0.000000e+00
  0.464        1.132      0.000000e+00
  0.464        1.147      0.000000e+00
  0.464        1.162      0.000000e+00
  0.464        1.177      0.000000e+00
  0.464        1.192      0.000000e+00

  0.479        0.009      0.000000e+00
  0.479        0.024      0.000000e+00
  0.479        0.039      0.000000e+00
  0.479        0.054      0.000000e+00
  0.479        0.069      0.000000e+00
  0.479        0.084      0.000000e+00
  0.479        0.100      0.000000e+00
  0.479        0.115      0.000000e+00
  0.479        0.130      0.000000e+00
  0.479        0.145      0.000000e+00
  0.479        0.160      0.000000e+00
  0.479        0.176      0.000000e+00
  0.479        0.191      0.000000e+00
  0.479        0.206      0.000000e+00
  0.479        0.221      0.000000e+00
  0.479        0.236      0.000000e+00
  0.479        0.251      0.000000e+00
  0.479        0.267      0.000000e+00
  0.479        0.282      0.000000e+00
  0.479        0.297      0.000000e+00
  0.479        0.312      0.000000e+00
  0.479        0.327      0.000000e+00
  0.479        0.342      0.000000e+00
  0.479        0.358      0.000000e+00
  0.479        0.373      0.000000e+00
  0.479        0.388      1.000000e+00
  0.479        0.403      0.000000e+00
  0.479        0.418      0.000000e+00
  0.479        0.434      0.000000e+00
  0.479        0.449      0.000000e+00
  0.479        0.464      1.000000e+00
  0.479        0.479      0.000000e+00
  0.479        0.494      1.000000e+00
  0.479        0.509      0.000000e+00
  0.479        0.525      1.000000e+00
  0.479        0.540      1.000000e+00
  0.479        0.555      1.000000e+00
  0.479        0.570      1.000000e+00
  0.479        0.585      2.000000e+00
  0.479        0.601      0.000000e+00
  0.479        0.616      0.000000e+00
  0.479        0.631      0.000000e+00
  0.479        0.646      2.000000e+00
  0.479        0.661      4.000000e+00
  0.479        0.676      5.000000e+00
  0.479        0.692      1.300000e+01
  0.479        0.707      2.100000e+01
  0.479        0.722      1.100000e+01
  0.479        0.737      5.000000e+00
  0.479        0.752      2.000000e+00
  0.479        0.767      0.000000e+00
  0.479        0.783      1.000000e+00
  0.479        0.798      0.000000e+00
  0.479        0.813      0.000000e+00
  0.479        0.828      1.000000e+00
  0.479        0.843      0.000000e+00
  0.479        0.859      2.000000e+00
  0.479        0.874      0.000000e+00
  0.479        0.889      2.000000e+00
  0.479        0.904      0.000000e+00
  0.479        0.919      0.000000e+00
  0.479        0.934      0.000000e+00
  0.479        0.950      1.000000e+00
  0.479        0.965      0.000000e+00
  0.479        0.980      0.000000e+00
  0.479        0.995      0.000000e+00
  0.479        1.010      1.000000e+00
  0.479        1.025      0.000000e+00
  0.479        1.041      1.000000e+00
  0.479        1.056      0.000000e+00
  0.479        1.071      0.000000e+00
  0.479        1.086      0.000000e+00
  0.479        1.101      0.000000e+00
  0.479        1.117      0.000000e+00
  0.479        1.132      0.000000e+00
  0.479        1.147      0.000000e+00
  0.479        1.162      0.000000e+00
  0.479        1.177      1.000000e+00
  0.479        1.192      0.000000e+00

  0.494        0.009      0.000000e+00
  0.494        0.024      0.000000e+00
  0.494        0.039      0.000000e+00
  0.494        0.054      0.000000e+00
  0.494        0.069      0.000000e+00
  0.494        0.084      0.000000e+00
  0.494        0.100      0.000000e+00
  0.494        0.115      0.000000e+00
  0.494        0.130      0.000000e+00
  0.494        0.145      0.000000e+00
  0.494        0.160      0.000000e+00
  0.494        0.176      0.000000e+00
  0.494        0.191      0.000000e+00
  0.494        0.206      0.000000e+00
  0.494        0.221      0.000000e+00
  0.494        0.236      0.000000e+00
  0.494        0.251      0.000000e+00
  0.494        0.267      0.000000e+00
  0.494        0.282      0.000000e+00
  0.494        0.297      0.000000e+00
  0.494        0.312      1.000000e+00
  0.494        0.327      0.000000e+00
  0.494        0.342      0.000000e+00
  0.494        0.358      0.000000e+00
  0.494        0.373      0.000000e+00
  0.494        0.388      0.000000e+00
  0.494        0.403      0.000000e+00
  0.494        0.418      0.000000e+00
  0.494        0.434      1.000000e+00
  0.494        0.449      0.000000e+00
  0.494        0.464      1.000000e+00
  0.494        0.479      1.000000e+00
  0.494        0.494      0.000000e+00
  0.494        0.509      0.000000e+00
  0.494        0.525      0.000000e+00
  0.494        0.540      0.000000e+00
  0.494        0.555      0.000000e+00
  0.494        0.570      0.000000e+00
  0.494        0.585      0.000000e+00
  0.494        0.601      0.000000e+00
  0.494        0.616      0.000000e+00
  0.494        0.631      0.000000e+00
  0.494        0.646      1.000000e+00
  0.494        0.661      1.000000e+00
  0.494        0.676      0.000000e+00
  0.494        0.692      1.000000e+01
  0.494        0.707      2.300000e+01
  0.494        0.722      2.300000e+01
  0.494        0.737      1.300000e+01
  0.494        0.752      1.200000e+01
  0.494        0.767      2.000000e+00
  0.494        0.783      1.000000e+00
  0.494        0.798      1.000000e+00
  0.494        0.813      0.000000e+00
  0.494        0.828      0.000000e+00
  0.494        0.843      0.000000e+00
  0.494        0.859      1.000000e+00
  0.494        0.874      1.000000e+00
  0.494        0.889      1.000000e+00
  0.494        0.904      0.000000e+00
  0.494        0.919      0.000000e+00
  0.494        0.934      0.000000e+00
  0.494        0.950      0.000000e+00
  0.494        0.965      0.000000e+00
  0.494        0.980      0.000000e+00
  0.494        0.995      0.000000e+00
  0.494        1.010      0.000000e+00
  0.494        1.025      0.000000e+00
  0.494        1.041      0.000000e+00
  0.494        1.056      0.000000e+00
  0.494        1.071      1.000000e+00
  0.494        1.086      1.000000e+00
  0.494        1.101      0.000000e+00
  0.494        1.117      0.000000e+00
  0.494        1.132      0.000000e+00
  0.494        1.147      2.000000e+00
  0.494        1.162      0.000000e+00
  0.494        1.177      0.000000e+00
  0.494        1.192      0.000000e+00

  0.509        0.009      0.000000e+00
  0.509        0.024      0.000000e+00
  0.509        0.039      0.000000e+00
  0.509        0.054      0.000000e+00
  0.509        0.069      0.000000e+00
  0.509        0.084      1.000000e+00
  0.509        0.100      0.000000e+00
  0.509        0.115      1.000000e+00
  0.509        0.130      0.000000e+00
  0.509        0.145      0.000000e+00
  0.509        0.160      0.000000e+00
  0.509        0.176      0.000000e+00
  0.509        0.191      0.000000e+00
  0.509        0.206      0.000000e+00
  0.509        0.221      0.000000e+00
  0.509        0.236      0.000000e+00
  0.509        0.251      0.000000e+00
  0.509        0.267      0.000000e+00
  0.509        0.282      0.000000e+00
  0.509        0.297      0.000000e+00
  0.509        0.312      0.000000e+00
  0.509        0.327      0.000000e+00
  0.509        0.342      1.000000e+00
  0.509        0.358      0.000000e+00
  0.509        0.373      1.000000e+00
  0.509        0.388      0.000000e+00
  0.509        0.403      0.000000e+00
  0.509        0.418      0.000000e+00
  0.509        0.434      0.000000e+00
  0.509        0.449      0.000000e+00
  0.509        0.464      0.000000e+00
  0.509        0.479      0.000000e+00
  0.509        0.494      0.000000e+00
  0.509        0.509      0.000000e+00
  0.509        0.525      0.000000e+00
  0.509        0.540      0.000000e+00
  0.509        0.555      1.000000e+00
  0.509        0.570      0.000000e+00
  0.509        0.585      0.000000e+00
  0.509        0.601      0.000000e+00
  0.509        0.616      0.000000e+00
  0.509        0.631      0.000000e+00
  0.509        0.646      0.000000e+00
  0.509        0.661      0.000000e+00
  0.509        0.676      0.000000e+00
  0.509        0.692      3.000000e+00
  0.509        0.707      7.000000e+00
  0.509        0.722      1.000000e+01
  0.509        0.737      2.200000e+01
  0.509        0.752      1.500000e+01
  0.509        0.767      8.000000e+00
  0.509        0.783      2.000000e+00
  0.509        0.798      2.000000e+00
  0.509        0.813      0.000000e+00
  0.509        0.828      0.000000e+00
  0.509        0.843      0.000000e+00
  0.509        0.859      0.000000e+00
  0.509        0.874      1.000000e+00
  0.509        0.889      0.000000e+00
  0.509        0.904      1.000000e+00
  0.509        0.919      0.000000e+00
  0.509        0.934      0.000000e+00
  0.509        0.950      0.000000e+00
  0.509        0.965      0.000000e+00
  0.509        0.980      0.000000e+00
  0.509        0.995      0.000000e+00
  0.509        1.010      0.000000e+00
  0.509        1.025      0.000000e+00
  0.509        1.041      0.000000e+00
  0.509        1.056      1.000000e+00
  0.509        1.071      0.000000e+00
  0.509        1.086      1.000000e+00
  0.509        1.101      2.000000e+00
  0.509        1.117      0.000000e+00
  0.509        1.132      1.000000e+00
  0.509        1.147      1.000000e+00
  0.509        1.162      0.000000e+00
  0.509        1.177      0.000000e+00
  0.509        1.192      0.000000e+00

  0.525        0.009      0.000000e+00
  0.525        0.024      0.000000e+00
  0.525        0.039      0.000000e+00
  0.525        0.054      0.000000e+00
  0.525        0.069      0.000000e+00
  0.525        0.084      0.000000e+00
  0.525        0.100      0.000000e+00
  0.525        0.115      0.000000e+00
  0.525        0.130      0.000000e+00
  0.525        0.145      0.000000e+00
  0.525        0.160      1.000000e+00
  0.525        0.176      1.000000e+00
  0.525        0.191      0.000000e+00
  0.525        0.206      1.000000e+00
  0.525        0.221      0.000000e+00
  0.525        0.236      0.000000e+00
  0.525        0.251      0.000000e+00
  0.525        0.267      0.000000e+00
  0.525        0.282      0.000000e+00
  0.525        0.297      0.000000e+00
  0.525        0.312      0.000000e+00
  0.525        0.327      0.000000e+00
  0.525        0.342      0.000000e+00
  0.525        0.358      0.000000e+00
  0.525        0.373      0.000000e+00
  0.525        0.388      0.000000e+00
  0.525        0.403      0.000000e+00
  0.525        0.418      0.000000e+00
  0.525        0.434      0.000000e+00
  0.525        0.449      1.000000e+00
  0.525        0.464      1.000000e+00
  0.525        0.479      0.000000e+00
  0.525        0.494      0.000000e+00
  0.525        0.509      0.000000e+00
  0.525        0.525      0.000000e+00
  0.525        0.540      0.000000e+00
  0.525        0.555      0.000000e+00
  0.525        0.570      0.000000e+00
  0.525        0.585      0.000000e+00
  0.525        0.601      0.000000e+00
  0.525        0.616      1.000000e+00
  0.525        0.631      1.000000e+00
  0.525        0.646      0.000000e+00
  0.525        0.661      1.000000e+00
  0.525        0.676      0.000000e+00
  0.525        0.692      0.000000e+00
  0.525        0.707      1.000000e+00
  0.525        0.722      2.000000e+00
  0.525        0.737      6.000000e+00
  0.525        0.752      1.600000e+01
  0.525        0.767      1.700000e+01
  0.525        0.783      1.600000e+01
  0.525        0.798      4.000000e+00
  0.525        0.813      4.000000e+00
  0.525        0.828      1.000000e+00
  0.525        0.843      1.000000e+00
  0.525        0.859      0.000000e+00
  0.525        0.874      0.000000e+00
  0.525        0.889      0.000000e+00
  0.525        0.904      1.000000e+00
  0.525        0.919      0.000000e+00
  0.525        0.934      0.000000e+00
  0.525        0.950      0.000000e+00
  0.525        0.965      1.000000e+00
  0.525        0.980      0.000000e+00
  0.525        0.995      0.000000e+00
  0.525        1.010      0.000000e+00
  0.525        1.025      1.000000e+00
  0.525        1.041      0.000000e+00
  0.525        1.056      0.000000e+00
  0.525        1.071      0.000000e+00
  0.525        1.086      0.000000e+00
  0.525        1.101      0.000000e+00
  0.525        1.117      0.000000e+00
  0.525        1.132      0.000000e+00
  0.525        1.147      0.000000e+00
  0.525        1.162      1.000000e+00
  0.525        1.177      0.000000e+00
  0.525        1.192      0.000000e+00

  0.540        0.009      0.000000e+00
  0.540        0.024      0.000000e+00
  0.540        0.039      0.000000e+00
  0.540        0.054      0.000000e+00
  0.540        0.069      0.000000e+00
  0.540        0.084      0.000000e+00
  0.540        0.100      0.000000e+00
  0.540        0.115      0.000000e+00
  0.540        0.130      0.000000e+00
  0.540        0.145      0.000000e+00
  0.540        0.160      0.000000e+00
  0.540        0.176      0.000000e+00
  0.540        0.191      0.000000e+00
  0.540        0.206      0.000000e+00
  0.540        0.221      0.000000e+00
  0.540        0.236      0.000000e+00
  0.540        0.251      0.000000e+00
  0.540        0.267      0.000000e+00
  0.540        0.282      0.000000e+00
  0.540        0.297      1.000000e+00
  0.540        0.312      0.000000e+00
  0.540        0.327      0.000000e+00
  0.540        0.342      0.000000e+00
  0.540        0.358      0.000000e+00
  0.540        0.373      0.000000e+00
  0.540        0.388      0.000000e+00
  0.540        0.403      2.000000e+00
  0.540        0.418      0.000000e+00
  0.540        0.434      0.000000e+00
  0.540        0.449      0.000000e+00
  0.540        0.464      0.000000e+00
  0.540        0.479      0.000000e+00
  0.540        0.494      1.000000e+00
  0.540        0.509      0.000000e+00
  0.540        0.525      0.000000e+00
  0.540        0.540      0.000000e+00
  0.540        0.555      0.000000e+00
  0.540        0.570      0.000000e+00
  0.540        0.585      0.000000e+00
  0.540        0.601      1.000000e+00
  0.540        0.616      1.000000e+00
  0.540        0.631      1.000000e+00
  0.540        0.646      0.000000e+00
  0.540        0.661      1.000000e+00
  0.540        0.676      0.000000e+00
  0.540        0.692      0.000000e+00
  0.540        0.707      2.000000e+00
  0.540        0.722      0.000000e+00
  0.540        0.737      1.000000e+00
  0.540        0.752      4.000000e+00
  0.540        0.767      6.000000e+00
  0.540        0.783      1.400000e+01
  0.540        0.798      1.000000e+01
  0.540        0.813      7.000000e+00
  0.540        0.828      4.000000e+00
  0.540        0.843      2.000000e+00
  0.540        0.859      1.000000e+00
  0.540        0.874      1.000000e+00
  0.540        0.889      0.000000e+00
  0.540        0.904      0.000000e+00
  0.540        0.919      1.000000e+00
  0.540        0.934      0.000000e+00
  0.540        0.950      1.000000e+00
  0.540        0.965      0.000000e+00
  0.540        0.980      0.000000e+00
  0.540        0.995      0.000000e+00
  0.540        1.010      0.000000e+00
  0.540        1.025      0.000000e+00
  0.540        1.041      1.000000e+00
  0.540        1.056      1.000000e+00
  0.540        1.071      1.000000e+00
  0.540        1.086      0.000000e+00
  0.540        1.101      0.000000e+00
  0.540        1.117      2.000000e+00
  0.540        1.132      0.000000e+00
  0.540        1.147      0.000000e+00
  0.540        1.162      0.000000e+00
  0.540        1.177      0.000000e+00
  0.540        1.192      0.000000e+00

  0.555        0.009      0.000000e+00
  0.555        0.024      0.000000e+00
  0.555        0.039      0.000000e+00
  0.555        0.054      0.000000e+00
  0.555        0.069      1.000000e+00
  0.555        0.084      0.000000e+00
  0.555        0.100      0.000000e+00
  0.555        0.115      0.000000e+00
  0.555        0.130      0.000000e+00
  0.555        0.145      0.000000e+00
  0.555        0.160      0.000000e+00
  0.555        0.176      0.000000e+00
  0.555        0.191      1.000000e+00
  0.555        0.206      0.000000e+00
  0.555        0.221      0.000000e+00
  0.555        0.236      0.000000e+00
  0.555        0.251      0.000000e+00
  0.555        0.267      0.000000e+00
  0.555        0.282      0.000000e+00
  0.555        0.297      0.000000e+00
  0.555        0.312      0.000000e+00
  0.555        0.327      0.000000e+00
  0.555        0.342      0.000000e+00
  0.555        0.358      0.000000e+00
  0.555        0.373      0.000000e+00
  0.555        0.388      0.000000e+00
  0.555        0.403      0.000000e+00
  0.555        0.418      0.000000e+00
  0.555        0.434      0.000000e+00
  0.555        0.449      0.000000e+00
  0.555        0.464      1.000000e+00
  0.555        0.479      0.000000e+00
  0.555        0.494      0.000000e+00
  0.555        0.509      0.000000e+00
  0.555        0.525      1.000000e+00
  0.555        0.540      0.000000e+00
  0.555        0.555      0.000000e+00
  0.555        0.570      0.000000e+00
  0.555        0.585      1.000000e+00
  0.555        0.601      0.000000e+00
  0.555        0.616      0.000000e+00
  0.555        0.631      0.000000e+00
  0.555        0.646      1.000000e+00
  0.555        0.661      1.000000e+00
  0.555        0.676      0.000000e+00
  0.555        0.692      1.000000e+00
  0.555        0.707      0.000000e+00
  0.555        0.722      0.000000e+00
  0.555        0.737      1.000000e+00
  0.555        0.752      0.000000e+00
  0.555        0.767      4.000000e+00
  0.555        0.783      4.000000e+00
  0.555        0.798      1.600000e+01
  0.555        0.813      1.500000e+01
  0.555        0.828      1.300000e+01
  0.555        0.843      5.000000e+00
  0.555        0.859      3.000000e+00
  0.555        0.874      2.000000e+00
  0.555        0.889      1.000000e+00
  0.555        0.904      0.000000e+00
  0.555        0.919      1.000000e+00
  0.555        0.934      0.000000e+00
  0.555        0.950      1.000000e+00
  0.555        0.965      0.000000e+00
  0.555        0.980      0.000000e+00
  0.555        0.995      0.000000e+00
  0.555        1.010      0.000000e+00
  0.555        1.025      0.000000e+00
  0.555        1.041      1.000000e+00
  0.555        1.056      1.000000e+00
  0.555        1.071      0.000000e+00
  0.555        1.086      0.000000e+00
  0.555        1.101      1.000000e+00
  0.555        1.117      1.000000e+00
  0.555        1.132      0.000000e+00
  0.555        1.147      0.000000e+00
  0.555        1.162      0.000000e+00
  0.555        1.177      0.000000e+00
  0.555        1.192      1.000000e+00

  0.570        0.009      0.000000e+00
  0.570        0.024      0.000000e+00
  0.570        0.039      0.000000e+00
  0.570        0.054      0.000000e+00
  0.570        0.069      0.000000e+00
  0.570        0.084      0.000000e+00
  0.570        0.100      0.000000e+00
  0.570        0.115      0.000000e+00
  0.570        0.130      1.000000e+00
  0.570        0.145      0.000000e+00
  0.570        0.160      0.000000e+00
  0.570        0.176      0.000000e+00
  0.570        0.191      0.000000e+00
  0.570        0.206      0.000000e+00
  0.570        0.221      0.000000e+00
  0.570        0.236      1.000000e+00
  0.570        0.251      1.000000e+00
  0.570        0.267      0.000000e+00
  0.570        0.282      0.000000e+00
  0.570        0.297      0.000000e+00
  0.570        0.312      0.000000e+00
  0.570        0.327      0.000000e+00
  0.570        0.342      0.000000e+00
  0.570        0.358      0.000000e+00
  0.570        0.373      0.000000e+00
  0.570        0.388      0.000000e+00
  0.570        0.403      1.000000e+00
  0.570        0.418      1.000000e+00
  0.570        0.434      1.000000e+00
  0.570        0.449      0.000000e+00
  0.570        0.464      0.000000e+00
  0.570        0.479      0.000000e+00
  0.570        0.494      0.000000e+00
  0.570        0.509      0.000000e+00
  0.570        0.525      0.000000e+00
  0.570        0.540      1.000000e+00
  0.570        0.555      2.000000e+00
  0.570        0.570      0.000000e+00
  0.570        0.585      0.000000e+00
  0.570        0.601      1.000000e+00
  0.570        0.616      0.000000e+00
  0.570        0.631      1.000000e+00
  0.570        0.646      0.000000e+00
  0.570        0.661      0.000000e+00
  0.570        0.676      0.000000e+00
  0.570        0.692      0.000000e+00
  0.570        0.707      0.000000e+00
  0.570        0.722      1.000000e+00
  0.570        0.737      0.000000e+00
  0.570        0.752      0.000000e+00
  0.570        0.767      1.000000e+00
  0.570        0.783      0.000000e+00
  0.570        0.798      7.000000e+00
  0.570        0.813      1.000000e+01
  0.570        0.828      1.100000e+01
  0.570        0.843      1.400000e+01
  0.570        0.859      1.700000e+01
  0.570        0.874      8.000000e+00
  0.570        0.889      6.000000e+00
  0.570        0.904      1.000000e+00
  0.570        0.919      1.000000e+00
  0.570        0.934      0.000000e+00
  0.570        0.950      0.000000e+00
  0.570        0.965      0.000000e+00
  0.570        0.980      0.000000e+00
  0.570        0.995      0.000000e+00
  0.570        1.010      0.000000e+00
  0.570        1.025      0.000000e+00
  0.570        1.041      0.000000e+00
  0.570        1.056      0.000000e+00
  0.570        1.071      0.000000e+00
  0.570        1.086      1.000000e+00
  0.570        1.101      1.000000e+00
  0.570        1.117      0.000000e+00
  0.570        1.132      0.000000e+00
  0.570        1.147      0.000000e+00
  0.570        1.162      0.000000e+00
  0.570        1.177      1.000000e+00
  0.570        1.192      0.000000e+00

  0.585        0.009      0.000000e+00
  0.585        0.024      0.000000e+00
  0.585        0.039      0.000000e+00
  0.585        0.054      0.000000e+00
  0.585        0.069      0.000000e+00
  0.585        0.084      0.000000e+00
  0.585        0.100      0.000000e+00
  0.585        0.115      0.000000e+00
  0.585        0.130      0.000000e+00
  0.585        0.145      0.000000e+00
  0.585        0.160      0.000000e+00
  0.585        0.176      1.000000e+00
  0.585        0.191      0.000000e+00
  0.585        0.206      0.000000e+00
  0.585        0.221      0.000000e+00
  0.585        0.236      0.000000e+00
  0.585        0.251      0.000000e+00
  0.585        0.267      0.000000e+00
  0.585        0.282      0.000000e+00
  0.585        0.297      0.000000e+00
  0.585        0.312      0.000000e+00
  0.585        0.327      1.000000e+00
  0.585        0.342      0.000000e+00
  0.585        0.358      2.000000e+00
  0.585        0.373      0.000000e+00
  0.585        0.388      0.000000e+00
  0.585        0.403      0.000000e+00
  0.585        0.418      1.000000e+00
  0.585        0.434      0.000000e+00
  0.585        0.449      0.000000e+00
  0.585        0.464      0.000000e+00
  0.585        0.479      0.000000e+00
  0.585        0.494      0.000000e+00
  0.585        0.509      1.000000e+00
  0.585        0.525      0.000000e+00
  0.585        0.540      0.000000e+00
  0.585        0.555      1.000000e+00
  0.585        0.570      0.000000e+00
  0.585        0.585      0.000000e+00
  0.585        0.601      0.000000e+00
  0.585        0.616      0.000000e+00
  0.585        0.631      0.000000e+00
  0.585        0.646      0.000000e+00
  0.585        0.661      0.000000e+00
  0.585        0.676      2.000000e+00
  0.585        0.692      1.000000e+00
  0.585        0.707      0.000000e+00
  0.585        0.722      2.000000e+00
  0.585        0.737      0.000000e+00
  0.585        0.752      1.000000e+00
  0.585        0.767      0.000000e+00
  0.585        0.783      1.000000e+00
  0.585        0.798      1.000000e+00
  0.585        0.813      2.000000e+00
  0.585        0.828      5.000000e+00
  0.585        0.843      1.500000e+01
  0.585        0.859      2.400000e+01
  0.585        0.874      2.000000e+01
  0.585        0.889      1.800000e+01
  0.585        0.904      6.000000e+00
  0.585        0.919      3.000000e+00
  0.585        0.934      1.000000e+00
  0.585        0.950      1.000000e+00
  0.585        0.965      0.000000e+00
  0.585        0.980      2.000000e+00
  0.585        0.995      0.000000e+00
  0.585        1.010      1.000000e+00
  0.585        1.025      0.000000e+00
  0.585        1.041      2.000000e+00
  0.585        1.056      0.000000e+00
  0.585        1.071      1.000000e+00
  0.585        1.086      0.000000e+00
  0.585        1.101      0.000000e+00
  0.585        1.117      0.000000e+00
  0.585        1.132      1.000000e+00
  0.585        1.147      0.000000e+00
  0.585        1.162      0.000000e+00
  0.585        1.177      0.000000e+00
  0.585        1.192      0.000000e+00

  0.601        0.009      0.000000e+00
  0.601        0.024      0.000000e+00
  0.601        0.039      0.000000e+00
  0.601        0.054      0.000000e+00
  0.601        0.069      1.000000e+00
  0.601        0.084      1.000000e+00
  0.601        0.100      0.000000e+00
  0.601        0.115      0.000000e+00
  0.601        0.130      0.000000e+00
  0.601        0.145      0.000000e+00
  0.601        0.160      0.000000e+00
  0.601        0.176      0.000000e+00
  0.601        0.191      0.000000e+00
  0.601        0.206      0.000000e+00
  0.601        0.221      1.000000e+00
  0.601        0.236      0.000000e+00
  0.601        0.251      0.000000e+00
  0.601        0.267      0.000000e+00
  0.601        0.282      1.000000e+00
  0.601        0.297      0.000000e+00
  0.601        0.312      0.000000e+00
  0.601        0.327      0.000000e+00
  0.601        0.342      0.000000e+00
  0.601        0.358      0.000000e+00
  0.601        0.373      0.000000e+00
  0.601        0.388      0.000000e+00
  0.601        0.403      0.000000e+00
  0.601        0.418      0.000000e+00
  0.601        0.434      0.000000e+00
  0.601        0.449      0.000000e+00
  0.601        0.464      0.000000e+00
  0.601        0.479      0.000000e+00
  0.601        0.494      0.000000e+00
  0.601        0.509      1.000000e+00
  0.601        0.525      0.000000e+00
  0.601        0.540      1.000000e+00
  0.601        0.555      0.000000e+00
  0.601        0.570      2.000000e+00
  0.601        0.585      1.000000e+00
  0.601        0.601      0.000000e+00
  0.601        0.616      0.000000e+00
  0.601        0.631      1.000000e+00
  0.601        0.646      0.000000e+00
  0.601        0.661      0.000000e+00
  0.601        0.676      0.000000e+00
  0.601        0.692      0.000000e+00
  0.601        0.707      0.000000e+00
  0.601        0.722      1.000000e+00
  0.601        0.737      0.000000e+00
  0.601        0.752      1.000000e+00
  0.601        0.767      0.000000e+00
  0.601        0.783      0.000000e+00
  0.601        0.798      1.000000e+00
  0.601        0.813      1.000000e+00
  0.601        0.828      2.000000e+00
  0.601        0.843      7.000000e+00
  0.601        0.859      1.000000e+01
  0.601        0.874      1.800000e+01
  0.601        0.889      1.900000e+01
  0.601        0.904      1.200000e+01
  0.601        0.919      1.200000e+01
  0.601        0.934      1.000000e+00
  0.601        0.950      0.000000e+00
  0.601        0.965      0.000000e+00
  0.601        0.980      0.000000e+00
  0.601        0.995      1.000000e+00
  0.601        1.010      0.000000e+00
  0.601        1.025      5.000000e+00
  0.601        1.041      0.000000e+00
  0.601        1.056      0.000000e+00
  0.601        1.071      1.000000e+00
  0.601        1.086      0.000000e+00
  0.601        1.101      1.000000e+00
  0.601        1.117      2.000000e+00
  0.601        1.132      1.000000e+00
  0.601        1.147      0.000000e+00
  0.601        1.162      1.000000e+00
  0.601        1.177      0.000000e+00
  0.601        1.192      0.000000e+00

  0.616        0.009      0.000000e+00
  0.616        0.024      0.000000e+00
  0.616        0.039      0.000000e+00
  0.616        0.054      0.000000e+00
  0.616        0.069      0.000000e+00
  0.616        0.084      0.000000e+00
  0.616        0.100      0.000000e+00
  0.616        0.115      0.000000e+00
  0.616        0.130      0.000000e+00
  0.616        0.145      0.000000e+00
  0.616        0.160      1.000000e+00
  0.616        0.176      0.000000e+00
  0.616        0.191      0.000000e+00
  0.616        0.206      0.000000e+00
  0.616        0.221      0.000000e+00
  0.616        0.236      0.000000e+00
  0.616        0.251      0.000000e+00
  0.616        0.267      0.000000e+00
  0.616        0.282      0.000000e+00
  0.616        0.297      1.000000e+00
  0.616        0.312      0.000000e+00
  0.616        0.327      0.000000e+00
  0.616        0.342      0.000000e+00
  0.616        0.358      0.000000e+00
  0.616        0.373      0.000000e+00
  0.616        0.388      0.000000e+00
  0.616        0.403      0.000000e+00
  0.616        0.418      0.000000e+00
  0.616        0.434      0.000000e+00
  0.616        0.449      0.000000e+00
  0.616        0.464      1.000000e+00
  0.616        0.479      0.000000e+00
  0.616        0.494      0.000000e+00
  0.616        0.509      0.000000e+00
  0.616        0.525      0.000000e+00
  0.616        0.540      1.000000e+00
  0.616        0.555      0.000000e+00
  0.616        0.570      0.000000e+00
  0.616        0.585      0.000000e+00
  0.616        0.601      0.000000e+00
  0.616        0.616      0.000000e+00
  0.616        0.631      0.000000e+00
  0.616        0.646      1.000000e+00
  0.616        0.661      0.000000e+00
  0.616        0.676      0.000000e+00
  0.616        0.692      0.000000e+00
  0.616        0.707      0.000000e+00
  0.616        0.722      0.000000e+00
  0.616        0.737      0.000000e+00
  0.616        0.752      1.000000e+00
  0.616        0.767      0.000000e+00
  0.616        0.783      0.000000e+00
  0.616        0.798      0.000000e+00
  0.616        0.813      0.000000e+00
  0.616        0.828      0.000000e+00
  0.616        0.843      1.000000e+00
  0.616        0.859      3.000000e+00
  0.616        0.874      1.100000e+01
  0.616        0.889      8.000000e+00
  0.616        0.904      8.000000e+00
  0.616        0.919      1.800000e+01
  0.616        0.934      7.000000e+00
  0.616        0.950      1.100000e+01
  0.616        0.965      1.000000e+00
  0.616        0.980      0.000000e+00
  0.616        0.995      0.000000e+00
  0.616        1.010      1.000000e+00
  0.616        1.025      1.000000e+00
  0.616        1.041      0.000000e+00
  0.616        1.056      0.000000e+00
  0.616        1.071      0.000000e+00
  0.616        1.086      0.000000e+00
  0.616        1.101      0.000000e+00
  0.616        1.117      0.000000e+00
  0.616        1.132      0.000000e+00
  0.616        1.147      0.000000e+00
  0.616        1.162      1.000000e+00
  0.616        1.177      0.000000e+00
  0.616        1.192      0.000000e+00

  0.631        0.009      0.000000e+00
  0.631        0.024      0.000000e+00
  0.631        0.039      0.000000e+00
  0.631        0.054      0.000000e+00
  0.631        0.069      0.000000e+00
  0.631        0.084      0.000000e+00
  0.631        0.100      0.000000e+00
  0.631        0.115      0.000000e+00
  0.631        0.130      0.000000e+00
  0.631        0.145      0.000000e+00
  0.631        0.160      0.000000e+00
  0.631        0.176      0.000000e+00
  0.631        0.191      0.000000e+00
  0.631        0.206      0.000000e+00
  0.631        0.221      0.000000e+00
  0.631        0.236      0.000000e+00
  0.631        0.251      1.000000e+00
  0.631        0.267      0.000000e+00
  0.631        0.282      0.000000e+00
  0.631        0.297      0.000000e+00
  0.631        0.312      0.000000e+00
  0.631        0.327      0.000000e+00
  0.631        0.342      0.000000e+00
  0.631        0.358      0.000000e+00
  0.631        0.373      0.000000e+00
  0.631        0.388      0.000000e+00
  0.631        0.403      0.000000e+00
  0.631        0.418      0.000000e+00
  0.631        0.434      0.000000e+00
  0.631        0.449      1.000000e+00
  0.631        0.464      0.000000e+00
  0.631        0.479      0.000000e+00
  0.631        0.494      0.000000e+00
  0.631        0.509      0.000000e+00
  0.631        0.525      0.000000e+00
  0.631        0.540      0.000000e+00
  0.631        0.555      0.000000e+00
  0.631        0.570      1.000000e+00
  0.631        0.585      0.000000e+00
  0.631        0.601      0.000000e+00
  0.631        0.616      0.000000e+00
  0.631        0.631      1.000000e+00
  0.631        0.646      0.000000e+00
  0.631        0.661      0.000000e+00
  0.631        0.676      0.000000e+00
  0.631        0.692      0.000000e+00
  0.631        0.707      0.000000e+00
  0.631        0.722      0.000000e+00
  0.631        0.737      0.000000e+00
  0.631        0.752      0.000000e+00
  0.631        0.767      0.000000e+00
  0.631        0.783      0.000000e+00
  0.631        0.798      1.000000e+00
  0.631        0.813      1.000000e+00
  0.631        0.828      1.000000e+00
  0.631        0.843      3.000000e+00
  0.631        0.859      1.000000e+00
  0.631        0.874      0.000000e+00
  0.631        0.889      2.000000e+00
  0.631        0.904      6.000000e+00
  0.631        0.919      1.800000e+01
  0.631        0.934      2.700000e+01
  0.631        0.950      1.700000e+01
  0.631        0.965      9.000000e+00
  0.631        0.980      3.000000e+00
  0.631        0.995      0.000000e+00
  0.631        1.010      0.000000e+00
  0.631        1.025      1.000000e+00
  0.631        1.041      0.000000e+00
  0.631        1.056      1.000000e+00
  0.631        1.071      1.000000e+00
  0.631        1.086      1.000000e+00
  0.631        1.101      0.000000e+00
  0.631        1.117      0.000000e+00
  0.631        1.132      1.000000e+00
  0.631        1.147      0.000000e+00
  0.631        1.162      0.000000e+00
  0.631        1.177      1.000000e+00
  0.631        1.192      0.000000e+00

  0.646        0.009      0.000000e+00
  0.646        0.024      0.000000e+00
  0.646        0.039      0.000000e+00
  0.646        0.054      0.000000e+00
  0.646        0.069      0.000000e+00
  0.646        0.084      0.000000e+00
  0.646        0.100      0.000000e+00
  0.646        0.115      0.000000e+00
  0.646        0.130      0.000000e+00
  0.646        0.145      0.000000e+00
  0.646        0.160      0.000000e+00
  0.646        0.176      0.000000e+00
  0.646        0.191      0.000000e+00
  0.646        0.206      0.000000e+00
  0.646        0.221      0.000000e+00
  0.646        0.236      0.000000e+00
  0.646        0.251      0.000000e+00
  0.646        0.267      1.000000e+00
  0.646        0.282      0.000000e+00
  0.646        0.297      0.000000e+00
  0.646        0.312      0.000000e+00
  0.646        0.327      0.000000e+00
  0.646        0.342      0.000000e+00
  0.646        0.358      0.000000e+00
  0.646        0.373      1.000000e+00
  0.646        0.388      0.000000e+00
  0.646        0.403      0.000000e+00
  0.646        0.418      1.000000e+00
  0.646        0.434      0.000000e+00
  0.646        0.449      0.000000e+00
  0.646        0.464      0.000000e+00
  0.646        0.479      0.000000e+00
  0.646        0.494      1.000000e+00
  0.646        0.509      0.000000e+00
  0.646        0.525      0.000000e+00
  0.646        0.540      0.000000e+00
  0.646        0.555      0.000000e+00
  0.646        0.570      0.000000e+00
  0.646        0.585      1.000000e+00
  0.646        0.601      0.000000e+00
  0.646        0.616      0.000000e+00
  0.646        0.631      0.000000e+00
  0.646        0.646      0.000000e+00
  0.646        0.661      2.000000e+00
  0.646        0.676      0.000000e+00
  0.646        0.692      0.000000e+00
  0.646        0.707      0.000000e+00
  0.646        0.722      1.000000e+00
  0.646        0.737      1.000000e+00
  0.646        0.752      0.000000e+00
  0.646        0.767      2.000000e+00
  0.646        0.783      1.000000e+00
  0.646        0.798      0.000000e+00
  0.646        0.813      1.000000e+00
  0.646        0.828      0.000000e+00
  0.646        0.843      1.000000e+00
  0.646        0.859      1.000000e+00
  0.646        0.874      1.000000e+00
  0.646        0.889      1.000000e+00
  0.646        0.904      2.000000e+00
  0.646        0.919      7.000000e+00
  0.646        0.934      1.100000e+01
  0.646        0.950      2.100000e+01
  0.646        0.965      1.600000e+01
  0.646        0.980      7.000000e+00
  0.646        0.995      4.000000e+00
  0.646        1.010      0.000000e+00
  0.646        1.025      0.000000e+00
  0.646        1.041      1.000000e+00
  0.646        1.056      0.000000e+00
  0.646        1.071      1.000000e+00
  0.646        1.086      1.000000e+00
  0.646        1.101      0.000000e+00
  0.646        1.117      1.000000e+00
  0.646        1.132      0.000000e+00
  0.646        1.147      1.000000e+00
  0.646        1.162      0.000000e+00
  0.646        1.177      1.000000e+00
  0.646        1.192      0.000000e+00

  0.661        0.009      0.000000e+00
  0.661        0.024      0.000000e+00
  0.661        0.039      0.000000e+00
  0.661        0.054      0.000000e+00
  0.661        0.069      0.000000e+00
  0.661        0.084      0.000000e+00
  0.661        0.100      0.000000e+00
  0.661        0.115      0.000000e+00
  0.661        0.130      0.000000e+00
  0.661        0.145      1.000000e+00
  0.661        0.160      0.000000e+00
  0.661        0.176      0.000000e+00
  0.661        0.191      0.000000e+00
  0.661        0.206      0.000000e+00
  0.661        0.221      0.000000e+00
  0.661        0.236      0.000000e+00
  0.661        0.251      0.000000e+00
  0.661        0.267      0.000000e+00
  0.661        0.282      0.000000e+00
  0.661        0.297      0.000000e+00
  0.661        0.312      0.000000e+00
  0.661        0.327      0.000000e+00
  0.661        0.342      0.000000e+00
  0.661        0.358      0.000000e+00
  0.661        0.373      0.000000e+00
  0.661        0.388      0.000000e+00
  0.661        0.403      0.000000e+00
  0.661        0.418      1.000000e+00
  0.661        0.434      0.000000e+00
  0.661        0.449      0.000000e+00
  0.661        0.464      1.000000e+00
  0.661        0.479      0.000000e+00
  0.661        0.494      0.000000e+00
  0.661        0.509      0.000000e+00
  0.661        0.525      1.000000e+00
  0.661        0.540      1.000000e+00
  0.661        0.555      0.000000e+00
  0.661        0.570      0.000000e+00
  0.661        0.585      0.000000e+00
  0.661        0.601      0.000000e+00
  0.661        0.616      0.000000e+00
  0.661        0.631      1.000000e+00
  0.661        0.646      0.000000e+00
  0.661        0.661      0.000000e+00
  0.661        0.676      1.000000e+00
  0.661        0.692      0.000000e+00
  0.661        0.707      0.000000e+00
  0.661        0.722      0.000000e+00
  0.661        0.737      1.000000e+00
  0.661        0.752      0.000000e+00
  0.661        0.767      0.000000e+00
  0.661        0.783      1.000000e+00
  0.661        0.798      0.000000e+00
  0.661        0.813      0.000000e+00
  0.661        0.828      0.000000e+00
  0.661        0.843      0.000000e+00
  0.661        0.859      0.000000e+00
  0.661        0.874      0.000000e+00
  0.661        0.889      1.000000e+00
  0.661        0.904      2.000000e+00
  0.661        0.919      2.000000e+00
  0.661        0.934      6.000000e+00
  0.661        0.950      9.000000e+00
  0.661        0.965      1.800000e+01
  0.661        0.980      1.400000e+01
  0.661        0.995      1.100000e+01
  0.661        1.010      7.000000e+00
  0.661        1.025      1.000000e+00
  0.661        1.041      2.000000e+00
  0.661        1.056      0.000000e+00
  0.661        1.071      0.000000e+00
  0.661        1.086      1.000000e+00
  0.661        1.101      0.000000e+00
  0.661        1.117      0.000000e+00
  0.661        1.132      0.000000e+00
  0.661        1.147      1.000000e+00
  0.661        1.162      1.000000e+00
  0.661        1.177      0.000000e+00
  0.661        1.192      0.000000e+00

  0.676        0.009      0.000000e+00
  0.676        0.024      0.000000e+00
  0.676        0.039      0.000000e+00
  0.676        0.054      0.000000e+00
  0.676        0.069      0.000000e+00
  0.676        0.084      1.000000e+00
  0.676        0.100      0.000000e+00
  0.676        0.115      0.000000e+00
  0.676        0.130      0.000000e+00
  0.676        0.145      1.000000e+00
  0.676        0.160      0.000000e+00
  0.676        0.176      0.000000e+00
  0.676        0.191      0.000000e+00
  0.676        0.206      0.000000e+00
  0.676        0.221      0.000000e+00
  0.676        0.236      1.000000e+00
  0.676        0.251      0.000000e+00
  0.676        0.267      0.000000e+00
  0.676        0.282      0.000000e+00
  0.676        0.297      0.000000e+00
  0.676        0.312      0.000000e+00
  0.676        0.327      0.000000e+00
  0.676        0.342      0.000000e+00
  0.676        0.358      0.000000e+00
  0.676        0.373      0.000000e+00
  0.676        0.388      0.000000e+00
  0.676        0.403      0.000000e+00
  0.676        0.418      0.000000e+00
  0.676        0.434      0.000000e+00
  0.676        0.449      0.000000e+00
  0.676        0.464      0.000000e+00
  0.676        0.479      0.000000e+00
  0.676        0.494      0.000000e+00
  0.676        0.509      1.000000e+00
  0.676        0.525      0.000000e+00
  0.676        0.540      0.000000e+00
  0.676        0.555      0.000000e+00
  0.676        0.570      0.000000e+00
  0.676        0.585      0.000000e+00
  0.676        0.601      1.000000e+00
  0.676        0.616      0.000000e+00
  0.676        0.631      0.000000e+00
  0.676        0.646      0.000000e+00
  0.676        0.661      1.000000e+00
  0.676        0.676      0.000000e+00
  0.676        0.692      0.000000e+00
  0.676        0.707      0.000000e+00
  0.676        0.722      0.000000e+00
  0.676        0.737      0.000000e+00
  0.676        0.752      0.000000e+00
  0.676        0.767      0.000000e+00
  0.676        0.783      0.000000e+00
  0.676        0.798      0.000000e+00
  0.676        0.813      0.000000e+00
  0.676        0.828      0.000000e+00
  0.676        0.843      0.000000e+00
  0.676        0.859      0.000000e+00
  0.676        0.874      1.000000e+00
  0.676        0.889      1.000000e+00
  0.676        0.904      1.000000e+00
  0.676        0.919      2.000000e+00
  0.676        0.934      1.000000e+00
  0.676        0.950      0.000000e+00
  0.676        0.965      7.000000e+00
  0.676        0.980      3.000000e+00
  0.676        0.995      1.800000e+01
  0.676        1.010      1.500000e+01
  0.676        1.025      1.100000e+01
  0.676        1.041      1.000000e+00
  0.676        1.056      2.000000e+00
  0.676        1.071      2.000000e+00
  0.676        1.086      0.000000e+00
  0.676        1.101      0.000000e+00
  0.676        1.117      0.000000e+00
  0.676        1.132      0.000000e+00
  0.676        1.147      1.000000e+00
  0.676        1.162      1.000000e+00
  0.676        1.177      0.000000e+00
  0.676        1.192      1.000000e+00

  0.692        0.009      0.000000e+00
  0.692        0.024      0.000000e+00
  0.692        0.039      0.000000e+00
  0.692        0.054      0.000000e+00
  0.692        0.069      1.000000e+00
  0.692        0.084      1.000000e+00
  0.692        0.100      0.000000e+00
  0.692        0.115      0.000000e+00
  0.692        0.130      0.000000e+00
  0.692        0.145      0.000000e+00
  0.692        0.160      0.000000e+00
  0.692        0.176      0.000000e+00
  0.692        0.191      0.000000e+00
  0.692        0.206      0.000000e+00
  0.692        0.221      0.000000e+00
  0.692        0.236      0.000000e+00
  0.692        0.251      0.000000e+00
  0.692        0.267      0.000000e+00
  0.692        0.282      0.000000e+00
  0.692        0.297      0.000000e+00
  0.692        0.312      0.000000e+00
  0.692        0.327      0.000000e+00
  0.692        0.342      0.000000e+00
  0.692        0.358      1.000000e+00
  0.692        0.373      0.000000e+00
  0.692        0.388      0.000000e+00
  0.692        0.403      0.000000e+00
  0.692        0.418      1.000000e+00
  0.692        0.434      0.000000e+00
  0.692        0.449      0.000000e+00
  0.692        0.464      0.000000e+00
  0.692        0.479      0.000000e+00
  0.692        0.494      0.000000e+00
  0.692        0.509      0.000000e+00
  0.692        0.525      0.000000e+00
  0.692        0.540      0.000000e+00
  0.692        0.555      1.000000e+00
  0.692        0.570      0.000000e+00
  0.692        0.585      0.000000e+00
  0.692        0.601      0.000000e+00
  0.692        0.616      0.000000e+00
  0.692        0.631      1.000000e+00
  0.692        0.646      0.000000e+00
  0.692        0.661      0.000000e+00
  0.692        0.676      0.000000e+00
  0.692        0.692      1.000000e+00
  0.692        0.707      0.000000e+00
  0.692        0.722      0.000000e+00
  0.692        0.737      0.000000e+00
  0.692        0.752      0.000000e+00
  0.692        0.767      0.000000e+00
  0.692        0.783      1.000000e+00
  0.692        0.798      0.000000e+00
  0.692        0.813      1.000000e+00
  0.692        0.828      0.000000e+00
  0.692        0.843      0.000000e+00
  0.692        0.859      1.000000e+00
  0.692        0.874      0.000000e+00
  0.692        0.889      0.000000e+00
  0.692        0.904      0.000000e+00
  0.692        0.919      0.000000e+00
  0.692        0.934      1.000000e+00
  0.692        0.950      1.000000e+00
  0.692        0.965      3.000000e+00
  0.692        0.980      9.000000e+00
  0.692        0.995      6.000000e+00
  0.692        1.010      1.700000e+01
  0.692        1.025      1.400000e+01
  0.692        1.041      1.100000e+01
  0.692        1.056      6.000000e+00
  0.692        1.071      5.000000e+00
  0.692        1.086      4.000000e+00
  0.692        1.101      1.000000e+00
  0.692        1.117      0.000000e+00
  0.692        1.132      0.000000e+00
  0.692        1.147      2.000000e+00
  0.692        1.162      0.000000e+00
  0.692        1.177      0.000000e+00
  0.692        1.192      0.000000e+00

  0.707        0.009      0.000000e+00
  0.707        0.024      0.000000e+00
  0.707        0.039      0.000000e+00
  0.707        0.054      0.000000e+00
  0.707        0.069      0.000000e+00
  0.707        0.084      0.000000e+00
  0.707        0.100      0.000000e+00
  0.707        0.115      0.000000e+00
  0.707        0.130      0.000000e+00
  0.707        0.145      0.000000e+00
  0.707        0.160      0.000000e+00
  0.707        0.176      0.000000e+00
  0.707        0.191      0.000000e+00
  0.707        0.206      0.000000e+00
  0.707        0.221      0.000000e+00
  0.707        0.236      0.000000e+00
  0.707        0.251      0.000000e+00
  0.707        0.267      0.000000e+00
  0.707        0.282      0.000000e+00
  0.707        0.297      0.000000e+00
  0.707        0.312      0.000000e+00
  0.707        0.327      0.000000e+00
  0.707        0.342      0.000000e+00
  0.707        0.358      0.000000e+00
  0.707        0.373      1.000000e+00
  0.707        0.388      0.000000e+00
  0.707        0.403      0.000000e+00
  0.707        0.418      0.000000e+00
  0.707        0.434      0.000000e+00
  0.707        0.449      0.000000e+00
  0.707        0.464      0.000000e+00
  0.707        0.479      0.000000e+00
  0.707        0.494      0.000000e+00
  0.707        0.509      0.000000e+00
  0.707        0.525      0.000000e+00
  0.707        0.540      0.000000e+00
  0.707        0.555      0.000000e+00
  0.707        0.570      0.000000e+00
  0.707        0.585      0.000000e+00
  0.707        0.601      0.000000e+00
  0.707        0.616      0.000000e+00
  0.707        0.631      0.000000e+00
  0.707        0.646      0.000000e+00
  0.707        0.661      0.000000e+00
  0.707        0.676      0.000000e+00
  0.707        0.692      0.000000e+00
  0.707        0.707      0.000000e+00
  0.707        0.722      0.000000e+00
  0.707        0.737      0.000000e+00
  0.707        0.752      0.000000e+00
  0.707        0.767      0.000000e+00
  0.707        0.783      1.000000e+00
  0.707        0.798      0.000000e+00
  0.707        0.813      0.000000e+00
  0.707        0.828      0.000000e+00
  0.707        0.843      0.000000e+00
  0.707        0.859      0.000000e+00
  0.707        0.874      0.000000e+00
  0.707        0.889      0.000000e+00
  0.707        0.904      1.000000e+00
  0.707        0.919      0.000000e+00
  0.707        0.934      0.000000e+00
  0.707        0.950      1.000000e+00
  0.707        0.965      0.000000e+00
  0.707        0.980      0.000000e+00
  0.707        0.995      2.000000e+00
  0.707        1.010      1.100000e+01
  0.707        1.025      1.400000e+01
  0.707        1.041      1.600000e+01
  0.707        1.056      1.900000e+01
  0.707        1.071      1.300000e+01
  0.707        1.086      6.000000e+00
  0.707        1.101      3.000000e+00
  0.707        1.117      0.000000e+00
  0.707        1.132      2.000000e+00
  0.707        1.147      0.000000e+00
  0.707        1.162      0.000000e+00
  0.707        1.177      0.000000e+00
  0.707        1.192      1.000000e+00

  0.722        0.009      0.000000e+00
  0.722        0.024      0.000000e+00
  0.722        0.039      0.000000e+00
  0.722        0.054      0.000000e+00
  0.722        0.069      0.000000e+00
  0.722        0.084      0.000000e+00
  0.722        0.100      0.000000e+00
  0.722        0.115      0.000000e+00
  0.722        0.130      0.000000e+00
  0.722        0.145      0.000000e+00
  0.722        0.160      0.000000e+00
  0.722        0.176      0.000000e+00
  0.722        0.191      1.000000e+00
  0.722        0.206      0.000000e+00
  0.722        0.221      0.000000e+00
  0.722        0.236      0.000000e+00
  0.722        0.251      0.000000e+00
  0.722        0.267      0.000000e+00
  0.722        0.282      0.000000e+00
  0.722        0.297      0.000000e+00
  0.722        0.312      1.000000e+00
  0.722        0.327      0.000000e+00
  0.722        0.342      0.000000e+00
  0.722        0.358      0.000000e+00
  0.722        0.373      0.000000e+00
  0.722        0.388      0.000000e+00
  0.722        0.403      0.000000e+00
  0.722        0.418      1.000000e+00
  0.722        0.434      0.000000e+00
  0.722        0.449      0.000000e+00
  0.722        0.464      0.000000e+00
  0.722        0.479      0.000000e+00
  0.722        0.494      0.000000e+00
  0.722        0.509      0.000000e+00
  0.722        0.525      0.000000e+00
  0.722        0.540      0.000000e+00
  0.722        0.555      0.000000e+00
  0.722        0.570      0.000000e+00
  0.722        0.585      0.000000e+00
  0.722        0.601      0.000000e+00
  0.722        0.616      0.000000e+00
  0.722        0.631      0.000000e+00
  0.722        0.646      0.000000e+00
  0.722        0.661      0.000000e+00
  0.722        0.676      0.000000e+00
  0.722        0.692      0.000000e+00
  0.722        0.707      1.000000e+00
  0.722        0.722      0.000000e+00
  0.722        0.737      0.000000e+00
  0.722        0.752      0.000000e+00
  0.722        0.767      0.000000e+00
  0.722        0.783      0.000000e+00
  0.722        0.798      0.000000e+00
  0.722        0.813      0.000000e+00
  0.722        0.828      0.000000e+00
  0.722        0.843      1.000000e+00
  0.722        0.859      0.000000e+00
  0.722        0.874      0.000000e+00
  0.722        0.889      0.000000e+00
  0.722        0.904      0.000000e+00
  0.722        0.919      0.000000e+00
  0.722        0.934      0.000000e+00
  0.722        0.950      2.000000e+00
  0.722        0.965      0.000000e+00
  0.722        0.980      0.000000e+00
  0.722        0.995      2.000000e+00
  0.722        1.010      3.000000e+00
  0.722        1.025      5.000000e+00
  0.722        1.041      1.000000e+01
  0.722        1.056      1.600000e+01
  0.722        1.071      1.900000e+01
  0.722        1.086      3.400000e+01
  0.722        1.101      1.400000e+01
  0.722        1.117      1.000000e+00
  0.722        1.132      1.000000e+00
  0.722        1.147      0.000000e+00
  0.722        1.162      0.000000e+00
  0.722        1.177      0.000000e+00
  0.722        1.192      2.000000e+00

  0.737        0.009      0.000000e+00
  0.737        0.024      0.000000e+00
  0.737        0.039      0.000000e+00
  0.737        0.054      0.000000e+00
  0.737        0.069      0.000000e+00
  0.737        0.084      0.000000e+00
  0.737        0.100      0.000000e+00
  0.737        0.115      0.000000e+00
  0.737        0.130      0.000000e+00
  0.737        0.145      0.000000e+00
  0.737        0.160      0.000000e+00
  0.737        0.176      0.000000e+00
  0.737        0.191      0.000000e+00
  0.737        0.206      0.000000e+00
  0.737        0.221      0.000000e+00
  0.737        0.236      0.000000e+00
  0.737        0.251      0.000000e+00
  0.737        0.267      0.000000e+00
  0.737        0.282      0.000000e+00
  0.737        0.297      0.000000e+00
  0.737        0.312      0.000000e+00
  0.737        0.327      0.000000e+00
  0.737        0.342      0.000000e+00
  0.737        0.358      0.000000e+00
  0.737        0.373      0.000000e+00
  0.737        0.388      0.000000e+00
  0.737        0.403      0.000000e+00
  0.737        0.418      0.000000e+00
  0.737        0.434      0.000000e+00
  0.737        0.449      0.000000e+00
  0.737        0.464      1.000000e+00
  0.737        0.479      0.000000e+00
  0.737        0.494      0.000000e+00
  0.737        0.509      0.000000e+00
  0.737        0.525      0.000000e+00
  0.737        0.540      0.000000e+00
  0.737        0.555      0.000000e+00
  0.737        0.570      1.000000e+00
  0.737        0.585      0.000000e+00
  0.737        0.601      0.000000e+00
  0.737        0.616      0.000000e+00
  0.737        0.631      1.000000e+00
  0.737        0.646      0.000000e+00
  0.737        0.661      0.000000e+00
  0.737        0.676      0.000000e+00
  0.737        0.692      0.000000e+00
  0.737        0.707      0.000000e+00
  0.737        0.722      0.000000e+00
  0.737        0.737      0.000000e+00
  0.737        0.752      0.000000e+00
  0.737        0.767      2.000000e+00
  0.737        0.783      0.000000e+00
  0.737        0.798      0.000000e+00
  0.737        0.813      1.000000e+00
  0.737        0.828      0.000000e+00
  0.737        0.843      0.000000e+00
  0.737        0.859      0.000000e+00
  0.737        0.874      0.000000e+00
  0.737        0.889      2.000000e+00
  0.737        0.904      0.000000e+00
  0.737        0.919      0.000000e+00
  0.737        0.934      1.000000e+00
  0.737        0.950      1.000000e+00
  0.737        0.965      1.000000e+00
  0.737        0.980      0.000000e+00
  0.737        0.995      1.000000e+00
  0.737        1.010      0.000000e+00
  0.737        1.025      0.000000e+00
  0.737        1.041      4.000000e+00
  0.737        1.056      1.000000e+01
  0.737        1.071      1.400000e+01
  0.737        1.086      2.200000e+01
  0.737        1.101      2.900000e+01
  0.737        1.117      1.700000e+01
  0.737        1.132      6.000000e+00
  0.737        1.147      4.000000e+00
  0.737        1.162      2.000000e+00
  0.737        1.177      0.000000e+00
  0.737        1.192      1.000000e+00

  0.752        0.009      0.000000e+00
  0.752        0.024      0.000000e+00
  0.752        0.039      0.000000e+00
  0.752        0.054      0.000000e+00
  0.752        0.069      0.000000e+00
  0.752        0.084      0.000000e+00
  0.752        0.100      0.000000e+00
  0.752        0.115      0.000000e+00
  0.752        0.130      0.000000e+00
  0.752        0.145      0.000000e+00
  0.752        0.160      0.000000e+00
  0.752        0.176      0.000000e+00
  0.752        0.191      0.000000e+00
  0.752        0.206      0.000000e+00
  0.752        0.221      0.000000e+00
  0.752        0.236      1.000000e+00
  0.752        0.251      0.000000e+00
  0.752        0.267      0.000000e+00
  0.752        0.282      1.000000e+00
  0.752        0.297      0.000000e+00
  0.752        0.312      0.000000e+00
  0.752        0.327      0.000000e+00
  0.752        0.342      0.000000e+00
  0.752        0.358      0.000000e+00
  0.752        0.373      0.000000e+00
  0.752        0.388      0.000000e+00
  0.752        0.403      0.000000e+00
  0.752        0.418      0.000000e+00
  0.752        0.434      0.000000e+00
  0.752        0.449      0.000000e+00
  0.752        0.464      0.000000e+00
  0.752        0.479      0.000000e+00
  0.752        0.494      0.000000e+00
  0.752        0.509      0.000000e+00
  0.752        0.525      0.000000e+00
  0.752        0.540      1.000000e+00
  0.752        0.555      0.000000e+00
  0.752        0.570      0.000000e+00
  0.752        0.585      0.000000e+00
  0.752        0.601      0.000000e+00
  0.752        0.616      0.000000e+00
  0.752        0.631      0.000000e+00
  0.752        0.646      0.000000e+00
  0.752        0.661      0.000000e+00
  0.752        0.676      0.000000e+00
  0.752        0.692      1.000000e+00
  0.752        0.707      0.000000e+00
  0.752        0.722      0.000000e+00
  0.752        0.737      0.000000e+00
  0.752        0.752      0.000000e+00
  0.752        0.767      0.000000e+00
  0.752        0.783      1.000000e+00
  0.752        0.798      0.000000e+00
  0.752        0.813      0.000000e+00
  0.752        0.828      0.000000e+00
  0.752        0.843      0.000000e+00
  0.752        0.859      0.000000e+00
  0.752        0.874      1.000000e+00
  0.752        0.889      0.000000e+00
  0.752        0.904      1.000000e+00
  0.752        0.919      0.000000e+00
  0.752        0.934      0.000000e+00
  0.752        0.950      0.000000e+00
  0.752        0.965      0.000000e+00
  0.752        0.980      0.000000e+00
  0.752        0.995      1.000000e+00
  0.752        1.010      0.000000e+00
  0.752        1.025      1.000000e+00
  0.752        1.041      3.000000e+00
  0.752        1.056      1.000000e+00
  0.752        1.071      2.000000e+00
  0.752        1.086      1.400000e+01
  0.752        1.101      1.300000e+01
  0.752        1.117      2.400000e+01
  0.752        1.132      1.200000e+01
  0.752        1.147      1.500000e+01
  0.752        1.162      2.000000e+00
  0.752        1.177      3.000000e+00
  0.752        1.192      0.000000e+00

  0.767        0.009      0.000000e+00
  0.767        0.024      0.000000e+00
  0.767        0.039      0.000000e+00
  0.767        0.054      0.000000e+00
  0.767        0.069      0.000000e+00
  0.767        0.084      0.000000e+00
  0.767        0.100      0.000000e+00
  0.767        0.115      0.000000e+00
  0.767        0.130      0.000000e+00
  0.767        0.145      0.000000e+00
  0.767        0.160      0.000000e+00
  0.767        0.176      1.000000e+00
  0.767        0.191      0.000000e+00
  0.767        0.206      0.000000e+00
  0.767        0.221      0.000000e+00
  0.767        0.236      0.000000e+00
  0.767        0.251      0.000000e+00
  0.767        0.267      0.000000e+00
  0.767        0.282      0.000000e+00
  0.767        0.297      0.000000e+00
  0.767        0.312      0.000000e+00
  0.767        0.327      0.000000e+00
  0.767        0.342      0.000000e+00
  0.767        0.358      0.000000e+00
  0.767        0.373      0.000000e+00
  0.767        0.388      0.000000e+00
  0.767        0.403      0.000000e+00
  0.767        0.418      0.000000e+00
  0.767        0.434      0.000000e+00
  0.767        0.449      0.000000e+00
  0.767        0.464      0.000000e+00
  0.767        0.479      0.000000e+00
  0.767        0.494      0.000000e+00
  0.767        0.509      0.000000e+00
  0.767        0.525      0.000000e+00
  0.767        0.540      0.000000e+00
  0.767        0.555      0.000000e+00
  0.767        0.570      0.000000e+00
  0.767        0.585      0.000000e+00
  0.767        0.601      0.000000e+00
  0.767        0.616      1.000000e+00
  0.767        0.631      0.000000e+00
  0.767        0.646      0.000000e+00
  0.767        0.661      0.000000e+00
  0.767        0.676      0.000000e+00
  0.767        0.692      0.000000e+00
  0.767        0.707      0.000000e+00
  0.767        0.722      0.000000e+00
  0.767        0.737      1.000000e+00
  0.767        0.752      0.000000e+00
  0.767        0.767      0.000000e+00
  0.767        0.783      0.000000e+00
  0.767        0.798      0.000000e+00
  0.767        0.813      0.000000e+00
  0.767        0.828      0.000000e+00
  0.767        0.843      1.000000e+00
  0.767        0.859      0.000000e+00
  0.767        0.874      0.000000e+00
  0.767        0.889      2.000000e+00
  0.767        0.904      1.000000e+00
  0.767        0.919      1.000000e+00
  0.767        0.934      1.000000e+00
  0.767        0.950      0.000000e+00
  0.767        0.965      0.000000e+00
  0.767        0.980      0.000000e+00
  0.767        0.995      1.000000e+00
  0.767        1.010      1.000000e+00
  0.767        1.025      1.000000e+00
  0.767        1.041      0.000000e+00
  0.767        1.056      2.000000e+00
  0.767        1.071      2.000000e+00
  0.767        1.086      4.000000e+00
  0.767        1.101      1.100000e+01
  0.767        1.117      5.000000e+00
  0.767        1.132      1.700000e+01
  0.767        1.147      1.400000e+01
  0.767        1.162      1.000000e+01
  0.767        1.177      3.000000e+00
  0.767        1.192      4.000000e+00

  0.783        0.009      0.000000e+00
  0.783        0.024      0.000000e+00
  0.783        0.039      0.000000e+00
  0.783        0.054      0.000000e+00
  0.783        0.069      0.000000e+00
  0.783        0.084      0.000000e+00
  0.783        0.100      0.000000e+00
  0.783        0.115      0.000000e+00
  0.783        0.130      0.000000e+00
  0.783        0.145      0.000000e+00
  0.783        0.160      0.000000e+00
  0.783        0.176      0.000000e+00
  0.783        0.191      0.000000e+00
  0.783        0.206      0.000000e+00
  0.783        0.221      0.000000e+00
  0.783        0.236      0.000000e+00
  0.783        0.251      0.000000e+00
  0.783        0.267      0.000000e+00
  0.783        0.282      0.000000e+00
  0.783        0.297      0.000000e+00
  0.783        0.312      0.000000e+00
  0.783        0.327      0.000000e+00
  0.783        0.342      0.000000e+00
  0.783        0.358      0.000000e+00
  0.783        0.373      0.000000e+00
  0.783        0.388      0.000000e+00
  0.783        0.403      0.000000e+00
  0.783        0.418      0.000000e+00
  0.783        0.434      0.000000e+00
  0.783        0.449      0.000000e+00
  0.783        0.464      0.000000e+00
  0.783        0.479      1.000000e+00
  0.783        0.494      0.000000e+00
  0.783        0.509      0.000000e+00
  0.783        0.525      0.000000e+00
  0.783        0.540      0.000000e+00
  0.783        0.555      0.000000e+00
  0.783        0.570      0.000000e+00
  0.783        0.585      0.000000e+00
  0.783        0.601      0.000000e+00
  0.783        0.616      0.000000e+00
  0.783        0.631      0.000000e+00
  0.783        0.646      0.000000e+00
  0.783        0.661      0.000000e+00
  0.783        0.676      0.000000e+00
  0.783        0.692      0.000000e+00
  0.783        0.707      0.000000e+00
  0.783        0.722      0.000000e+00
  0.783        0.737      0.000000e+00
  0.783        0.752      1.000000e+00
  0.783        0.767      0.000000e+00
  0.783        0.783      0.000000e+00
  0.783        0.798      0.000000e+00
  0.783        0.813      0.000000e+00
  0.783        0.828      0.000000e+00
  0.783        0.843      1.000000e+00
  0.783        0.859      0.000000e+00
  0.783        0.874      1.000000e+00
  0.783        0.889      1.000000e+00
  0.783        0.904      1.000000e+00
  0.783        0.919      1.000000e+00
  0.783        0.934      2.000000e+00
  0.783        0.950      1.000000e+00
  0.783        0.965      0.000000e+00
  0.783        0.980      1.000000e+00
  0.783        0.995      0.000000e+00
  0.783        1.010      1.000000e+00
  0.783        1.025      1.000000e+00
  0.783        1.041      2.000000e+00
  0.783        1.056      3.000000e+00
  0.783        1.071      1.000000e+00
  0.783        1.086      1.000000e+00
  0.783        1.101      0.000000e+00
  0.783        1.117      4.000000e+00
  0.783        1.132      2.000000e+00
  0.783        1.147      8.000000e+00
  0.783        1.162      1.300000e+01
  0.783        1.177      2.300000e+01
  0.783        1.192      1.400000e+01

  0.798        0.009      0.000000e+00
  0.798        0.024      0.000000e+00
  0.798        0.039      0.000000e+00
  0.798        0.054      0.000000e+00
  0.798        0.069      0.000000e+00
  0.798        0.084      0.000000e+00
  0.798        0.100      0.000000e+00
  0.798        0.115      0.000000e+00
  0.798        0.130      1.000000e+00
  0.798        0.145      0.000000e+00
  0.798        0.160      0.000000e+00
  0.798        0.176      1.000000e+00
  0.798        0.191      0.000000e+00
  0.798        0.206      0.000000e+00
  0.798        0.221      0.000000e+00
  0.798        0.236      0.000000e+00
  0.798        0.251      0.000000e+00
  0.798        0.267      0.000000e+00
  0.798        0.282      0.000000e+00
  0.798        0.297      0.000000e+00
  0.798        0.312      0.000000e+00
  0.798        0.327      0.000000e+00
  0.798        0.342      0.000000e+00
  0.798        0.358      0.000000e+00
  0.798        0.373      0.000000e+00
  0.798        0.388      0.000000e+00
  0.798        0.403      0.000000e+00
  0.798        0.418      0.000000e+00
  0.798        0.434      0.000000e+00
  0.798        0.449      0.000000e+00
  0.798        0.464      0.000000e+00
  0.798        0.479      0.000000e+00
  0.798        0.494      0.000000e+00
  0.798        0.509      1.000000e+00
  0.798        0.525      0.000000e+00
  0.798        0.540      1.000000e+00
  0.798        0.555      0.000000e+00
  0.798        0.570      0.000000e+00
  0.798        0.585      0.000000e+00
  0.798        0.601      0.000000e+00
  0.798        0.616      0.000000e+00
  0.798        0.631      0.000000e+00
  0.798        0.646      0.000000e+00
  0.798        0.661      0.000000e+00
  0.798        0.676      0.000000e+00
  0.798        0.692      1.000000e+00
  0.798        0.707      1.000000e+00
  0.798        0.722      0.000000e+00
  0.798        0.737      0.000000e+00
  0.798        0.752      0.000000e+00
  0.798        0.767      3.000000e+00
  0.798        0.783      0.000000e+00
  0.798        0.798      0.000000e+00
  0.798        0.813      0.000000e+00
  0.798        0.828      0.000000e+00
  0.798        0.843      1.000000e+00
  0.798        0.859      0.000000e+00
  0.798        0.874      1.000000e+00
  0.798        0.889      1.000000e+00
  0.798        0.904      2.000000e+00
  0.798        0.919      0.000000e+00
  0.798        0.934      0.000000e+00
  0.798        0.950      0.000000e+00
  0.798        0.965      2.000000e+00
  0.798        0.980      0.000000e+00
  0.798        0.995      0.000000e+00
  0.798        1.010      1.000000e+00
  0.798        1.025      2.000000e+00
  0.798        1.041      2.000000e+00
  0.798        1.056      0.000000e+00
  0.798        1.071      0.000000e+00
  0.798        1.086      2.000000e+00
  0.798        1.101      5.000000e+00
  0.798        1.117      3.000000e+00
  0.798        1.132      7.000000e+00
  0.798        1.147      6.000000e+00
  0.798        1.162      1.700000e+01
  0.798        1.177      2.400000e+01
  0.798        1.192      2.300000e+01

  0.813        0.009      0.000000e+00
  0.813        0.024      0.000000e+00
  0.813        0.039      0.000000e+00
  0.813        0.054      0.000000e+00
  0.813        0.069      0.000000e+00
  0.813        0.084      0.000000e+00
  0.813        0.100      0.000000e+00
  0.813        0.115      0.000000e+00
  0.813        0.130      0.000000e+00
  0.813        0.145      0.000000e+00
  0.813        0.160      0.000000e+00
  0.813        0.176      0.000000e+00
  0.813        0.191      0.000000e+00
  0.813        0.206      0.000000e+00
  0.813        0.221      0.000000e+00
  0.813        0.236      0.000000e+00
  0.813        0.251      0.000000e+00
  0.813        0.267      0.000000e+00
  0.813        0.282      0.000000e+00
  0.813        0.297      0.000000e+00
  0.813        0.312      0.000000e+00
  0.813        0.327      0.000000e+00
  0.813        0.342      0.000000e+00
  0.813        0.358      0.000000e+00
  0.813        0.373      0.000000e+00
  0.813        0.388      0.000000e+00
  0.813        0.403      0.000000e+00
  0.813        0.418      0.000000e+00
  0.813        0.434      0.000000e+00
  0.813        0.449      0.000000e+00
  0.813        0.464      0.000000e+00
  0.813        0.479      0.000000e+00
  0.813        0.494      0.000000e+00
  0.813        0.509      0.000000e+00
  0.813        0.525      0.000000e+00
  0.813        0.540      0.000000e+00
  0.813        0.555      1.000000e+00
  0.813        0.570      0.000000e+00
  0.813        0.585      0.000000e+00
  0.813        0.601      0.000000e+00
  0.813        0.616      0.000000e+00
  0.813        0.631      0.000000e+00
  0.813        0.646      0.000000e+00
  0.813        0.661      0.000000e+00
  0.813        0.676      0.000000e+00
  0.813        0.692      0.000000e+00
  0.813        0.707      0.000000e+00
  0.813        0.722      0.000000e+00
  0.813        0.737      0.000000e+00
  0.813        0.752      0.000000e+00
  0.813        0.767      0.000000e+00
  0.813        0.783      0.000000e+00
  0.813        0.798      0.000000e+00
  0.813        0.813      0.000000e+00
  0.813        0.828      0.000000e+00
  0.813        0.843      0.000000e+00
  0.813        0.859      0.000000e+00
  0.813        0.874      0.000000e+00
  0.813        0.889      0.000000e+00
  0.813        0.904      1.000000e+00
  0.813        0.919      0.000000e+00
  0.813        0.934      0.000000e+00
  0.813        0.950      0.000000e+00
  0.813        0.965      1.000000e+00
  0.813        0.980      0.000000e+00
  0.813        0.995      2.000000e+00
  0.813        1.010      1.000000e+00
  0.813        1.025      1.000000e+00
  0.813        1.041      1.000000e+00
  0.813        1.056      0.000000e+00
  0.813        1.071      0.000000e+00
  0.813        1.086      0.000000e+00
  0.813        1.101      2.000000e+00
  0.813        1.117      4.000000e+00
  0.813        1.132      2.000000e+00
  0.813        1.147      2.000000e+00
  0.813        1.162      4.000000e+00
  0.813        1.177      1.200000e+01
  0.813        1.192      1.500000e+01

  0.828        0.009      0.000000e+00
  0.828        0.024      0.000000e+00
  0.828        0.039      0.000000e+00
  0.828        0.054      0.000000e+00
  0.828        0.069      0.000000e+00
  0.828        0.084      0.000000e+00
  0.828        0.100      0.000000e+00
  0.828        0.115      0.000000e+00
  0.828        0.130      0.000000e+00
  0.828        0.145      0.000000e+00
  0.828        0.160      0.000000e+00
  0.828        0.176      0.000000e+00
  0.828        0.191      0.000000e+00
  0.828        0.206      0.000000e+00
  0.828        0.221      0.000000e+00
  0.828        0.236      0.000000e+00
  0.828        0.251      0.000000e+00
  0.828        0.267      0.000000e+00
  0.828        0.282      0.000000e+00
  0.828        0.297      0.000000e+00
  0.828        0.312      0.000000e+00
  0.828        0.327      0.000000e+00
  0.828        0.342      0.000000e+00
  0.828        0.358      0.000000e+00
  0.828        0.373      0.000000e+00
  0.828        0.388      0.000000e+00
  0.828        0.403      1.000000e+00
  0.828        0.418      0.000000e+00
  0.828        0.434      0.000000e+00
  0.828        0.449      0.000000e+00
  0.828        0.464      0.000000e+00
  0.828        0.479      0.000000e+00
  0.828        0.494      0.000000e+00
  0.828        0.509      0.000000e+00
  0.828        0.525      0.000000e+00
  0.828        0.540      0.000000e+00
  0.828        0.555      0.000000e+00
  0.828        0.570      0.000000e+00
  0.828        0.585      0.000000e+00
  0.828        0.601      0.000000e+00
  0.828        0.616      0.000000e+00
  0.828        0.631      0.000000e+00
  0.828        0.646      0.000000e+00
  0.828        0.661      0.000000e+00
  0.828        0.676      0.000000e+00
  0.828        0.692      1.000000e+00
  0.828        0.707      0.000000e+00
  0.828        0.722      0.000000e+00
  0.828        0.737      0.000000e+00
  0.828        0.752      0.000000e+00
  0.828        0.767      0.000000e+00
  0.828        0.783      0.000000e+00
  0.828        0.798      0.000000e+00
  0.828        0.813      0.000000e+00
  0.828        0.828      0.000000e+00
  0.828        0.843      0.000000e+00
  0.828        0.859      0.000000e+00
  0.828        0.874      0.000000e+00
  0.828        0.889      0.000000e+00
  0.828        0.904      1.000000e+00
  0.828        0.919      0.000000e+00
  0.828        0.934      0.000000e+00
  0.828        0.950      0.000000e+00
  0.828        0.965      0.000000e+00
  0.828        0.980      0.000000e+00
  0.828        0.995      0.000000e+00
  0.828        1.010      2.000000e+00
  0.828        1.025      1.000000e+00
  0.828        1.041      0.000000e+00
  0.828        1.056      0.000000e+00
  0.828        1.071      1.000000e+00
  0.828        1.086      0.000000e+00
  0.828        1.101      2.000000e+00
  0.828        1.117      1.000000e+00
  0.828        1.132      2.000000e+00
  0.828        1.147      1.000000e+00
  0.828        1.162      1.000000e+00
  0.828        1.177      1.000000e+01
  0.828        1.192      5.000000e+00

  0.843        0.009      0.000000e+00
  0.843        0.024      0.000000e+00
  0.843        0.039      0.000000e+00
  0.843        0.054      0.000000e+00
  0.843        0.069      0.000000e+00
  0.843        0.084      0.000000e+00
  0.843        0.100      0.000000e+00
  0.843        0.115      0.000000e+00
  0.843        0.130      0.000000e+00
  0.843        0.145      0.000000e+00
  0.843        0.160      0.000000e+00
  0.843        0.176      0.000000e+00
  0.843        0.191      0.000000e+00
  0.843        0.206      0.000000e+00
  0.843        0.221      0.000000e+00
  0.843        0.236      0.000000e+00
  0.843        0.251      0.000000e+00
  0.843        0.267      0.000000e+00
  0.843        0.282      0.000000e+00
  0.843        0.297      0.000000e+00
  0.843        0.312      0.000000e+00
  0.843        0.327      0.000000e+00
  0.843        0.342      1.000000e+00
  0.843        0.358      0.000000e+00
  0.843        0.373      0.000000e+00
  0.843        0.388      0.000000e+00
  0.843        0.403      0.000000e+00
  0.843        0.418      0.000000e+00
  0.843        0.434      0.000000e+00
  0.843        0.449      0.000000e+00
  0.843        0.464      0.000000e+00
  0.843        0.479      0.000000e+00
  0.843        0.494      0.000000e+00
  0.843        0.509      0.000000e+00
  0.843        0.525      0.000000e+00
  0.843        0.540      0.000000e+00
  0.843        0.555      0.000000e+00
  0.843        0.570      0.000000e+00
  0.843        0.585      0.000000e+00
  0.843        0.601      0.000000e+00
  0.843        0.616      0.000000e+00
  0.843        0.631      0.000000e+00
  0.843        0.646      0.000000e+00
  0.843        0.661      0.000000e+00
  0.843        0.676      0.000000e+00
  0.843        0.692      0.000000e+00
  0.843        0.707      0.000000e+00
  0.843        0.722      0.000000e+00
  0.843        0.737      0.000000e+00
  0.843        0.752      0.000000e+00
  0.843        0.767      0.000000e+00
  0.843        0.783      0.000000e+00
  0.843        0.798      0.000000e+00
  0.843        0.813      0.000000e+00
  0.843        0.828      0.000000e+00
  0.843        0.843      0.000000e+00
  0.843        0.859      0.000000e+00
  0.843        0.874      0.000000e+00
  0.843        0.889      0.000000e+00
  0.843        0.904      1.000000e+00
  0.843        0.919      0.000000e+00
  0.843        0.934      1.000000e+00
  0.843        0.950      0.000000e+00
  0.843        0.965      0.000000e+00
  0.843        0.980      2.000000e+00
  0.843        0.995      1.000000e+00
  0.843        1.010      2.000000e+00
  0.843        1.025      0.000000e+00
  0.843        1.041      1.000000e+00
  0.843        1.056      0.000000e+00
  0.843        1.071      1.000000e+00
  0.843        1.086      0.000000e+00
  0.843        1.101      0.000000e+00
  0.843        1.117      1.000000e+00
  0.843        1.132      1.000000e+00
  0.843        1.147      2.000000e+00
  0.843        1.162      0.000000e+00
  0.843        1.177      3.000000e+00
  0.843        1.192      9.000000e+00

  0.859        0.009      0.000000e+00
  0.859        0.024      0.000000e+00
  0.859        0.039      0.000000e+00
  0.859        0.054      0.000000e+00
  0.859        0.069      0.000000e+00
  0.859        0.084      0.000000e+00
  0.859        0.100      0.000000e+00
  0.859        0.115      0.000000e+00
  0.859        0.130      0.000000e+00
  0.859        0.145      0.000000e+00
  0.859        0.160      0.000000e+00
  0.859        0.176      0.000000e+00
  0.859        0.191      0.000000e+00
  0.859        0.206      0.000000e+00
  0.859        0.221      0.000000e+00
  0.859        0.236      0.000000e+00
  0.859        0.251      0.000000e+00
  0.859        0.267      0.000000e+00
  0.859        0.282      0.000000e+00
  0.859        0.297      0.000000e+00
  0.859        0.312      0.000000e+00
  0.859        0.327      0.000000e+00
  0.859        0.342      0.000000e+00
  0.859        0.358      0.000000e+00
  0.859        0.373      0.000000e+00
  0.859        0.388      0.000000e+00
  0.859        0.403      0.000000e+00
  0.859        0.418      0.000000e+00
  0.859        0.434      0.000000e+00
  0.859        0.449      0.000000e+00
  0.859        0.464      0.000000e+00
  0.859        0.479      0.000000e+00
  0.859        0.494      0.000000e+00
  0.859        0.509      0.000000e+00
  0.859        0.525      0.000000e+00
  0.859        0.540      0.000000e+00
  0.859        0.555      0.000000e+00
  0.859        0.570      0.000000e+00
  0.859        0.585      0.000000e+00
  0.859        0.601      0.000000e+00
  0.859        0.616      0.000000e+00
  0.859        0.631      0.000000e+00
  0.859        0.646      0.000000e+00
  0.859        0.661      0.000000e+00
  0.859        0.676      0.000000e+00
  0.859        0.692      0.000000e+00
  0.859        0.707      0.000000e+00
  0.859        0.722      0.000000e+00
  0.859        0.737      0.000000e+00
  0.859        0.752      0.000000e+00
  0.859        0.767      0.000000e+00
  0.859        0.783      0.000000e+00
  0.859        0.798      0.000000e+00
  0.859        0.813      0.000000e+00
  0.859        0.828      0.000000e+00
  0.859        0.843      0.000000e+00
  0.859        0.859      0.000000e+00
  0.859        0.874      2.000000e+00
  0.859        0.889      1.000000e+00
  0.859        0.904      1.000000e+00
  0.859        0.919      0.000000e+00
  0.859        0.934      0.000000e+00
  0.859        0.950      0.000000e+00
  0.859        0.965      1.000000e+00
  0.859        0.980      0.000000e+00
  0.859        0.995      0.000000e+00
  0.859        1.010      0.000000e+00
  0.859        1.025      1.000000e+00
  0.859        1.041      0.000000e+00
  0.859        1.056      0.000000e+00
  0.859        1.071      2.000000e+00
  0.859        1.086      0.000000e+00
  0.859        1.101      0.000000e+00
  0.859        1.117      4.000000e+00
  0.859        1.132      1.000000e+00
  0.859        1.147      1.000000e+00
  0.859        1.162      0.000000e+00
  0.859        1.177      1.000000e+00
  0.859        1.192      4.000000e+00

  0.874        0.009      0.000000e+00
  0.874        0.024      0.000000e+00
  0.874        0.039      0.000000e+00
  0.874        0.054      0.000000e+00
  0.874        0.069      0.000000e+00
  0.874        0.084      0.000000e+00
  0.874        0.100      0.000000e+00
  0.874        0.115      0.000000e+00
  0.874        0.130      0.000000e+00
  0.874        0.145      0.000000e+00
  0.874        0.160      0.000000e+00
  0.874        0.176      0.000000e+00
  0.874        0.191      0.000000e+00
  0.874        0.206      0.000000e+00
  0.874        0.221      0.000000e+00
  0.874        0.236      0.000000e+00
  0.874        0.251      0.000000e+00
  0.874        0.267      0.000000e+00
  0.874        0.282      0.000000e+00
  0.874        0.297      0.000000e+00
  0.874        0.312      0.000000e+00
  0.874        0.327      0.000000e+00
  0.874        0.342      0.000000e+00
  0.874        0.358      0.000000e+00
  0.874        0.373      0.000000e+00
  0.874        0.388      0.000000e+00
  0.874        0.403      0.000000e+00
  0.874        0.418      0.000000e+00
  0.874        0.434      0.000000e+00
  0.874        0.449      0.000000e+00
  0.874        0.464      1.000000e+00
  0.874        0.479      0.000000e+00
  0.874        0.494      0.000000e+00
  0.874        0.509      0.000000e+00
  0.874        0.525      0.000000e+00
  0.874        0.540      0.000000e+00
  0.874        0.555      0.000000e+00
  0.874        0.570      0.000000e+00
  0.874        0.585      0.000000e+00
  0.874        0.601      0.000000e+00
  0.874        0.616      0.000000e+00
  0.874        0.631      0.000000e+00
  0.874        0.646      0.000000e+00
  0.874        0.661      0.000000e+00
  0.874        0.676      0.000000e+00
  0.874        0.692      0.000000e+00
  0.874        0.707      0.000000e+00
  0.874        0.722      0.000000e+00
  0.874        0.737      0.000000e+00
  0.874        0.752      0.000000e+00
  0.874        0.767      0.000000e+00
  0.874        0.783      0.000000e+00
  0.874        0.798      0.000000e+00
  0.874        0.813      0.000000e+00
  0.874        0.828      0.000000e+00
  0.874        0.843      0.000000e+00
  0.874        0.859      0.000000e+00
  0.874        0.874      0.000000e+00
  0.874        0.889      0.000000e+00
  0.874        0.904      1.000000e+00
  0.874        0.919      0.000000e+00
  0.874        0.934      0.000000e+00
  0.874        0.950      0.000000e+00
  0.874        0.965      0.000000e+00
  0.874        0.980      0.000000e+00
  0.874        0.995      1.000000e+00
  0.874        1.010      0.000000e+00
  0.874        1.025      0.000000e+00
  0.874        1.041      0.000000e+00
  0.874        1.056      0.000000e+00
  0.874        1.071      1.000000e+00
  0.874        1.086      1.000000e+00
  0.874        1.101      1.000000e+00
  0.874        1.117      2.000000e+00
  0.874        1.132      1.000000e+00
  0.874        1.147      2.000000e+00
  0.874        1.162      1.000000e+00
  0.874        1.177      0.000000e+00
  0.874        1.192      1.000000e+00

  0.889        0.009      0.000000e+00
  0.889        0.024      0.000000e+00
  0.889        0.039      0.000000e+00
  0.889        0.054      0.000000e+00
  0.889        0.069      0.000000e+00
  0.889        0.084      0.000000e+00
  0.889        0.100      0.000000e+00
  0.889        0.115      0.000000e+00
  0.889        0.130      0.000000e+00
  0.889        0.145      0.000000e+00
  0.889        0.160      0.000000e+00
  0.889        0.176      0.000000e+00
  0.889        0.191      1.000000e+00
  0.889        0.206      0.000000e+00
  0.889        0.221      0.000000e+00
  0.889        0.236      0.000000e+00
  0.889        0.251      0.000000e+00
  0.889        0.267      0.000000e+00
  0.889        0.282      0.000000e+00
  0.889        0.297      0.000000e+00
  0.889        0.312      0.000000e+00
  0.889        0.327      0.000000e+00
  0.889        0.342      0.000000e+00
  0.889        0.358      0.000000e+00
  0.889        0.373      0.000000e+00
  0.889        0.388      0.000000e+00
  0.889        0.403      0.000000e+00
  0.889        0.418      0.000000e+00
  0.889        0.434      0.000000e+00
  0.889        0.449      0.000000e+00
  0.889        0.464      0.000000e+00
  0.889        0.479      0.000000e+00
  0.889        0.494      0.000000e+00
  0.889        0.509      0.000000e+00
  0.889        0.525      0.000000e+00
  0.889        0.540      0.000000e+00
  0.889        0.555      0.000000e+00
  0.889        0.570      0.000000e+00
  0.889        0.585      0.000000e+00
  0.889        0.601      0.000000e+00
  0.889        0.616      0.000000e+00
  0.889        0.631      0.000000e+00
  0.889        0.646      0.000000e+00
  0.889        0.661      0.000000e+00
  0.889        0.676      0.000000e+00
  0.889        0.692      0.000000e+00
  0.889        0.707      0.000000e+00
  0.889        0.722      0.000000e+00
  0.889        0.737      0.000000e+00
  0.889        0.752      0.000000e+00
  0.889        0.767      0.000000e+00
  0.889        0.783      0.000000e+00
  0.889        0.798      0.000000e+00
  0.889        0.813      0.000000e+00
  0.889        0.828      0.000000e+00
  0.889        0.843      0.000000e+00
  0.889        0.859      0.000000e+00
  0.889        0.874      0.000000e+00
  0.889        0.889      0.000000e+00
  0.889        0.904      0.000000e+00
  0.889        0.919      0.000000e+00
  0.889        0.934      1.000000e+00
  0.889        0.950      0.000000e+00
  0.889        0.965      0.000000e+00
  0.889        0.980      0.000000e+00
  0.889        0.995      0.000000e+00
  0.889        1.010      0.000000e+00
  0.889        1.025      1.000000e+00
  0.889        1.041      0.000000e+00
  0.889        1.056      0.000000e+00
  0.889        1.071      1.000000e+00
  0.889        1.086      0.000000e+00
  0.889        1.101      0.000000e+00
  0.889        1.117      0.000000e+00
  0.889        1.132      1.000000e+00
  0.889        1.147      1.000000e+00
  0.889        1.162      3.000000e+00
  0.889        1.177      0.000000e+00
  0.889        1.192      0.000000e+00

  0.904        0.009      0.000000e+00
  0.904        0.024      0.000000e+00
  0.904        0.039      0.000000e+00
  0.904        0.054      0.000000e+00
  0.904        0.069      0.000000e+00
  0.904        0.084      0.000000e+00
  0.904        0.100      0.000000e+00
  0.904        0.115      0.000000e+00
  0.904        0.130      0.000000e+00
  0.904        0.145      0.000000e+00
  0.904        0.160      0.000000e+00
  0.904        0.176      0.000000e+00
  0.904        0.191      0.000000e+00
  0.904        0.206      0.000000e+00
  0.904        0.221      0.000000e+00
  0.904        0.236      0.000000e+00
  0.904        0.251      0.000000e+00
  0.904        0.267      0.000000e+00
  0.904        0.282      0.000000e+00
  0.904        0.297      0.000000e+00
  0.904        0.312      0.000000e+00
  0.904        0.327      0.000000e+00
  0.904        0.342      0.000000e+00
  0.904        0.358      0.000000e+00
  0.904        0.373      0.000000e+00
  0.904        0.388      0.000000e+00
  0.904        0.403      0.000000e+00
  0.904        0.418      0.000000e+00
  0.904        0.434      0.000000e+00
  0.904        0.449      0.000000e+00
  0.904        0.464      0.000000e+00
  0.904        0.479      0.000000e+00
  0.904        0.494      0.000000e+00
  0.904        0.509      0.000000e+00
  0.904        0.525      0.000000e+00
  0.904        0.540      0.000000e+00
  0.904        0.555      0.000000e+00
  0.904        0.570      1.000000e+00
  0.904        0.585      0.000000e+00
  0.904        0.601      0.000000e+00
  0.904        0.616      0.000000e+00
  0.904        0.631      0.000000e+00
  0.904        0.646      0.000000e+00
  0.904        0.661      0.000000e+00
  0.904        0.676      0.000000e+00
  0.904        0.692      0.000000e+00
  0.904        0.707      0.000000e+00
  0.904        0.722      0.000000e+00
  0.904        0.737      0.000000e+00
  0.904        0.752      0.000000e+00
  0.904        0.767      0.000000e+00
  0.904        0.783      0.000000e+00
  0.904        0.798      1.000000e+00
  0.904        0.813      0.000000e+00
  0.904        0.828      0.000000e+00
  0.904        0.843      0.000000e+00
  0.904        0.859      0.000000e+00
  0.904        0.874      0.000000e+00
  0.904        0.889      0.000000e+00
  0.904        0.904      0.000000e+00
  0.904        0.919      1.000000e+00
  0.904        0.934      0.000000e+00
  0.904        0.950      0.000000e+00
  0.904        0.965      0.000000e+00
  0.904        0.980      0.000000e+00
  0.904        0.995      0.000000e+00
  0.904        1.010      0.000000e+00
  0.904        1.025      1.000000e+00
  0.904        1.041      0.000000e+00
  0.904        1.056      1.000000e+00
  0.904        1.071      0.000000e+00
  0.904        1.086      1.000000e+00
  0.904        1.101      0.000000e+00
  0.904        1.117      0.000000e+00
  0.904        1.132      0.000000e+00
  0.904        1.147      0.000000e+00
  0.904        1.162      2.000000e+00
  0.904        1.177      1.000000e+00
  0.904        1.192      0.000000e+00

  0.919        0.009      0.000000e+00
  0.919        0.024      0.000000e+00
  0.919        0.039      0.000000e+00
  0.919        0.054      0.000000e+00
  0.919        0.069      0.000000e+00
  0.919        0.084      0.000000e+00
  0.919        0.100      0.000000e+00
  0.919        0.115      0.000000e+00
  0.919        0.130      0.000000e+00
  0.919        0.145      0.000000e+00
  0.919        0.160      0.000000e+00
  0.919        0.176      0.000000e+00
  0.919        0.191      0.000000e+00
  0.919        0.206      0.000000e+00
  0.919        0.221      0.000000e+00
  0.919        0.236      0.000000e+00
  0.919        0.251      0.000000e+00
  0.919        0.267      0.000000e+00
  0.919        0.282      0.000000e+00
  0.919        0.297      0.000000e+00
  0.919        0.312      0.000000e+00
  0.919        0.327      0.000000e+00
  0.919        0.342      0.000000e+00
  0.919        0.358      0.000000e+00
  0.919        0.373      0.000000e+00
  0.919        0.388      0.000000e+00
  0.919        0.403      0.000000e+00
  0.919        0.418      0.000000e+00
  0.919        0.434      0.000000e+00
  0.919        0.449      0.000000e+00
  0.919        0.464      0.000000e+00
  0.919        0.479      0.000000e+00
  0.919        0.494      0.000000e+00
  0.919        0.509      0.000000e+00
  0.919        0.525      0.000000e+00
  0.919        0.540      0.000000e+00
  0.919        0.555      0.000000e+00
  0.919        0.570      0.000000e+00
  0.919        0.585      0.000000e+00
  0.919        0.601      0.000000e+00
  0.919        0.616      0.000000e+00
  0.919        0.631      0.000000e+00
  0.919        0.646      0.000000e+00
  0.919        0.661      0.000000e+00
  0.919        0.676      0.000000e+00
  0.919        0.692      0.000000e+00
  0.919        0.707      0.000000e+00
  0.919        0.722      0.000000e+00
  0.919        0.737      0.000000e+00
  0.919        0.752      1.000000e+00
  0.919        0.767      0.000000e+00
  0.919        0.783      0.000000e+00
  0.919        0.798      0.000000e+00
  0.919        0.813      0.000000e+00
  0.919        0.828      0.000000e+00
  0.919        0.843      0.000000e+00
  0.919        0.859      0.000000e+00
  0.919        0.874      0.000000e+00
  0.919        0.889      0.000000e+00
  0.919        0.904      0.000000e+00
  0.919        0.919      0.000000e+00
  0.919        0.934      0.000000e+00
  0.919        0.950      0.000000e+00
  0.919        0.965      0.000000e+00
  0.919        0.980      0.000000e+00
  0.919        0.995      0.000000e+00
  0.919        1.010      0.000000e+00
  0.919        1.025      0.000000e+00
  0.919        1.041      0.000000e+00
  0.919        1.056      0.000000e+00
  0.919        1.071      0.000000e+00
  0.919        1.086      1.000000e+00
  0.919        1.101      0.000000e+00
  0.919        1.117      0.000000e+00
  0.919        1.132      1.000000e+00
  0.919        1.147      1.000000e+00
  0.919        1.162      0.000000e+00
  0.919        1.177      1.000000e+00
  0.919        1.192      0.000000e+00

  0.934        0.009      0.000000e+00
  0.934        0.024      0.000000e+00
  0.934        0.039      0.000000e+00
  0.934        0.054      0.000000e+00
  0.934        0.069      0.000000e+00
  0.934        0.084      0.000000e+00
  0.934        0.100      0.000000e+00
  0.934        0.115      0.000000e+00
  0.934        0.130      0.000000e+00
  0.934        0.145      0.000000e+00
  0.934        0.160      0.000000e+00
  0.934        0.176      0.000000e+00
  0.934        0.191      0.000000e+00
  0.934        0.206      0.000000e+00
  0.934        0.221      0.000000e+00
  0.934        0.236      0.000000e+00
  0.934        0.251      0.000000e+00
  0.934        0.267      0.000000e+00
  0.934        0.282      0.000000e+00
  0.934        0.297      0.000000e+00
  0.934        0.312      0.000000e+00
  0.934        0.327      0.000000e+00
  0.934        0.342      0.000000e+00
  0.934        0.358      0.000000e+00
  0.934        0.373      0.000000e+00
  0.934        0.388      0.000000e+00
  0.934        0.403      0.000000e+00
  0.934        0.418      0.000000e+00
  0.934        0.434      0.000000e+00
  0.934        0.449      0.000000e+00
  0.934        0.464      0.000000e+00
  0.934        0.479      0.000000e+00
  0.934        0.494      0.000000e+00
  0.934        0.509      0.000000e+00
  0.934        0.525      0.000000e+00
  0.934        0.540      0.000000e+00
  0.934        0.555      0.000000e+00
  0.934        0.570      0.000000e+00
  0.934        0.585      0.000000e+00
  0.934        0.601      0.000000e+00
  0.934        0.616      0.000000e+00
  0.934        0.631      0.000000e+00
  0.934        0.646      0.000000e+00
  0.934        0.661      0.000000e+00
  0.934        0.676      0.000000e+00
  0.934        0.692      0.000000e+00
  0.934        0.707      0.000000e+00
  0.934        0.722      0.000000e+00
  0.934        0.737      0.000000e+00
  0.934        0.752      0.000000e+00
  0.934        0.767      0.000000e+00
  0.934        0.783      0.000000e+00
  0.934        0.798      0.000000e+00
  0.934        0.813      0.000000e+00
  0.934        0.828      0.000000e+00
  0.934        0.843      0.000000e+00
  0.934        0.859      0.000000e+00
  0.934        0.874      0.000000e+00
  0.934        0.889      0.000000e+00
  0.934        0.904      0.000000e+00
  0.934        0.919      0.000000e+00
  0.934        0.934      0.000000e+00
  0.934        0.950      0.000000e+00
  0.934        0.965      0.000000e+00
  0.934        0.980      0.000000e+00
  0.934        0.995      0.000000e+00
  0.934        1.010      0.000000e+00
  0.934        1.025      0.000000e+00
  0.934        1.041      0.000000e+00
  0.934        1.056      0.000000e+00
  0.934        1.071      0.000000e+00
  0.934        1.086      0.000000e+00
  0.934        1.101      1.000000e+00
  0.934        1.117      0.000000e+00
  0.934        1.132      0.000000e+00
  0.934        1.147      0.000000e+00
  0.934        1.162      0.000000e+00
  0.934        1.177      0.000000e+00
  0.934        1.192      0.000000e+00

  0.950        0.009      0.000000e+00
  0.950        0.024      0.000000e+00
  0.950        0.039      0.000000e+00
  0.950        0.054      0.000000e+00
  0.950        0.069      0.000000e+00
  0.950        0.084      0.000000e+00
  0.950        0.100      0.000000e+00
  0.950        0.115      0.000000e+00
  0.950        0.130      0.000000e+00
  0.950        0.145      0.000000e+00
  0.950        0.160      0.000000e+00
  0.950        0.176      0.000000e+00
  0.950        0.191      0.000000e+00
  0.950        0.206      0.000000e+00
  0.950        0.221      0.000000e+00
  0.950        0.236      0.000000e+00
  0.950        0.251      0.000000e+00
  0.950        0.267      0.000000e+00
  0.950        0.282      0.000000e+00
  0.950        0.297      0.000000e+00
  0.950        0.312      0.000000e+00
  0.950        0.327      0.000000e+00
  0.950        0.342      0.000000e+00
  0.950        0.358      0.000000e+00
  0.950        0.373      0.000000e+00
  0.950        0.388      0.000000e+00
  0.950        0.403      0.000000e+00
  0.950        0.418      0.000000e+00
  0.950        0.434      0.000000e+00
  0.950        0.449      0.000000e+00
  0.950        0.464      0.000000e+00
  0.950        0.479      0.000000e+00
  0.950        0.494      0.000000e+00
  0.950        0.509      0.000000e+00
  0.950        0.525      0.000000e+00
  0.950        0.540      0.000000e+00
  0.950        0.555      0.000000e+00
  0.950        0.570      0.000000e+00
  0.950        0.585      0.000000e+00
  0.950        0.601      0.000000e+00
  0.950        0.616      0.000000e+00
  0.950        0.631      0.000000e+00
  0.950        0.646      0.000000e+00
  0.950        0.661      0.000000e+00
  0.950        0.676      0.000000e+00
  0.950        0.692      0.000000e+00
  0.950        0.707      0.000000e+00
  0.950        0.722      0.000000e+00
  0.950        0.737      0.000000e+00
  0.950        0.752      0.000000e+00
  0.950        0.767      0.000000e+00
  0.950        0.783      1.000000e+00
  0.950        0.798      0.000000e+00
  0.950        0.813      0.000000e+00
  0.950        0.828      0.000000e+00
  0.950        0.843      0.000000e+00
  0.950        0.859      0.000000e+00
  0.950        0.874      0.000000e+00
  0.950        0.889      0.000000e+00
  0.950        0.904      0.000000e+00
  0.950        0.919      0.000000e+00
  0.950        0.934      0.000000e+00
  0.950        0.950      0.000000e+00
  0.950        0.965      0.000000e+00
  0.950        0.980      0.000000e+00
  0.950        0.995      0.000000e+00
  0.950        1.010      0.000000e+00
  0.950        1.025      0.000000e+00
  0.950        1.041      0.000000e+00
  0.950        1.056      0.000000e+00
  0.950        1.071      0.000000e+00
  0.950        1.086      0.000000e+00
  0.950        1.101      0.000000e+00
  0.950        1.117      0.000000e+00
  0.950        1.132      0.000000e+00
  0.950        1.147      1.000000e+00
  0.950        1.162      0.000000e+00
  0.950        1.177      0.000000e+00
  0.950        1.192      0.000000e+00

  0.965        0.009      0.000000e+00
  0.965        0.024      0.000000e+00
  0.965        0.039      0.000000e+00
  0.965        0.054      0.000000e+00
  0.965        0.069      0.000000e+00
  0.965        0.084      0.000000e+00
  0.965        0.100      0.000000e+00
  0.965        0.115      0.000000e+00
  0.965        0.130      0.000000e+00
  0.965        0.145      0.000000e+00
  0.965        0.160      0.000000e+00
  0.965        0.176      0.000000e+00
  0.965        0.191      0.000000e+00
  0.965        0.206      0.000000e+00
  0.965        0.221      0.000000e+00
  0.965        0.236      0.000000e+00
  0.965        0.251      0.000000e+00
  0.965        0.267      0.000000e+00
  0.965        0.282      0.000000e+00
  0.965        0.297      0.000000e+00
  0.965        0.312      0.000000e+00
  0.965        0.327      0.000000e+00
  0.965        0.342      0.000000e+00
  0.965        0.358      0.000000e+00
  0.965        0.373      0.000000e+00
  0.965        0.388      0.000000e+00
  0.965        0.403      0.000000e+00
  0.965        0.418      0.000000e+00
  0.965        0.434      0.000000e+00
  0.965        0.449      0.000000e+00
  0.965        0.464      0.000000e+00
  0.965        0.479      0.000000e+00
  0.965        0.494      0.000000e+00
  0.965        0.509      0.000000e+00
  0.965        0.525      0.000000e+00
  0.965        0.540      0.000000e+00
  0.965        0.555      0.000000e+00
  0.965        0.570      1.000000e+00
  0.965        0.585      0.000000e+00
  0.965        0.601      0.000000e+00
  0.965        0.616      0.000000e+00
  0.965        0.631      0.000000e+00
  0.965        0.646      0.000000e+00
  0.965        0.661      0.000000e+00
  0.965        0.676      0.000000e+00
  0.965        0.692      0.000000e+00
  0.965        0.707      0.000000e+00
  0.965        0.722      0.000000e+00
  0.965        0.737      0.000000e+00
  0.965        0.752      0.000000e+00
  0.965        0.767      0.000000e+00
  0.965        0.783      0.000000e+00
  0.965        0.798      0.000000e+00
  0.965        0.813      0.000000e+00
  0.965        0.828      0.000000e+00
  0.965        0.843      0.000000e+00
  0.965        0.859      0.000000e+00
  0.965        0.874      0.000000e+00
  0.965        0.889      0.000000e+00
  0.965        0.904      0.000000e+00
  0.965        0.919      0.000000e+00
  0.965        0.934      0.000000e+00
  0.965        0.950      0.000000e+00
  0.965        0.965      0.000000e+00
  0.965        0.980      0.000000e+00
  0.965        0.995      1.000000e+00
  0.965        1.010      0.000000e+00
  0.965        1.025      0.000000e+00
  0.965        1.041      0.000000e+00
  0.965        1.056      0.000000e+00
  0.965        1.071      0.000000e+00
  0.965        1.086      0.000000e+00
  0.965        1.101      0.000000e+00
  0.965        1.117      0.000000e+00
  0.965        1.132      0.000000e+00
  0.965        1.147      0.000000e+00
  0.965        1.162      0.000000e+00
  0.965        1.177      0.000000e+00
  0.965        1.192      0.000000e+00

  0.980        0.009      0.000000e+00
  0.980        0.024      0.000000e+00
  0.980        0.039      0.000000e+00
  0.980        0.054      0.000000e+00
  0.980        0.069      0.000000e+00
  0.980        0.084      0.000000e+00
  0.980        0.100      0.000000e+00
  0.980        0.115      0.000000e+00
  0.980        0.130      0.000000e+00
  0.980        0.145      0.000000e+00
  0.980        0.160      0.000000e+00
  0.980        0.176      0.000000e+00
  0.980        0.191      0.000000e+00
  0.980        0.206      0.000000e+00
  0.980        0.221      0.000000e+00
  0.980        0.236      0.000000e+00
  0.980        0.251      0.000000e+00
  0.980        0.267      0.000000e+00
  0.980        0.282      0.000000e+00
  0.980        0.297      0.000000e+00
  0.980        0.312      0.000000e+00
  0.980        0.327      0.000000e+00
  0.980        0.342      0.000000e+00
  0.980        0.358      0.000000e+00
  0.980        0.373      0.000000e+00
  0.980        0.388      0.000000e+00
  0.980        0.403      0.000000e+00
  0.980        0.418      0.000000e+00
  0.980        0.434      0.000000e+00
  0.980        0.449      0.000000e+00
  0.980        0.464      0.000000e+00
  0.980        0.479      0.000000e+00
  0.980        0.494      0.000000e+00
  0.980        0.509      0.000000e+00
  0.980        0.525      0.000000e+00
  0.980        0.540      0.000000e+00
  0.980        0.555      0.000000e+00
  0.980        0.570      0.000000e+00
  0.980        0.585      0.000000e+00
  0.980        0.601      0.000000e+00
  0.980        0.616      0.000000e+00
  0.980        0.631      0.000000e+00
  0.980        0.646      0.000000e+00
  0.980        0.661      0.000000e+00
  0.980        0.676      0.000000e+00
  0.980        0.692      0.000000e+00
  0.980        0.707      0.000000e+00
  0.980        0.722      0.000000e+00
  0.980        0.737      1.000000e+00
  0.980        0.752      0.000000e+00
  0.980        0.767      0.000000e+00
  0.980        0.783      0.000000e+00
  0.980        0.798      0.000000e+00
  0.980        0.813      0.000000e+00
  0.980        0.828      0.000000e+00
  0.980        0.843      0.000000e+00
  0.980        0.859      0.000000e+00
  0.980        0.874      0.000000e+00
  0.980        0.889      0.000000e+00
  0.980        0.904      0.000000e+00
  0.980        0.919      0.000000e+00
  0.980        0.934      0.000000e+00
  0.980        0.950      0.000000e+00
  0.980        0.965      0.000000e+00
  0.980        0.980      1.000000e+00
  0.980        0.995      0.000000e+00
  0.980        1.010      0.000000e+00
  0.980        1.025      0.000000e+00
  0.980        1.041      0.000000e+00
  0.980        1.056      0.000000e+00
  0.980        1.071      0.000000e+00
  0.980        1.086      0.000000e+00
  0.980        1.101      0.000000e+00
  0.980        1.117      0.000000e+00
  0.980        1.132      0.000000e+00
  0.980        1.147      0.000000e+00
  0.980        1.162      2.000000e+00
  0.980        1.177      0.000000e+00
  0.980        1.192      0.000000e+00

  0.995        0.009      0.000000e+00
  0.995        0.024      0.000000e+00
  0.995        0.039      0.000000e+00
  0.995        0.054      0.000000e+00
  0.995        0.069      0.000000e+00
  0.995        0.084      0.000000e+00
  0.995        0.100      0.000000e+00
  0.995        0.115      0.000000e+00
  0.995        0.130      0.000000e+00
  0.995        0.145      0.000000e+00
  0.995        0.160      0.000000e+00
  0.995        0.176      0.000000e+00
  0.995        0.191      0.000000e+00
  0.995        0.206      0.000000e+00
  0.995        0.221      0.000000e+00
  0.995        0.236      0.000000e+00
  0.995        0.251      0.000000e+00
  0.995        0.267      0.000000e+00
  0.995        0.282      0.000000e+00
  0.995        0.297      0.000000e+00
  0.995        0.312      0.000000e+00
  0.995        0.327      0.000000e+00
  0.995        0.342      0.000000e+00
  0.995        0.358      0.000000e+00
  0.995        0.373      0.000000e+00
  0.995        0.388      0.000000e+00
  0.995        0.403      0.000000e+00
  0.995        0.418      0.000000e+00
  0.995        0.434      0.000000e+00
  0.995        0.449      0.000000e+00
  0.995        0.464      0.000000e+00
  0.995        0.479      0.000000e+00
  0.995        0.494      0.000000e+00
  0.995        0.509      0.000000e+00
  0.995        0.525      0.000000e+00
  0.995        0.540      0.000000e+00
  0.995        0.555      0.000000e+00
  0.995        0.570      0.000000e+00
  0.995        0.585      0.000000e+00
  0.995        0.601      0.000000e+00
  0.995        0.616      0.000000e+00
  0.995        0.631      0.000000e+00
  0.995        0.646      0.000000e+00
  0.995        0.661      0.000000e+00
  0.995        0.676      0.000000e+00
  0.995        0.692      0.000000e+00
  0.995        0.707      0.000000e+00
  0.995        0.722      0.000000e+00
  0.995        0.737      0.000000e+00
  0.995        0.752      0.000000e+00
  0.995        0.767      0.000000e+00
  0.995        0.783      0.000000e+00
  0.995        0.798      0.000000e+00
  0.995        0.813      0.000000e+00
  0.995        0.828      0.000000e+00
  0.995        0.843      0.000000e+00
  0.995        0.859      0.000000e+00
  0.995        0.874      0.000000e+00
  0.995        0.889      0.000000e+00
  0.995        0.904      0.000000e+00
  0.995        0.919      0.000000e+00
  0.995        0.934      0.000000e+00
  0.995        0.950      0.000000e+00
  0.995        0.965      0.000000e+00
  0.995        0.980      1.000000e+00
  0.995        0.995      0.000000e+00
  0.995        1.010      0.000000e+00
  0.995        1.025      0.000000e+00
  0.995        1.041      0.000000e+00
  0.995        1.056      0.000000e+00
  0.995        1.071      0.000000e+00
  0.995        1.086      0.000000e+00
  0.995        1.101      1.000000e+00
  0.995        1.117      0.000000e+00
  0.995        1.132      0.000000e+00
  0.995        1.147      0.000000e+00
  0.995        1.162      0.000000e+00
  0.995        1.177      0.000000e+00
  0.995        1.192      0.000000e+00

  1.010        0.009      0.000000e+00
  1.010        0.024      0.000000e+00
  1.010        0.039      0.000000e+00
  1.010        0.054      0.000000e+00
  1.010        0.069      0.000000e+00
  1.010        0.084      0.000000e+00
  1.010        0.100      0.000000e+00
  1.010        0.115      0.000000e+00
  1.010        0.130      0.000000e+00
  1.010        0.145      0.000000e+00
  1.010        0.160      0.000000e+00
  1.010        0.176      0.000000e+00
  1.010        0.191      0.000000e+00
  1.010        0.206      0.000000e+00
  1.010        0.221      0.000000e+00
  1.010        0.236      0.000000e+00
  1.010        0.251      0.000000e+00
  1.010        0.267      0.000000e+00
  1.010        0.282      0.000000e+00
  1.010        0.297      0.000000e+00
  1.010        0.312      0.000000e+00
  1.010        0.327      0.000000e+00
  1.010        0.342      0.000000e+00
  1.010        0.358      0.000000e+00
  1.010        0.373      0.000000e+00
  1.010        0.388      0.000000e+00
  1.010        0.403      0.000000e+00
  1.010        0.418      0.000000e+00
  1.010        0.434      0.000000e+00
  1.010        0.449      0.000000e+00
  1.010        0.464      0.000000e+00
  1.010        0.479      0.000000e+00
  1.010        0.494      0.000000e+00
  1.010        0.509      0.000000e+00
  1.010        0.525      0.000000e+00
  1.010        0.540      1.000000e+00
  1.010        0.555      0.000000e+00
  1.010        0.570      0.000000e+00
  1.010        0.585      0.000000e+00
  1.010        0.601      0.000000e+00
  1.010        0.616      0.000000e+00
  1.010        0.631      0.000000e+00
  1.010        0.646      0.000000e+00
  1.010        0.661      0.000000e+00
  1.010        0.676      0.000000e+00
  1.010        0.692      0.000000e+00
  1.010        0.707      0.000000e+00
  1.010        0.722      0.000000e+00
  1.010        0.737      0.000000e+00
  1.010        0.752      0.000000e+00
  1.010        0.767      0.000000e+00
  1.010        0.783      0.000000e+00
  1.010        0.798      0.000000e+00
  1.010        0.813      0.000000e+00
  1.010        0.828      0.000000e+00
  1.010        0.843      0.000000e+00
  1.010        0.859      0.000000e+00
  1.010        0.874      0.000000e+00
  1.010        0.889      0.000000e+00
  1.010        0.904      0.000000e+00
  1.010        0.919      0.000000e+00
  1.010        0.934      0.000000e+00
  1.010        0.950      0.000000e+00
  1.010        0.965      0.000000e+00
  1.010        0.980      0.000000e+00
  1.010        0.995      0.000000e+00
  1.010        1.010      0.000000e+00
  1.010        1.025      0.000000e+00
  1.010        1.041      0.000000e+00
  1.010        1.056      0.000000e+00
  1.010        1.071      0.000000e+00
  1.010        1.086      0.000000e+00
  1.010        1.101      1.000000e+00
  1.010        1.117      0.000000e+00
  1.010        1.132      0.000000e+00
  1.010        1.147      0.000000e+00
  1.010        1.162      1.000000e+00
  1.010        1.177      0.000000e+00
  1.010        1.192      0.000000e+00

  1.025        0.009      0.000000e+00
  1.025        0.024      0.000000e+00
  1.025        0.039      0.000000e+00
  1.025        0.054      1.000000e+00
  1.025        0.069      0.000000e+00
  1.025        0.084      0.000000e+00
  1.025        0.100      0.000000e+00
  1.025        0.115      0.000000e+00
  1.025        0.130      0.000000e+00
  1.025        0.145      0.000000e+00
  1.025        0.160      0.000000e+00
  1.025        0.176      0.000000e+00
  1.025        0.191      0.000000e+00
  1.025        0.206      0.000000e+00
  1.025        0.221      0.000000e+00
  1.025        0.236      0.000000e+00
  1.025        0.251      0.000000e+00
  1.025        0.267      0.000000e+00
  1.025        0.282      0.000000e+00
  1.025        0.297      0.000000e+00
  1.025        0.312      0.000000e+00
  1.025        0.327      0.000000e+00
  1.025        0.342      0.000000e+00
  1.025        0.358      0.000000e+00
  1.025        0.373      0.000000e+00
  1.025        0.388      0.000000e+00
  1.025        0.403      0.000000e+00
  1.025        0.418      0.000000e+00
  1.025        0.434      0.000000e+00
  1.025        0.449      0.000000e+00
  1.025        0.464      0.000000e+00
  1.025        0.479      0.000000e+00
  1.025        0.494      0.000000e+00
  1.025        0.509      0.000000e+00
  1.025        0.525      0.000000e+00
  1.025        0.540      0.000000e+00
  1.025        0.555      0.000000e+00
  1.025        0.570      0.000000e+00
  1.025        0.585      0.000000e+00
  1.025        0.601      0.000000e+00
  1.025        0.616      0.000000e+00
  1.025        0.631      0.000000e+00
  1.025        0.646      0.000000e+00
  1.025        0.661      0.000000e+00
  1.025        0.676      0.000000e+00
  1.025        0.692      0.000000e+00
  1.025        0.707      0.000000e+00
  1.025        0.722      0.000000e+00
  1.025        0.737      0.000000e+00
  1.025        0.752      0.000000e+00
  1.025        0.767      0.000000e+00
  1.025        0.783      0.000000e+00
  1.025        0.798      0.000000e+00
  1.025        0.813      0.000000e+00
  1.025        0.828      0.000000e+00
  1.025        0.843      0.000000e+00
  1.025        0.859      0.000000e+00
  1.025        0.874      0.000000e+00
  1.025        0.889      0.000000e+00
  1.025        0.904      0.000000e+00
  1.025        0.919      1.000000e+00
  1.025        0.934      0.000000e+00
  1.025        0.950      0.000000e+00
  1.025        0.965      0.000000e+00
  1.025        0.980      0.000000e+00
  1.025        0.995      0.000000e+00
  1.025        1.010      0.000000e+00
  1.025        1.025      0.000000e+00
  1.025        1.041      0.000000e+00
  1.025        1.056      0.000000e+00
  1.025        1.071      1.000000e+00
  1.025        1.086      0.000000e+00
  1.025        1.101      1.000000e+00
  1.025        1.117      0.000000e+00
  1.025        1.132      0.000000e+00
  1.025        1.147      0.000000e+00
  1.025        1.162      0.000000e+00
  1.025        1.177      0.000000e+00
  1.025        1.192      0.000000e+00

  1.041        0.009      0.000000e+00
  1.041        0.024      0.000000e+00
  1.041        0.039      0.000000e+00
  1.041        0.054      0.000000e+00
  1.041        0.069      0.000000e+00
  1.041        0.084      0.000000e+00
  1.041        0.100      0.000000e+00
  1.041        0.115      0.000000e+00
  1.041        0.130      0.000000e+00
  1.041        0.145      0.000000e+00
  1.041        0.160      0.000000e+00
  1.041        0.176      0.000000e+00
  1.041        0.191      0.000000e+00
  1.041        0.206      0.000000e+00
  1.041        0.221      0.000000e+00
  1.041        0.236      0.000000e+00
  1.041        0.251      0.000000e+00
  1.041        0.267      0.000000e+00
  1.041        0.282      0.000000e+00
  1.041        0.297      0.000000e+00
  1.041        0.312      0.000000e+00
  1.041        0.327      0.000000e+00
  1.041        0.342      0.000000e+00
  1.041        0.358      0.000000e+00
  1.041        0.373      0.000000e+00
  1.041        0.388      0.000000e+00
  1.041        0.403      0.000000e+00
  1.041        0.418      0.000000e+00
  1.041        0.434      0.000000e+00
  1.041        0.449      0.000000e+00
  1.041        0.464      0.000000e+00
  1.041        0.479      0.000000e+00
  1.041        0.494      0.000000e+00
  1.041        0.509      0.000000e+00
  1.041        0.525      0.000000e+00
  1.041        0.540      0.000000e+00
  1.041        0.555      0.000000e+00
  1.041        0.570      0.000000e+00
  1.041        0.585      0.000000e+00
  1.041        0.601      0.000000e+00
  1.041        0.616      0.000000e+00
  1.041        0.631      0.000000e+00
  1.041        0.646      0.000000e+00
  1.041        0.661      0.000000e+00
  1.041        0.676      0.000000e+00
  1.041        0.692      0.000000e+00
  1.041        0.707      0.000000e+00
  1.041        0.722      0.000000e+00
  1.041        0.737      0.000000e+00
  1.041        0.752      0.000000e+00
  1.041        0.767      0.000000e+00
  1.041        0.783      1.000000e+00
  1.041        0.798      0.000000e+00
  1.041        0.813      0.000000e+00
  1.041        0.828      0.000000e+00
  1.041        0.843      0.000000e+00
  1.041        0.859      0.000000e+00
  1.041        0.874      0.000000e+00
  1.041        0.889      0.000000e+00
  1.041        0.904      0.000000e+00
  1.041        0.919      0.000000e+00
  1.041        0.934      0.000000e+00
  1.041        0.950      1.000000e+00
  1.041        0.965      0.000000e+00
  1.041        0.980      1.000000e+00
  1.041        0.995      0.000000e+00
  1.041        1.010      0.000000e+00
  1.041        1.025      0.000000e+00
  1.041        1.041      0.000000e+00
  1.041        1.056      0.000000e+00
  1.041        1.071      0.000000e+00
  1.041        1.086      0.000000e+00
  1.041        1.101      0.000000e+00
  1.041        1.117      0.000000e+00
  1.041        1.132      0.000000e+00
  1.041        1.147      0.000000e+00
  1.041        1.162      0.000000e+00
  1.041        1.177      0.000000e+00
  1.041        1.192      0.000000e+00

  1.056        0.009      0.000000e+00
  1.056        0.024      0.000000e+00
  1.056        0.039      0.000000e+00
  1.056        0.054      0.000000e+00
  1.056        0.069      0.000000e+00
  1.056        0.084      0.000000e+00
  1.056        0.100      0.000000e+00
  1.056        0.115      0.000000e+00
  1.056        0.130      0.000000e+00
  1.056        0.145      0.000000e+00
  1.056        0.160      0.000000e+00
  1.056        0.176      0.000000e+00
  1.056        0.191      0.000000e+00
  1.056        0.206      0.000000e+00
  1.056        0.221      0.000000e+00
  1.056        0.236      0.000000e+00
  1.056        0.251      0.000000e+00
  1.056        0.267      0.000000e+00
  1.056        0.282      0.000000e+00
  1.056        0.297      0.000000e+00
  1.056        0.312      0.000000e+00
  1.056        0.327      0.000000e+00
  1.056        0.342      0.000000e+00
  1.056        0.358      0.000000e+00
  1.056        0.373      0.000000e+00
  1.056        0.388      0.000000e+00
  1.056        0.403      0.000000e+00
  1.056        0.418      0.000000e+00
  1.056        0.434      0.000000e+00
  1.056        0.449      0.000000e+00
  1.056        0.464      0.000000e+00
  1.056        0.479      0.000000e+00
  1.056        0.494      0.000000e+00
  1.056        0.509      0.000000e+00
  1.056        0.525      0.000000e+00
  1.056        0.540      0.000000e+00
  1.056        0.555      0.000000e+00
  1.056        0.570      0.000000e+00
  1.056        0.585      0.000000e+00
  1.056        0.601      0.000000e+00
  1.056        0.616      0.000000e+00
  1.056        0.631      0.000000e+00
  1.056        0.646      0.000000e+00
  1.056        0.661      0.000000e+00
  1.056        0.676      0.000000e+00
  1.056        0.692      0.000000e+00
  1.056        0.707      0.000000e+00
  1.056        0.722      0.000000e+00
  1.056        0.737      0.000000e+00
  1.056        0.752      0.000000e+00
  1.056        0.767      1.000000e+00
  1.056        0.783      0.000000e+00
  1.056        0.798      0.000000e+00
  1.056        0.813      0.000000e+00
  1.056        0.828      0.000000e+00
  1.056        0.843      0.000000e+00
  1.056        0.859      0.000000e+00
  1.056        0.874      0.000000e+00
  1.056        0.889      0.000000e+00
  1.056        0.904      0.000000e+00
  1.056        0.919      0.000000e+00
  1.056        0.934      0.000000e+00
  1.056        0.950      1.000000e+00
  1.056        0.965      0.000000e+00
  1.056        0.980      0.000000e+00
  1.056        0.995      0.000000e+00
  1.056        1.010      0.000000e+00
  1.056        1.025      0.000000e+00
  1.056        1.041      0.000000e+00
  1.056        1.056      0.000000e+00
  1.056        1.071      0.000000e+00
  1.056        1.086      0.000000e+00
  1.056        1.101      0.000000e+00
  1.056        1.117      0.000000e+00
  1.056        1.132      0.000000e+00
  1.056        1.147      0.000000e+00
  1.056        1.162      1.000000e+00
  1.056        1.177      0.000000e+00
  1.056        1.192      0.000000e+00

  1.071        0.009      0.000000e+00
  1.071        0.024      0.000000e+00
  1.071        0.039      0.000000e+00
  1.071        0.054      0.000000e+00
  1.071        0.069      0.000000e+00
  1.071        0.084      0.000000e+00
  1.071        0.100      0.000000e+00
  1.071        0.115      0.000000e+00
  1.071        0.130      0.000000e+00
  1.071        0.145      0.000000e+00
  1.071        0.160      0.000000e+00
  1.071        0.176      0.000000e+00
  1.071        0.191      0.000000e+00
  1.071        0.206      0.000000e+00
  1.071        0.221      0.000000e+00
  1.071        0.236      0.000000e+00
  1.071        0.251      0.000000e+00
  1.071        0.267      0.000000e+00
  1.071        0.282      0.000000e+00
  1.071        0.297      0.000000e+00
  1.071        0.312      0.000000e+00
  1.071        0.327      0.000000e+00
  1.071        0.342      0.000000e+00
  1.071        0.358      0.000000e+00
  1.071        0.373      0.000000e+00
  1.071        0.388      0.000000e+00
  1.071        0.403      0.000000e+00
  1.071        0.418      0.000000e+00
  1.071        0.434      1.000000e+00
  1.071        0.449      0.000000e+00
  1.071        0.464      0.000000e+00
  1.071        0.479      0.000000e+00
  1.071        0.494      0.000000e+00
  1.071        0.509      0.000000e+00
  1.071        0.525      0.000000e+00
  1.071        0.540      0.000000e+00
  1.071        0.555      0.000000e+00
  1.071        0.570      0.000000e+00
  1.071        0.585      0.000000e+00
  1.071        0.601      0.000000e+00
  1.071        0.616      0.000000e+00
  1.071        0.631      0.000000e+00
  1.071        0.646      1.000000e+00
  1.071        0.661      0.000000e+00
  1.071        0.676      0.000000e+00
  1.071        0.692      0.000000e+00
  1.071        0.707      0.000000e+00
  1.071        0.722      0.000000e+00
  1.071        0.737      0.000000e+00
  1.071        0.752      0.000000e+00
  1.071        0.767      0.000000e+00
  1.071        0.783      0.000000e+00
  1.071        0.798      0.000000e+00
  1.071        0.813      0.000000e+00
  1.071        0.828      0.000000e+00
  1.071        0.843      0.000000e+00
  1.071        0.859      0.000000e+00
  1.071        0.874      0.000000e+00
  1.071        0.889      0.000000e+00
  1.071        0.904      0.000000e+00
  1.071        0.919      0.000000e+00
  1.071        0.934      0.000000e+00
  1.071        0.950      0.000000e+00
  1.071        0.965      0.000000e+00
  1.071        0.980      0.000000e+00
  1.071        0.995      0.000000e+00
  1.071        1.010      0.000000e+00
  1.071        1.025      0.000000e+00
  1.071        1.041      0.000000e+00
  1.071        1.056      0.000000e+00
  1.071        1.071      0.000000e+00
  1.071        1.086      0.000000e+00
  1.071        1.101      0.000000e+00
  1.071        1.117      0.000000e+00
  1.071        1.132      0.000000e+00
  1.071        1.147      0.000000e+00
  1.071        1.162      0.000000e+00
  1.071        1.177      0.000000e+00
  1.071        1.192      0.000000e+00

  1.086        0.009      0.000000e+00
  1.086        0.024      0.000000e+00
  1.086        0.039      0.000000e+00
  1.086        0.054      0.000000e+00
  1.086        0.069      0.000000e+00
  1.086        0.084      0.000000e+00
  1.086        0.100      0.000000e+00
  1.086        0.115      0.000000e+00
  1.086        0.130      0.000000e+00
  1.086        0.145      0.000000e+00
  1.086        0.160      0.000000e+00
  1.086        0.176      0.000000e+00
  1.086        0.191      0.000000e+00
  1.086        0.206      0.000000e+00
  1.086        0.221      0.000000e+00
  1.086        0.236      0.000000e+00
  1.086        0.251      0.000000e+00
  1.086        0.267      0.000000e+00
  1.086        0.282      0.000000e+00
  1.086        0.297      0.000000e+00
  1.086        0.312      0.000000e+00
  1.086        0.327      0.000000e+00
  1.086        0.342      0.000000e+00
  1.086        0.358      0.000000e+00
  1.086        0.373      0.000000e+00
  1.086        0.388      0.000000e+00
  1.086        0.403      0.000000e+00
  1.086        0.418      0.000000e+00
  1.086        0.434      0.000000e+00
  1.086        0.449      0.000000e+00
  1.086        0.464      0.000000e+00
  1.086        0.479      1.000000e+00
  1.086        0.494      0.000000e+00
  1.086        0.509      0.000000e+00
  1.086        0.525      0.000000e+00
  1.086        0.540      0.000000e+00
  1.086        0.555      0.000000e+00
  1.086        0.570      0.000000e+00
  1.086        0.585      0.000000e+00
  1.086        0.601      0.000000e+00
  1.086        0.616      0.000000e+00
  1.086        0.631      0.000000e+00
  1.086        0.646      0.000000e+00
  1.086        0.661      0.000000e+00
  1.086        0.676      0.000000e+00
  1.086        0.692      0.000000e+00
  1.086        0.707      0.000000e+00
  1.086        0.722      0.000000e+00
  1.086        0.737      0.000000e+00
  1.086        0.752      0.000000e+00
  1.086        0.767      0.000000e+00
  1.086        0.783      0.000000e+00
  1.086        0.798      0.000000e+00
  1.086        0.813      0.000000e+00
  1.086        0.828      0.000000e+00
  1.086        0.843      0.000000e+00
  1.086        0.859      0.000000e+00
  1.086        0.874      0.000000e+00
  1.086        0.889      0.000000e+00
  1.086        0.904      0.000000e+00
  1.086        0.919      0.000000e+00
  1.086        0.934      0.000000e+00
  1.086        0.950      1.000000e+00
  1.086        0.965      0.000000e+00
  1.086        0.980      0.000000e+00
  1.086        0.995      0.000000e+00
  1.086        1.010      0.000000e+00
  1.086        1.025      0.000000e+00
  1.086        1.041      0.000000e+00
  1.086        1.056      0.000000e+00
  1.086        1.071      0.000000e+00
  1.086        1.086      0.000000e+00
  1.086        1.101      0.000000e+00
  1.086        1.117      0.000000e+00
  1.086        1.132      0.000000e+00
  1.086        1.147      0.000000e+00
  1.086        1.162      0.000000e+00
  1.086        1.177      0.000000e+00
  1.086        1.192      0.000000e+00

  1.101        0.009      0.000000e+00
  1.101        0.024      0.000000e+00
  1.101        0.039      0.000000e+00
  1.101        0.054      0.000000e+00
  1.101        0.069      0.000000e+00
  1.101        0.084      0.000000e+00
  1.101        0.100      0.000000e+00
  1.101        0.115      0.000000e+00
  1.101        0.130      0.000000e+00
  1.101        0.145      0.000000e+00
  1.101        0.160      0.000000e+00
  1.101        0.176      0.000000e+00
  1.101        0.191      0.000000e+00
  1.101        0.206      0.000000e+00
  1.101        0.221      0.000000e+00
  1.101        0.236      0.000000e+00
  1.101        0.251      0.000000e+00
  1.101        0.267      0.000000e+00
  1.101        0.282      0.000000e+00
  1.101        0.297      0.000000e+00
  1.101        0.312      0.000000e+00
  1.101        0.327      0.000000e+00
  1.101        0.342      0.000000e+00
  1.101        0.358      0.000000e+00
  1.101        0.373      0.000000e+00
  1.101        0.388      0.000000e+00
  1.101        0.403      0.000000e+00
  1.101        0.418      0.000000e+00
  1.101        0.434      0.000000e+00
  1.101        0.449      0.000000e+00
  1.101        0.464      0.000000e+00
  1.101        0.479      0.000000e+00
  1.101        0.494      0.000000e+00
  1.101        0.509      0.000000e+00
  1.101        0.525      0.000000e+00
  1.101        0.540      0.000000e+00
  1.101        0.555      0.000000e+00
  1.101        0.570      0.000000e+00
  1.101        0.585      0.000000e+00
  1.101        0.601      0.000000e+00
  1.101        0.616      0.000000e+00
  1.101        0.631      0.000000e+00
  1.101        0.646      0.000000e+00
  1.101        0.661      0.000000e+00
  1.101        0.676      0.000000e+00
  1.101        0.692      0.000000e+00
  1.101        0.707      0.000000e+00
  1.101        0.722      0.000000e+00
  1.101        0.737      0.000000e+00
  1.101        0.752      0.000000e+00
  1.101        0.767      0.000000e+00
  1.101        0.783      0.000000e+00
  1.101        0.798      0.000000e+00
  1.101        0.813      0.000000e+00
  1.101        0.828      0.000000e+00
  1.101        0.843      0.000000e+00
  1.101        0.859      0.000000e+00
  1.101        0.874      0.000000e+00
  1.101        0.889      0.000000e+00
  1.101        0.904      0.000000e+00
  1.101        0.919      0.000000e+00
  1.101        0.934      0.000000e+00
  1.101        0.950      0.000000e+00
  1.101        0.965      0.000000e+00
  1.101        0.980      0.000000e+00
  1.101        0.995      0.000000e+00
  1.101        1.010      0.000000e+00
  1.101        1.025      0.000000e+00
  1.101        1.041      0.000000e+00
  1.101        1.056      0.000000e+00
  1.101        1.071      0.000000e+00
  1.101        1.086      0.000000e+00
  1.101        1.101      0.000000e+00
  1.101        1.117      0.000000e+00
  1.101        1.132      0.000000e+00
  1.101        1.147      0.000000e+00
  1.101        1.162      0.000000e+00
  1.101        1.177      0.000000e+00
  1.101        1.192      0.000000e+00

  1.117        0.009      0.000000e+00
  1.117        0.024      0.000000e+00
  1.117        0.039      0.000000e+00
  1.117        0.054      0.000000e+00
  1.117        0.069      0.000000e+00
  1.117        0.084      0.000000e+00
  1.117        0.100      0.000000e+00
  1.117        0.115      0.000000e+00
  1.117        0.130      0.000000e+00
  1.117        0.145      0.000000e+00
  1.117        0.160      0.000000e+00
  1.117        0.176      0.000000e+00
  1.117        0.191      0.000000e+00
  1.117        0.206      0.000000e+00
  1.117        0.221      0.000000e+00
  1.117        0.236      0.000000e+00
  1.117        0.251      0.000000e+00
  1.117        0.267      0.000000e+00
  1.117        0.282      0.000000e+00
  1.117        0.297      0.000000e+00
  1.117        0.312      0.000000e+00
  1.117        0.327      0.000000e+00
  1.117        0.342      0.000000e+00
  1.117        0.358      0.000000e+00
  1.117        0.373      0.000000e+00
  1.117        0.388      0.000000e+00
  1.117        0.403      0.000000e+00
  1.117        0.418      0.000000e+00
  1.117        0.434      0.000000e+00
  1.117        0.449      0.000000e+00
  1.117        0.464      0.000000e+00
  1.117        0.479      0.000000e+00
  1.117        0.494      0.000000e+00
  1.117        0.509      0.000000e+00
  1.117        0.525      0.000000e+00
  1.117        0.540      0.000000e+00
  1.117        0.555      0.000000e+00
  1.117        0.570      0.000000e+00
  1.117        0.585      0.000000e+00
  1.117        0.601      0.000000e+00
  1.117        0.616      0.000000e+00
  1.117        0.631      0.000000e+00
  1.117        0.646      0.000000e+00
  1.117        0.661      0.000000e+00
  1.117        0.676      0.000000e+00
  1.117        0.692      0.000000e+00
  1.117        0.707      0.000000e+00
  1.117        0.722      0.000000e+00
  1.117        0.737      0.000000e+00
  1.117        0.752      0.000000e+00
  1.117        0.767      0.000000e+00
  1.117        0.783      0.000000e+00
  1.117        0.798      0.000000e+00
  1.117        0.813      0.000000e+00
  1.117        0.828      0.000000e+00
  1.117        0.843      0.000000e+00
  1.117        0.859      0.000000e+00
  1.117        0.874      0.000000e+00
  1.117        0.889      0.000000e+00
  1.117        0.904      0.000000e+00
  1.117        0.919      0.000000e+00
  1.117        0.934      0.000000e+00
  1.117        0.950      0.000000e+00
  1.117        0.965      0.000000e+00
  1.117        0.980      0.000000e+00
  1.117        0.995      0.000000e+00
  1.117        1.010      0.000000e+00
  1.117        1.025      0.000000e+00
  1.117        1.041      0.000000e+00
  1.117        1.056      0.000000e+00
  1.117        1.071      0.000000e+00
  1.117        1.086      0.000000e+00
  1.117        1.101      0.000000e+00
  1.117        1.117      0.000000e+00
  1.117        1.132      0.000000e+00
  1.117        1.147      0.000000e+00
  1.117        1.162      0.000000e+00
  1.117        1.177      0.000000e+00
  1.117        1.192      1.000000e+00

  1.132        0.009      0.000000e+00
  1.132        0.024      0.000000e+00
  1.132        0.039      0.000000e+00
  1.132        0.054      0.000000e+00
  1.132        0.069      0.000000e+00
  1.132        0.084      0.000000e+00
  1.132        0.100      0.000000e+00
  1.132        0.115      0.000000e+00
  1.132        0.130      0.000000e+00
  1.132        0.145      0.000000e+00
  1.132        0.160      0.000000e+00
  1.132        0.176      0.000000e+00
  1.132        0.191      0.000000e+00
  1.132        0.206      0.000000e+00
  1.132        0.221      0.000000e+00
  1.132        0.236      0.000000e+00
  1.132        0.251      0.000000e+00
  1.132        0.267      0.000000e+00
  1.132        0.282      0.000000e+00
  1.132        0.297      0.000000e+00
  1.132        0.312      0.000000e+00
  1.132        0.327      0.000000e+00
  1.132        0.342      0.000000e+00
  1.132        0.358      0.000000e+00
  1.132        0.373      0.000000e+00
  1.132        0.388      0.000000e+00
  1.132        0.403      0.000000e+00
  1.132        0.418      0.000000e+00
  1.132        0.434      0.000000e+00
  1.132        0.449      0.000000e+00
  1.132        0.464      0.000000e+00
  1.132        0.479      0.000000e+00
  1.132        0.494      0.000000e+00
  1.132        0.509      0.000000e+00
  1.132        0.525      0.000000e+00
  1.132        0.540      0.000000e+00
  1.132        0.555      0.000000e+00
  1.132        0.570      0.000000e+00
  1.132        0.585      0.000000e+00
  1.132        0.601      0.000000e+00
  1.132        0.616      0.000000e+00
  1.132        0.631      0.000000e+00
  1.132        0.646      0.000000e+00
  1.132        0.661      0.000000e+00
  1.132        0.676      0.000000e+00
  1.132        0.692      0.000000e+00
  1.132        0.707      0.000000e+00
  1.132        0.722      0.000000e+00
  1.132        0.737      0.000000e+00
  1.132        0.752      0.000000e+00
  1.132        0.767      0.000000e+00
  1.132        0.783      0.000000e+00
  1.132        0.798      0.000000e+00
  1.132        0.813      0.000000e+00
  1.132        0.828      0.000000e+00
  1.132        0.843      0.000000e+00
  1.132        0.859      0.000000e+00
  1.132        0.874      0.000000e+00
  1.132        0.889      0.000000e+00
  1.132        0.904      0.000000e+00
  1.132        0.919      0.000000e+00
  1.132        0.934      0.000000e+00
  1.132        0.950      0.000000e+00
  1.132        0.965      0.000000e+00
  1.132        0.980      0.000000e+00
  1.132        0.995      0.000000e+00
  1.132        1.010      0.000000e+00
  1.132        1.025      0.000000e+00
  1.132        1.041      0.000000e+00
  1.132        1.056      0.000000e+00
  1.132        1.071      0.000000e+00
  1.132        1.086      0.000000e+00
  1.132        1.101      0.000000e+00
  1.132        1.117      0.000000e+00
  1.132        1.132      0.000000e+00
  1.132        1.147      1.000000e+00
  1.132        1.162      0.000000e+00
  1.132        1.177      0.000000e+00
  1.132        1.192      0.000000e+00

  1.147        0.009      0.000000e+00
  1.147        0.024      0.000000e+00
  1.147        0.039      0.000000e+00
  1.147        0.054      0.000000e+00
  1.147        0.069      0.000000e+00
  1.147        0.084      0.000000e+00
  1.147        0.100      0.000000e+00
  1.147        0.115      0.000000e+00
  1.147        0.130      0.000000e+00
  1.147        0.145      0.000000e+00
  1.147        0.160      0.000000e+00
  1.147        0.176      0.000000e+00
  1.147        0.191      0.000000e+00
  1.147        0.206      0.000000e+00
  1.147        0.221      0.000000e+00
  1.147        0.236      0.000000e+00
  1.147        0.251      0.000000e+00
  1.147        0.267      0.000000e+00
  1.147        0.282      0.000000e+00
  1.147        0.297      0.000000e+00
  1.147        0.312      0.000000e+00
  1.147        0.327      0.000000e+00
  1.147        0.342      0.000000e+00
  1.147        0.358      0.000000e+00
  1.147        0.373      0.000000e+00
  1.147        0.388      0.000000e+00
  1.147        0.403      0.000000e+00
  1.147        0.418      0.000000e+00
  1.147        0.434      0.000000e+00
  1.147        0.449      0.000000e+00
  1.147        0.464      0.000000e+00
  1.147        0.479      0.000000e+00
  1.147        0.494      0.000000e+00
  1.147        0.509      0.000000e+00
  1.147        0.525      0.000000e+00
  1.147        0.540      0.000000e+00
  1.147        0.555      0.000000e+00
  1.147        0.570      0.000000e+00
  1.147        0.585      0.000000e+00
  1.147        0.601      0.000000e+00
  1.147        0.616      0.000000e+00
  1.147        0.631      0.000000e+00
  1.147        0.646      0.000000e+00
  1.147        0.661      0.000000e+00
  1.147        0.676      0.000000e+00
  1.147        0.692      0.000000e+00
  1.147        0.707      0.000000e+00
  1.147        0.722      0.000000e+00
  1.147        0.737      0.000000e+00
  1.147        0.752      0.000000e+00
  1.147        0.767      0.000000e+00
  1.147        0.783      0.000000e+00
  1.147        0.798      0.000000e+00
  1.147        0.813      0.000000e+00
  1.147        0.828      0.000000e+00
  1.147        0.843      0.000000e+00
  1.147        0.859      0.000000e+00
  1.147        0.874      0.000000e+00
  1.147        0.889      0.000000e+00
  1.147        0.904      0.000000e+00
  1.147        0.919      0.000000e+00
  1.147        0.934      1.000000e+00
  1.147        0.950      0.000000e+00
  1.147        0.965      0.000000e+00
  1.147        0.980      0.000000e+00
  1.147        0.995      0.000000e+00
  1.147        1.010      0.000000e+00
  1.147        1.025      0.000000e+00
  1.147        1.041      0.000000e+00
  1.147        1.056      0.000000e+00
  1.147        1.071      0.000000e+00
  1.147        1.086      0.000000e+00
  1.147        1.101      0.000000e+00
  1.147        1.117      0.000000e+00
  1.147        1.132      0.000000e+00
  1.147        1.147      0.000000e+00
  1.147        1.162      0.000000e+00
  1.147        1.177      0.000000e+00
  1.147        1.192      0.000000e+00

  1.162        0.009      0.000000e+00
  1.162        0.024      0.000000e+00
  1.162        0.039      0.000000e+00
  1.162        0.054      0.000000e+00
  1.162        0.069      0.000000e+00
  1.162        0.084      0.000000e+00
  1.162        0.100      0.000000e+00
  1.162        0.115      0.000000e+00
  1.162        0.130      0.000000e+00
  1.162        0.145      0.000000e+00
  1.162        0.160      0.000000e+00
  1.162        0.176      0.000000e+00
  1.162        0.191      0.000000e+00
  1.162        0.206      0.000000e+00
  1.162        0.221      0.000000e+00
  1.162        0.236      0.000000e+00
  1.162        0.251      0.000000e+00
  1.162        0.267      0.000000e+00
  1.162        0.282      0.000000e+00
  1.162        0.297      0.000000e+00
  1.162        0.312      0.000000e+00
  1.162        0.327      0.000000e+00
  1.162        0.342      0.000000e+00
  1.162        0.358      0.000000e+00
  1.162        0.373      0.000000e+00
  1.162        0.388      0.000000e+00
  1.162        0.403      0.000000e+00
  1.162        0.418      0.000000e+00
  1.162        0.434      0.000000e+00
  1.162        0.449      0.000000e+00
  1.162        0.464      0.000000e+00
  1.162        0.479      0.000000e+00
  1.162        0.494      0.000000e+00
  1.162        0.509      0.000000e+00
  1.162        0.525      0.000000e+00
  1.162        0.540      0.000000e+00
  1.162        0.555      0.000000e+00
  1.162        0.570      0.000000e+00
  1.162        0.585      0.000000e+00
  1.162        0.601      0.000000e+00
  1.162        0.616      0.000000e+00
  1.162        0.631      0.000000e+00
  1.162        0.646      0.000000e+00
  1.162        0.661      0.000000e+00
  1.162        0.676      0.000000e+00
  1.162        0.692      0.000000e+00
  1.162        0.707      0.000000e+00
  1.162        0.722      0.000000e+00
  1.162        0.737      0.000000e+00
  1.162        0.752      0.000000e+00
  1.162        0.767      0.000000e+00
  1.162        0.783      0.000000e+00
  1.162        0.798      0.000000e+00
  1.162        0.813      0.000000e+00
  1.162        0.828      0.000000e+00
  1.162        0.843      0.000000e+00
  1.162        0.859      0.000000e+00
  1.162        0.874      0.000000e+00
  1.162        0.889      0.000000e+00
  1.162        0.904      0.000000e+00
  1.162        0.919      0.000000e+00
  1.162        0.934      0.000000e+00
  1.162        0.950      0.000000e+00
  1.162        0.965      0.000000e+00
  1.162        0.980      0.000000e+00
  1.162        0.995      0.000000e+00
  1.162        1.010      0.000000e+00
  1.162        1.025      0.000000e+00
  1.162        1.041      0.000000e+00
  1.162        1.056      0.000000e+00
  1.162        1.071      0.000000e+00
  1.162        1.086      0.000000e+00
  1.162        1.101      0.000000e+00
  1.162        1.117      0.000000e+00
  1.162        1.132      0.000000e+00
  1.162        1.147      0.000000e+00
  1.162        1.162      0.000000e+00
  1.162        1.177      0.000000e+00
  1.162        1.192      0.000000e+00

  1.177        0.009      0.000000e+00
  1.177        0.024      0.000000e+00
  1.177        0.039      0.000000e+00
  1.177        0.054      0.000000e+00
  1.177        0.069      0.000000e+00
  1.177        0.084      0.000000e+00
  1.177        0.100      0.000000e+00
  1.177        0.115      0.000000e+00
  1.177        0.130      0.000000e+00
  1.177        0.145      0.000000e+00
  1.177        0.160      0.000000e+00
  1.177        0.176      0.000000e+00
  1.177        0.191      0.000000e+00
  1.177        0.206      0.000000e+00
  1.177        0.221      0.000000e+00
  1.177        0.236      0.000000e+00
  1.177        0.251      0.000000e+00
  1.177        0.267      0.000000e+00
  1.177        0.282      0.000000e+00
  1.177        0.297      0.000000e+00
  1.177        0.312      0.000000e+00
  1.177        0.327      0.000000e+00
  1.177        0.342      0.000000e+00
  1.177        0.358      0.000000e+00
  1.177        0.373      0.000000e+00
  1.177        0.388      0.000000e+00
  1.177        0.403      0.000000e+00
  1.177        0.418      0.000000e+00
  1.177        0.434      0.000000e+00
  1.177        0.449      0.000000e+00
  1.177        0.464      0.000000e+00
  1.177        0.479      0.000000e+00
  1.177        0.494      0.000000e+00
  1.177        0.509      0.000000e+00
  1.177        0.525      0.000000e+00
  1.177        0.540      0.000000e+00
  1.177        0.555      0.000000e+00
  1.177        0.570      0.000000e+00
  1.177        0.585      0.000000e+00
  1.177        0.601      0.000000e+00
  1.177        0.616      0.000000e+00
  1.177        0.631      0.000000e+00
  1.177        0.646      0.000000e+00
  1.177        0.661      0.000000e+00
  1.177        0.676      0.000000e+00
  1.177        0.692      0.000000e+00
  1.177        0.707      0.000000e+00
  1.177        0.722      0.000000e+00
  1.177        0.737      0.000000e+00
  1.177        0.752      0.000000e+00
  1.177        0.767      0.000000e+00
  1.177        0.783      0.000000e+00
  1.177        0.798      0.000000e+00
  1.177        0.813      0.000000e+00
  1.177        0.828      0.000000e+00
  1.177        0.843      0.000000e+00
  1.177        0.859      0.000000e+00
  1.177        0.874      0.000000e+00
  1.177        0.889      0.000000e+00
  1.177        0.904      0.000000e+00
  1.177        0.919      0.000000e+00
  1.177        0.934      0.000000e+00
  1.177        0.950      0.000000e+00
  1.177        0.965      0.000000e+00
  1.177        0.980      0.000000e+00
  1.177        0.995      0.000000e+00
  1.177        1.010      0.000000e+00
  1.177        1.025      0.000000e+00
  1.177        1.041      0.000000e+00
  1.177        1.056      0.000000e+00
  1.177        1.071      0.000000e+00
  1.177        1.086      0.000000e+00
  1.177        1.101      0.000000e+00
  1.177        1.117      0.000000e+00
  1.177        1.132      0.000000e+00
  1.177        1.147      0.000000e+00
  1.177        1.162      0.000000e+00
  1.177        1.177      0.000000e+00
  1.177        1.192      0.000000e+00

  1.192        0.009      0.000000e+00
  1.192        0.024      0.000000e+00
  1.192        0.039      0.000000e+00
  1.192        0.054      0.000000e+00
  1.192        0.069      0.000000e+00
  1.192        0.084      0.000000e+00
  1.192        0.100      0.000000e+00
  1.192        0.115      0.000000e+00
  1.192        0.130      0.000000e+00
  1.192        0.145      0.000000e+00
  1.192        0.160      0.000000e+00
  1.192        0.176      0.000000e+00
  1.192        0.191      0.000000e+00
  1.192        0.206      0.000000e+00
  1.192        0.221      0.000000e+00
  1.192        0.236      0.000000e+00
  1.192        0.251      0.000000e+00
  1.192        0.267      0.000000e+00
  1.192        0.282      0.000000e+00
  1.192        0.297      0.000000e+00
  1.192        0.312      0.000000e+00
  1.192        0.327      0.000000e+00
  1.192        0.342      0.000000e+00
  1.192        0.358      0.000000e+00
  1.192        0.373      0.000000e+00
  1.192        0.388      0.000000e+00
  1.192        0.403      0.000000e+00
  1.192        0.418      0.000000e+00
  1.192        0.434      0.000000e+00
  1.192        0.449      0.000000e+00
  1.192        0.464      0.000000e+00
  1.192        0.479      0.000000e+00
  1.192        0.494      0.000000e+00
  1.192        0.509      0.000000e+00
  1.192        0.525      0.000000e+00
  1.192        0.540      0.000000e+00
  1.192        0.555      0.000000e+00
  1.192        0.570      0.000000e+00
  1.192        0.585      0.000000e+00
  1.192        0.601      0.000000e+00
  1.192        0.616      0.000000e+00
  1.192        0.631      0.000000e+00
  1.192        0.646      0.000000e+00
  1.192        0.661      0.000000e+00
  1.192        0.676      0.000000e+00
  1.192        0.692      0.000000e+00
  1.192        0.707      0.000000e+00
  1.192        0.722      0.000000e+00
  1.192        0.737      0.000000e+00
  1.192        0.752      0.000000e+00
  1.192        0.767      0.000000e+00
  1.192        0.783      0.000000e+00
  1.192        0.798      0.000000e+00
  1.192        0.813      0.000000e+00
  1.192        0.828      0.000000e+00
  1.192        0.843      0.000000e+00
  1.192        0.859      0.000000e+00
  1.192        0.874      0.000000e+00
  1.192        0.889      0.000000e+00
  1.192        0.904      0.000000e+00
  1.192        0.919      0.000000e+00
  1.192        0.934      0.000000e+00
  1.192        0.950      0.000000e+00
  1.192        0.965      0.000000e+00
  1.192        0.980      0.000000e+00
  1.192        0.995      0.000000e+00
  1.192        1.010      0.000000e+00
  1.192        1.025      0.000000e+00
  1.192        1.041      0.000000e+00
  1.192        1.056      0.000000e+00
  1.192        1.071      0.000000e+00
  1.192        1.086      0.000000e+00
  1.192        1.101      0.000000e+00
  1.192        1.117      0.000000e+00
  1.192        1.132      0.000000e+00
  1.192        1.147      0.000000e+00
  1.192        1.162      0.000000e+00
  1.192        1.177      0.000000e+00
  1.192        1.192      0.000000e+00



==> anc/Au_Elab_1_23_b_0_3_3_Y_t_14.00.dat <==
# time: 14.00

# z =  0.000fm 

# x [fm]      y [fm]     Y_ebe (average value of off-diagonality from many single events)
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  -2.083897993e-03
-12.162  -9.122  -3.454953599e-03
-12.162  -8.108  5.030021691e-02
-12.162  -7.095  1.977488768e-01
-12.162  -6.081  -1.345330868e-01
-12.162  -5.068  3.673307754e-01
-12.162  -4.054  2.972032784e-01
-12.162  -3.041  -1.825387832e+00
-12.162  -2.027  1.173128977e+00
-12.162  -1.014  -7.450582578e-01
-12.162   0.000  8.308168140e-01
-12.162   1.014  -1.183898168e+01
-12.162   2.027  6.062042789e-02
-12.162   3.041  9.618759971e-01
-12.162   4.054  -1.799133777e+00
-12.162   5.068  1.411689406e-01
-12.162   6.081  1.306724468e-02
-12.162   7.095  7.337203204e-02
-12.162   8.108  -2.853087838e-03
-12.162   9.122  5.362245488e-03
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  -1.019715673e-03
-11.149  -11.149  5.446383292e-03
-11.149  -10.135  3.892851571e-02
-11.149  -9.122  4.473125394e-03
-11.149  -8.108  -6.601248783e-02
-11.149  -7.095  -2.414088839e-02
-11.149  -6.081  -4.040445270e-01
-11.149  -5.068  -4.707483771e-01
-11.149  -4.054  -5.818254954e-01
-11.149  -3.041  2.117809410e-01
-11.149  -2.027  -2.314609907e+00
-11.149  -1.014  7.968052547e-01
-11.149   0.000  -9.430082977e-01
-11.149   1.014  2.182968421e+00
-11.149   2.027  4.857611373e-01
-11.149   3.041  -7.625689514e-01
-11.149   4.054  1.059762860e+00
-11.149   5.068  1.349449342e-01
-11.149   6.081  8.716745425e-01
-11.149   7.095  2.818934880e-01
-11.149   8.108  1.324715361e-02
-11.149   9.122  -1.452274711e-02
-11.149  10.135  -1.121674677e-02
-11.149  11.149  -1.515688467e-03
-11.149  12.162  0.000000000e+00

-10.135  -12.162  2.330315593e-02
-10.135  -11.149  -2.358462917e-02
-10.135  -10.135  1.071014555e-02
-10.135  -9.122  -2.580411298e-01
-10.135  -8.108  4.912893098e-01
-10.135  -7.095  2.138104380e-01
-10.135  -6.081  1.408266503e-02
-10.135  -5.068  1.261034460e-01
-10.135  -4.054  2.543202463e+00
-10.135  -3.041  7.975293520e-01
-10.135  -2.027  6.863760879e-01
-10.135  -1.014  1.254898493e+00
-10.135   0.000  1.304515767e+00
-10.135   1.014  1.245083307e+00
-10.135   2.027  1.149758578e+00
-10.135   3.041  2.710560887e+01
-10.135   4.054  -6.497815675e-02
-10.135   5.068  -1.098233298e+00
-10.135   6.081  1.347034681e+00
-10.135   7.095  8.458608698e-01
-10.135   8.108  -1.127563795e+00
-10.135   9.122  2.220335808e-02
-10.135  10.135  -4.309627677e-02
-10.135  11.149  4.231817418e-03
-10.135  12.162  1.720800140e-03

-9.122  -12.162  -4.336352030e-03
-9.122  -11.149  -5.718677234e-02
-9.122  -10.135  1.044819672e-01
-9.122  -9.122  1.984414471e-01
-9.122  -8.108  6.485626923e-01
-9.122  -7.095  -4.418001361e+00
-9.122  -6.081  1.472863583e-01
-9.122  -5.068  1.462976143e+00
-9.122  -4.054  1.199241810e+00
-9.122  -3.041  1.291056224e+00
-9.122  -2.027  1.267440966e+00
-9.122  -1.014  1.224263983e+00
-9.122   0.000  1.221714974e+00
-9.122   1.014  1.216440832e+00
-9.122   2.027  1.247537146e+00
-9.122   3.041  1.330905167e+00
-9.122   4.054  1.513439737e+00
-9.122   5.068  7.664113671e-01
-9.122   6.081  1.215359320e+00
-9.122   7.095  1.284834386e-01
-9.122   8.108  1.482729038e+00
-9.122   9.122  1.217924549e-01
-9.122  10.135  2.351628532e-01
-9.122  11.149  3.392355336e-01
-9.122  12.162  2.499592798e-02

-8.108  -12.162  -1.811953928e-02
-8.108  -11.149  -3.651768009e-05
-8.108  -10.135  -3.714088773e-02
-8.108  -9.122  -6.650004899e-01
-8.108  -8.108  2.737287350e+00
-8.108  -7.095  1.753339114e+00
-8.108  -6.081  1.100371826e+00
-8.108  -5.068  1.304341923e+00
-8.108  -4.054  1.186348757e+00
-8.108  -3.041  1.111669140e+00
-8.108  -2.027  1.064456424e+00
-8.108  -1.014  1.033077816e+00
-8.108   0.000  1.026141779e+00
-8.108   1.014  1.030101239e+00
-8.108   2.027  1.047793124e+00
-8.108   3.041  1.098244557e+00
-8.108   4.054  1.196412141e+00
-8.108   5.068  1.339526005e+00
-8.108   6.081  1.262182891e+00
-8.108   7.095  3.704411236e-01
-8.108   8.108  4.061879554e-01
-8.108   9.122  1.614545320e+00
-8.108  10.135  6.725161591e-03
-8.108  11.149  -5.435402854e-02
-8.108  12.162  -4.365816548e-04

-7.095  -12.162  1.296646048e-01
-7.095  -11.149  1.030718679e+00
-7.095  -10.135  6.104950156e-01
-7.095  -9.122  1.111353062e+00
-7.095  -8.108  1.543574437e+00
-7.095  -7.095  1.221758890e+00
-7.095  -6.081  1.233869898e+00
-7.095  -5.068  1.115480387e+00
-7.095  -4.054  1.017695838e+00
-7.095  -3.041  9.602163758e-01
-7.095  -2.027  8.916980884e-01
-7.095  -1.014  8.632114467e-01
-7.095   0.000  8.650973726e-01
-7.095   1.014  8.703288543e-01
-7.095   2.027  8.903336067e-01
-7.095   3.041  9.301032283e-01
-7.095   4.054  1.019282337e+00
-7.095   5.068  1.130164653e+00
-7.095   6.081  1.220365998e+00
-7.095   7.095  1.187588485e+00
-7.095   8.108  1.273349434e+00
-7.095   9.122  7.813234940e-02
-7.095  10.135  1.433671151e+00
-7.095  11.149  4.266433742e-01
-7.095  12.162  -7.844674485e-02

-6.081  -12.162  -2.494332221e+00
-6.081  -11.149  4.452892843e-01
-6.081  -10.135  3.336377915e-01
-6.081  -9.122  1.075674837e+00
-6.081  -8.108  1.451589504e+00
-6.081  -7.095  1.226961131e+00
-6.081  -6.081  1.098990248e+00
-6.081  -5.068  9.708114877e-01
-6.081  -4.054  8.752299575e-01
-6.081  -3.041  7.988254261e-01
-6.081  -2.027  7.512485787e-01
-6.081  -1.014  7.363241932e-01
-6.081   0.000  7.195073649e-01
-6.081   1.014  7.329985235e-01
-6.081   2.027  7.628525709e-01
-6.081   3.041  8.209121554e-01
-6.081   4.054  8.801612007e-01
-6.081   5.068  9.803545163e-01
-6.081   6.081  1.118372955e+00
-6.081   7.095  1.254187261e+00
-6.081   8.108  1.624938078e+00
-6.081   9.122  9.363586865e-01
-6.081  10.135  -1.428089393e+00
-6.081  11.149  1.866167471e-01
-6.081  12.162  -2.788422412e-01

-5.068  -12.162  1.439933362e-01
-5.068  -11.149  2.373628576e-01
-5.068  -10.135  -2.891125700e-01
-5.068  -9.122  5.378329782e-01
-5.068  -8.108  1.239743930e+00
-5.068  -7.095  1.096599678e+00
-5.068  -6.081  9.716012503e-01
-5.068  -5.068  8.542738912e-01
-5.068  -4.054  7.472855632e-01
-5.068  -3.041  6.870499549e-01
-5.068  -2.027  6.496101741e-01
-5.068  -1.014  6.420991656e-01
-5.068   0.000  6.315465613e-01
-5.068   1.014  6.283951199e-01
-5.068   2.027  6.559294991e-01
-5.068   3.041  7.019334025e-01
-5.068   4.054  7.662380066e-01
-5.068   5.068  8.620925297e-01
-5.068   6.081  9.951240685e-01
-5.068   7.095  1.143870293e+00
-5.068   8.108  1.229695574e+00
-5.068   9.122  9.720673054e-01
-5.068  10.135  -3.257652314e-01
-5.068  11.149  2.651566947e-01
-5.068  12.162  -4.363061386e-01

-4.054  -12.162  -2.574745160e-01
-4.054  -11.149  1.085186237e+00
-4.054  -10.135  2.207813791e+00
-4.054  -9.122  1.189188483e+00
-4.054  -8.108  1.170499383e+00
-4.054  -7.095  1.004752355e+00
-4.054  -6.081  8.711743630e-01
-4.054  -5.068  7.523257963e-01
-4.054  -4.054  6.556105670e-01
-4.054  -3.041  6.131727469e-01
-4.054  -2.027  5.723582895e-01
-4.054  -1.014  5.657700968e-01
-4.054   0.000  5.528858842e-01
-4.054   1.014  5.525508582e-01
-4.054   2.027  5.836103814e-01
-4.054   3.041  6.232397877e-01
-4.054   4.054  6.732749138e-01
-4.054   5.068  7.591888060e-01
-4.054   6.081  8.840274477e-01
-4.054   7.095  1.030774820e+00
-4.054   8.108  1.173057480e+00
-4.054   9.122  1.439747281e+00
-4.054  10.135  1.274105816e+00
-4.054  11.149  2.753848825e-02
-4.054  12.162  2.000563047e-01

-3.041  -12.162  6.090027402e-02
-3.041  -11.149  1.933815565e+00
-3.041  -10.135  1.554659787e+00
-3.041  -9.122  1.234153199e+00
-3.041  -8.108  1.105336971e+00
-3.041  -7.095  9.332113020e-01
-3.041  -6.081  8.023207710e-01
-3.041  -5.068  6.928740170e-01
-3.041  -4.054  6.191743273e-01
-3.041  -3.041  5.709437074e-01
-3.041  -2.027  5.306752537e-01
-3.041  -1.014  5.125328415e-01
-3.041   0.000  5.026543576e-01
-3.041   1.014  5.159166025e-01
-3.041   2.027  5.306667772e-01
-3.041   3.041  5.607258726e-01
-3.041   4.054  6.153582544e-01
-3.041   5.068  6.939805830e-01
-3.041   6.081  7.967731632e-01
-3.041   7.095  9.454180240e-01
-3.041   8.108  1.094698247e+00
-3.041   9.122  1.269379395e+00
-3.041  10.135  1.712940644e+00
-3.041  11.149  -2.942186179e-01
-3.041  12.162  -1.479282212e+00

-2.027  -12.162  -4.806063430e-01
-2.027  -11.149  1.550494571e+00
-2.027  -10.135  1.270959084e+00
-2.027  -9.122  1.254636436e+00
-2.027  -8.108  1.059924925e+00
-2.027  -7.095  8.994834901e-01
-2.027  -6.081  7.526443391e-01
-2.027  -5.068  6.440721626e-01
-2.027  -4.054  5.854811101e-01
-2.027  -3.041  5.364924796e-01
-2.027  -2.027  5.051056339e-01
-2.027  -1.014  4.882264456e-01
-2.027   0.000  4.831634488e-01
-2.027   1.014  4.938654462e-01
-2.027   2.027  4.958167917e-01
-2.027   3.041  5.200652248e-01
-2.027   4.054  5.765288658e-01
-2.027   5.068  6.578935898e-01
-2.027   6.081  7.304983877e-01
-2.027   7.095  8.725894704e-01
-2.027   8.108  1.016814126e+00
-2.027   9.122  1.195420501e+00
-2.027  10.135  1.817269831e+00
-2.027  11.149  1.306715795e+00
-2.027  12.162  6.916694447e-01

-1.014  -12.162  1.066192756e+00
-1.014  -11.149  6.353603934e-01
-1.014  -10.135  1.393199449e+00
-1.014  -9.122  1.200296854e+00
-1.014  -8.108  1.018345469e+00
-1.014  -7.095  8.349083267e-01
-1.014  -6.081  7.078081320e-01
-1.014  -5.068  6.269800832e-01
-1.014  -4.054  5.559039585e-01
-1.014  -3.041  5.103698757e-01
-1.014  -2.027  4.791896983e-01
-1.014  -1.014  4.688950702e-01
-1.014   0.000  4.659079850e-01
-1.014   1.014  4.668089878e-01
-1.014   2.027  4.787305621e-01
-1.014   3.041  5.008858189e-01
-1.014   4.054  5.472211501e-01
-1.014   5.068  6.182051746e-01
-1.014   6.081  7.001578487e-01
-1.014   7.095  8.453602393e-01
-1.014   8.108  9.864127005e-01
-1.014   9.122  1.161182606e+00
-1.014  10.135  1.582969817e+00
-1.014  11.149  9.149716775e-01
-1.014  12.162  8.000054017e-01

 0.000  -12.162  -3.273574669e+00
 0.000  -11.149  1.522220821e+00
 0.000  -10.135  1.349789672e+00
 0.000  -9.122  1.190137232e+00
 0.000  -8.108  9.822354180e-01
 0.000  -7.095  8.160441919e-01
 0.000  -6.081  6.907892262e-01
 0.000  -5.068  6.075139549e-01
 0.000  -4.054  5.474235844e-01
 0.000  -3.041  4.953897036e-01
 0.000  -2.027  4.760701095e-01
 0.000  -1.014  4.728813767e-01
 0.000   0.000  4.595806622e-01
 0.000   1.014  4.564996855e-01
 0.000   2.027  4.806135003e-01
 0.000   3.041  5.053860975e-01
 0.000   4.054  5.461615692e-01
 0.000   5.068  5.995437514e-01
 0.000   6.081  6.984820534e-01
 0.000   7.095  8.368450653e-01
 0.000   8.108  9.793230167e-01
 0.000   9.122  1.152080838e+00
 0.000  10.135  1.307631727e+00
 0.000  11.149  1.862848308e+00
 0.000  12.162  9.239617697e-01

 1.014  -12.162  7.023069488e+00
 1.014  -11.149  1.674665245e-01
 1.014  -10.135  1.553013573e+00
 1.014  -9.122  1.201282813e+00
 1.014  -8.108  9.856910764e-01
 1.014  -7.095  8.344608309e-01
 1.014  -6.081  7.064379527e-01
 1.014  -5.068  6.090658611e-01
 1.014  -4.054  5.584707076e-01
 1.014  -3.041  5.073203892e-01
 1.014  -2.027  4.877867373e-01
 1.014  -1.014  4.784444462e-01
 1.014   0.000  4.584479178e-01
 1.014   1.014  4.587736570e-01
 1.014   2.027  4.764559101e-01
 1.014   3.041  5.100707502e-01
 1.014   4.054  5.540458529e-01
 1.014   5.068  6.104086466e-01
 1.014   6.081  6.983295034e-01
 1.014   7.095  8.370648396e-01
 1.014   8.108  9.823482973e-01
 1.014   9.122  1.173682960e+00
 1.014  10.135  1.319316624e+00
 1.014  11.149  3.537627081e-01
 1.014  12.162  4.364818983e-01

 2.027  -12.162  2.395013884e-01
 2.027  -11.149  -8.094182481e+00
 2.027  -10.135  1.483821389e+00
 2.027  -9.122  1.202606895e+00
 2.027  -8.108  1.018370116e+00
 2.027  -7.095  8.849174484e-01
 2.027  -6.081  7.532111624e-01
 2.027  -5.068  6.498163997e-01
 2.027  -4.054  5.838898696e-01
 2.027  -3.041  5.394870809e-01
 2.027  -2.027  4.994518757e-01
 2.027  -1.014  4.925915965e-01
 2.027   0.000  4.836008491e-01
 2.027   1.014  4.869017497e-01
 2.027   2.027  5.014136209e-01
 2.027   3.041  5.284050293e-01
 2.027   4.054  5.801515215e-01
 2.027   5.068  6.435034678e-01
 2.027   6.081  7.355170723e-01
 2.027   7.095  8.443299751e-01
 2.027   8.108  1.012348394e+00
 2.027   9.122  1.230199975e+00
 2.027  10.135  8.556024217e-01
 2.027  11.149  3.579910027e+00
 2.027  12.162  9.326849393e-02

 3.041  -12.162  -1.791007303e-01
 3.041  -11.149  9.271309138e-01
 3.041  -10.135  8.803149256e-01
 3.041  -9.122  1.267070497e+00
 3.041  -8.108  1.083253221e+00
 3.041  -7.095  9.609356655e-01
 3.041  -6.081  8.241975127e-01
 3.041  -5.068  7.084318343e-01
 3.041  -4.054  6.052588088e-01
 3.041  -3.041  5.569105678e-01
 3.041  -2.027  5.308400196e-01
 3.041  -1.014  5.216261479e-01
 3.041   0.000  5.148684409e-01
 3.041   1.014  5.253313022e-01
 3.041   2.027  5.481252359e-01
 3.041   3.041  5.837202937e-01
 3.041   4.054  6.434083554e-01
 3.041   5.068  6.979951747e-01
 3.041   6.081  7.881800622e-01
 3.041   7.095  9.114435878e-01
 3.041   8.108  1.086259548e+00
 3.041   9.122  1.249623434e+00
 3.041  10.135  1.234372738e+00
 3.041  11.149  7.044811803e-01
 3.041  12.162  1.358384566e-01

 4.054  -12.162  2.818590866e-01
 4.054  -11.149  4.258910197e-01
 4.054  -10.135  6.259661576e-01
 4.054  -9.122  1.244744324e+00
 4.054  -8.108  1.195576603e+00
 4.054  -7.095  1.026077341e+00
 4.054  -6.081  9.010175136e-01
 4.054  -5.068  7.952698451e-01
 4.054  -4.054  6.802817452e-01
 4.054  -3.041  6.134706756e-01
 4.054  -2.027  5.800355249e-01
 4.054  -1.014  5.653455106e-01
 4.054   0.000  5.659530198e-01
 4.054   1.014  5.715127680e-01
 4.054   2.027  5.985610645e-01
 4.054   3.041  6.358883703e-01
 4.054   4.054  6.898751087e-01
 4.054   5.068  7.606906570e-01
 4.054   6.081  8.762528196e-01
 4.054   7.095  1.008290376e+00
 4.054   8.108  1.157714517e+00
 4.054   9.122  1.312636444e+00
 4.054  10.135  1.643987610e+00
 4.054  11.149  -1.008691482e+00
 4.054  12.162  -3.529235490e-02

 5.068  -12.162  8.960841975e-01
 5.068  -11.149  1.148280951e+00
 5.068  -10.135  6.558577035e-01
 5.068  -9.122  1.038509524e+00
 5.068  -8.108  2.048351815e+00
 5.068  -7.095  1.126193570e+00
 5.068  -6.081  9.821954553e-01
 5.068  -5.068  8.613054869e-01
 5.068  -4.054  7.691030278e-01
 5.068  -3.041  7.048386800e-01
 5.068  -2.027  6.534909001e-01
 5.068  -1.014  6.366643568e-01
 5.068   0.000  6.399577505e-01
 5.068   1.014  6.365622883e-01
 5.068   2.027  6.673235984e-01
 5.068   3.041  7.000703808e-01
 5.068   4.054  7.534643168e-01
 5.068   5.068  8.588829672e-01
 5.068   6.081  9.921772354e-01
 5.068   7.095  1.119358831e+00
 5.068   8.108  1.457723161e+00
 5.068   9.122  1.563502246e+00
 5.068  10.135  -5.078417603e-02
 5.068  11.149  -6.003932714e-01
 5.068  12.162  1.525980030e-01

 6.081  -12.162  1.280474562e-01
 6.081  -11.149  9.695589502e-01
 6.081  -10.135  9.462943921e-01
 6.081  -9.122  4.806109321e+00
 6.081  -8.108  1.285591861e+00
 6.081  -7.095  1.275150996e+00
 6.081  -6.081  1.067647395e+00
 6.081  -5.068  9.583065299e-01
 6.081  -4.054  8.696656660e-01
 6.081  -3.041  8.099000741e-01
 6.081  -2.027  7.568697522e-01
 6.081  -1.014  7.384998597e-01
 6.081   0.000  7.342141387e-01
 6.081   1.014  7.294643893e-01
 6.081   2.027  7.744483643e-01
 6.081   3.041  8.040381113e-01
 6.081   4.054  8.656809023e-01
 6.081   5.068  9.597309167e-01
 6.081   6.081  1.094369305e+00
 6.081   7.095  1.247950557e+00
 6.081   8.108  1.648727529e+00
 6.081   9.122  -7.172728932e-01
 6.081  10.135  1.795665996e-01
 6.081  11.149  4.873507381e-01
 6.081  12.162  5.980690899e-03

 7.095  -12.162  -5.273423663e-02
 7.095  -11.149  3.116211947e-02
 7.095  -10.135  1.616574679e-01
 7.095  -9.122  4.421736681e-01
 7.095  -8.108  1.417108060e+00
 7.095  -7.095  1.467999472e+00
 7.095  -6.081  1.211380814e+00
 7.095  -5.068  1.084343438e+00
 7.095  -4.054  1.016971242e+00
 7.095  -3.041  9.606186280e-01
 7.095  -2.027  9.122637485e-01
 7.095  -1.014  8.836712991e-01
 7.095   0.000  8.740580821e-01
 7.095   1.014  8.895487507e-01
 7.095   2.027  9.140489496e-01
 7.095   3.041  9.420416697e-01
 7.095   4.054  9.952338413e-01
 7.095   5.068  1.099573255e+00
 7.095   6.081  1.253092173e+00
 7.095   7.095  1.441604386e+00
 7.095   8.108  1.692413825e+00
 7.095   9.122  4.246828703e-01
 7.095  10.135  2.306320884e-01
 7.095  11.149  1.115367438e-01
 7.095  12.162  1.199122762e-01

 8.108  -12.162  -1.084423753e-02
 8.108  -11.149  2.246637813e-01
 8.108  -10.135  3.175924597e-01
 8.108  -9.122  2.316919505e-01
 8.108  -8.108  7.179585398e-01
 8.108  -7.095  1.052768953e+00
 8.108  -6.081  1.289753760e+00
 8.108  -5.068  1.217194912e+00
 8.108  -4.054  1.181326402e+00
 8.108  -3.041  1.134095772e+00
 8.108  -2.027  1.088094523e+00
 8.108  -1.014  1.054960580e+00
 8.108   0.000  1.034367781e+00
 8.108   1.014  1.046504083e+00
 8.108   2.027  1.070537547e+00
 8.108   3.041  1.131545982e+00
 8.108   4.054  1.186141115e+00
 8.108   5.068  1.338221955e+00
 8.108   6.081  1.377020126e+00
 8.108   7.095  8.929877814e-01
 8.108   8.108  2.014613461e-01
 8.108   9.122  -1.028762800e+00
 8.108  10.135  -3.759017968e-01
 8.108  11.149  3.668763993e-02
 8.108  12.162  3.064000595e-03

 9.122  -12.162  -5.008712864e-02
 9.122  -11.149  7.361590621e-02
 9.122  -10.135  -7.870783260e-02
 9.122  -9.122  5.145345085e-02
 9.122  -8.108  -1.976835498e-01
 9.122  -7.095  4.462885659e-01
 9.122  -6.081  3.583082235e-01
 9.122  -5.068  1.230866973e+00
 9.122  -4.054  1.255820882e+00
 9.122  -3.041  1.242288208e+00
 9.122  -2.027  1.284254837e+00
 9.122  -1.014  1.240907180e+00
 9.122   0.000  1.314199884e+00
 9.122   1.014  1.188122095e+00
 9.122   2.027  1.330943879e+00
 9.122   3.041  1.486629599e+00
 9.122   4.054  5.969348787e+00
 9.122   5.068  1.738219554e+00
 9.122   6.081  2.137582443e+00
 9.122   7.095  -3.481523219e+00
 9.122   8.108  2.560476475e-01
 9.122   9.122  7.231265018e-01
 9.122  10.135  -2.161891812e-01
 9.122  11.149  -2.489334950e-01
 9.122  12.162  -3.133916762e-02

10.135  -12.162  -4.299225882e-03
10.135  -11.149  -2.690863843e-03
10.135  -10.135  1.078029500e-01
10.135  -9.122  8.409401405e-02
10.135  -8.108  -1.768855502e-01
10.135  -7.095  -3.496067763e+00
10.135  -6.081  6.175088582e-02
10.135  -5.068  9.483818984e-01
10.135  -4.054  1.090694011e+00
10.135  -3.041  1.511744766e+00
10.135  -2.027  2.852150437e-01
10.135  -1.014  1.134888005e+00
10.135   0.000  1.356208909e+00
10.135   1.014  9.866050312e-01
10.135   2.027  1.304025799e+00
10.135   3.041  6.345899122e+00
10.135   4.054  -1.683115591e+00
10.135   5.068  7.160371010e-01
10.135   6.081  2.500996965e-01
10.135   7.095  -9.284234151e-01
10.135   8.108  -2.839261455e-01
10.135   9.122  -2.429236289e-01
10.135  10.135  -4.734592438e-01
10.135  11.149  8.200737572e-03
10.135  12.162  5.891445215e-03

11.149  -12.162  1.052448631e-03
11.149  -11.149  -5.318585816e-03
11.149  -10.135  1.583406105e-02
11.149  -9.122  5.141845082e-01
11.149  -8.108  2.028496119e-03
11.149  -7.095  2.215451717e-01
11.149  -6.081  -5.642144997e-01
11.149  -5.068  7.906514288e+00
11.149  -4.054  6.460836562e-01
11.149  -3.041  1.332997547e+00
11.149  -2.027  1.217199354e+00
11.149  -1.014  9.134091041e-02
11.149   0.000  6.349086123e-01
11.149   1.014  5.801590652e-01
11.149   2.027  8.189925410e-01
11.149   3.041  2.724941890e-01
11.149   4.054  2.082815027e-01
11.149   5.068  4.849789573e+00
11.149   6.081  -8.116892770e-01
11.149   7.095  1.847285877e-01
11.149   8.108  6.064520496e-02
11.149   9.122  -1.657639166e-03
11.149  10.135  8.249925694e-03
11.149  11.149  1.554700917e-02
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  2.015147692e-03
12.162  -10.135  6.315874569e-03
12.162  -9.122  2.603808049e-02
12.162  -8.108  -2.503786133e-03
12.162  -7.095  1.282767042e-01
12.162  -6.081  -3.010856535e-03
12.162  -5.068  -1.589001996e-02
12.162  -4.054  6.133211292e-01
12.162  -3.041  -1.664125494e-01
12.162  -2.027  -1.517651893e+00
12.162  -1.014  -3.825952039e-01
12.162   0.000  -1.315921594e+00
12.162   1.014  4.990534748e-01
12.162   2.027  -1.144795580e+00
12.162   3.041  1.243890120e-01
12.162   4.054  -9.071516951e-01
12.162   5.068  -1.847267201e-01
12.162   6.081  -6.601137134e-02
12.162   7.095  6.307186602e-03
12.162   8.108  1.968523827e-02
12.162   9.122  -4.078656404e-03
12.162  10.135  -1.786647515e-03
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00



# y =  0.000fm 

# x [fm]      z [fm]     Y_ebe (average value of off-diagonality from many single events)
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  1.651150809e-03
-12.162  -9.122  -1.174251459e-02
-12.162  -8.108  2.898700307e-02
-12.162  -7.095  7.298559292e-03
-12.162  -6.081  2.061181344e-01
-12.162  -5.068  -6.457915728e-01
-12.162  -4.054  -3.529641167e+00
-12.162  -3.041  -4.968279167e-01
-12.162  -2.027  -1.428966926e+00
-12.162  -1.014  -3.764861735e+00
-12.162   0.000  8.308168140e-01
-12.162   1.014  1.515904514e-01
-12.162   2.027  3.956803197e-01
-12.162   3.041  2.066689078e-01
-12.162   4.054  -6.437008446e-03
-12.162   5.068  -3.658073926e-02
-12.162   6.081  3.947317572e-03
-12.162   7.095  3.387855481e-01
-12.162   8.108  0.000000000e+00
-12.162   9.122  0.000000000e+00
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  0.000000000e+00
-11.149  -11.149  0.000000000e+00
-11.149  -10.135  3.444269993e-03
-11.149  -9.122  -6.527262045e-02
-11.149  -8.108  8.272715610e-02
-11.149  -7.095  2.101729117e-02
-11.149  -6.081  4.027539291e-01
-11.149  -5.068  7.599160523e-01
-11.149  -4.054  1.337912331e+00
-11.149  -3.041  1.218232967e+00
-11.149  -2.027  -1.388769101e+00
-11.149  -1.014  -3.256976530e-01
-11.149   0.000  -9.430082977e-01
-11.149   1.014  1.766229099e+00
-11.149   2.027  1.175355252e+00
-11.149   3.041  -3.183133152e-01
-11.149   4.054  2.442796504e-01
-11.149   5.068  1.711158414e-01
-11.149   6.081  -1.100837226e-03
-11.149   7.095  3.349064508e-02
-11.149   8.108  -3.556622091e-03
-11.149   9.122  0.000000000e+00
-11.149  10.135  0.000000000e+00
-11.149  11.149  0.000000000e+00
-11.149  12.162  0.000000000e+00

-10.135  -12.162  0.000000000e+00
-10.135  -11.149  7.555783483e-03
-10.135  -10.135  2.386721321e-02
-10.135  -9.122  -3.483148462e-02
-10.135  -8.108  -1.934131603e-02
-10.135  -7.095  -3.160847501e+00
-10.135  -6.081  -1.346434482e-01
-10.135  -5.068  1.626035626e+00
-10.135  -4.054  1.057980515e+00
-10.135  -3.041  -1.855293010e+01
-10.135  -2.027  1.288662089e+00
-10.135  -1.014  1.231459384e+00
-10.135   0.000  1.304515767e+00
-10.135   1.014  1.739756378e+00
-10.135   2.027  2.925609517e-01
-10.135   3.041  -2.052616120e-01
-10.135   4.054  4.122748178e-02
-10.135   5.068  6.574152274e-02
-10.135   6.081  3.895039493e-02
-10.135   7.095  -2.707319937e-02
-10.135   8.108  1.656602721e-02
-10.135   9.122  -1.481474131e-02
-10.135  10.135  0.000000000e+00
-10.135  11.149  0.000000000e+00
-10.135  12.162  0.000000000e+00

-9.122  -12.162  0.000000000e+00
-9.122  -11.149  -4.773042644e-03
-9.122  -10.135  -1.334343059e-02
-9.122  -9.122  -2.415680590e-02
-9.122  -8.108  -9.195965653e-02
-9.122  -7.095  2.638113829e+00
-9.122  -6.081  1.887470649e+00
-9.122  -5.068  2.376856185e+00
-9.122  -4.054  1.383145446e+00
-9.122  -3.041  1.252160976e+00
-9.122  -2.027  1.169759107e+00
-9.122  -1.014  1.160384508e+00
-9.122   0.000  1.221714974e+00
-9.122   1.014  1.319151612e+00
-9.122   2.027  1.205679321e+00
-9.122   3.041  7.847293478e-01
-9.122   4.054  1.293577424e-02
-9.122   5.068  1.062166303e+01
-9.122   6.081  2.276501617e-01
-9.122   7.095  -4.808375841e-02
-9.122   8.108  1.360514413e-01
-9.122   9.122  -7.041455016e-03
-9.122  10.135  -3.812752364e-03
-9.122  11.149  0.000000000e+00
-9.122  12.162  0.000000000e+00

-8.108  -12.162  -7.977962441e-04
-8.108  -11.149  -1.579247811e-02
-8.108  -10.135  2.841117260e-01
-8.108  -9.122  -5.773675719e-01
-8.108  -8.108  -7.456149553e-01
-8.108  -7.095  -7.444288277e-01
-8.108  -6.081  1.225024190e+00
-8.108  -5.068  9.634700906e-01
-8.108  -4.054  1.169742755e+00
-8.108  -3.041  1.060261059e+00
-8.108  -2.027  1.004589718e+00
-8.108  -1.014  9.902965607e-01
-8.108   0.000  1.026141779e+00
-8.108   1.014  1.102233635e+00
-8.108   2.027  1.300989753e+00
-8.108   3.041  1.218952226e+00
-8.108   4.054  1.431631555e+00
-8.108   5.068  3.155001755e-01
-8.108   6.081  1.399099692e-01
-8.108   7.095  -1.547654375e+00
-8.108   8.108  4.986406663e-03
-8.108   9.122  -1.932267414e-03
-8.108  10.135  -4.832619579e-04
-8.108  11.149  0.000000000e+00
-8.108  12.162  0.000000000e+00

-7.095  -12.162  -3.135725556e-03
-7.095  -11.149  -8.133399979e-03
-7.095  -10.135  -2.718214842e-01
-7.095  -9.122  4.518230614e-01
-7.095  -8.108  2.911563491e-02
-7.095  -7.095  4.320360333e+00
-7.095  -6.081  1.337890272e+00
-7.095  -5.068  1.090245684e+00
-7.095  -4.054  1.035049122e+00
-7.095  -3.041  9.113909987e-01
-7.095  -2.027  8.398559432e-01
-7.095  -1.014  8.246279844e-01
-7.095   0.000  8.650973726e-01
-7.095   1.014  9.316807412e-01
-7.095   2.027  1.051177423e+00
-7.095   3.041  1.184773930e+00
-7.095   4.054  1.057968966e+00
-7.095   5.068  -4.894166124e-01
-7.095   6.081  1.237060999e+00
-7.095   7.095  -4.542137487e-01
-7.095   8.108  -3.261175063e-01
-7.095   9.122  1.313900043e-02
-7.095  10.135  -1.035055056e-02
-7.095  11.149  0.000000000e+00
-7.095  12.162  0.000000000e+00

-6.081  -12.162  -2.993972984e-04
-6.081  -11.149  -8.076670974e-02
-6.081  -10.135  1.269483467e-01
-6.081  -9.122  -3.472815045e+00
-6.081  -8.108  3.656044636e-01
-6.081  -7.095  1.103720276e+00
-6.081  -6.081  1.576857702e+00
-6.081  -5.068  1.110911777e+00
-6.081  -4.054  9.412968200e-01
-6.081  -3.041  7.946637525e-01
-6.081  -2.027  7.364639011e-01
-6.081  -1.014  7.128177371e-01
-6.081   0.000  7.195073649e-01
-6.081   1.014  7.899408780e-01
-6.081   2.027  9.129103737e-01
-6.081   3.041  1.059072101e+00
-6.081   4.054  1.160994213e+00
-6.081   5.068  1.648449649e+00
-6.081   6.081  6.612863884e+02
-6.081   7.095  -4.854154106e-01
-6.081   8.108  3.876163933e-02
-6.081   9.122  2.695690230e-02
-6.081  10.135  1.682007143e-02
-6.081  11.149  0.000000000e+00
-6.081  12.162  0.000000000e+00

-5.068  -12.162  -5.153411716e-03
-5.068  -11.149  -3.556567281e-01
-5.068  -10.135  3.524884487e-01
-5.068  -9.122  6.574152122e-01
-5.068  -8.108  -5.013935474e-01
-5.068  -7.095  1.340585723e+00
-5.068  -6.081  1.228251678e+00
-5.068  -5.068  1.058567681e+00
-5.068  -4.054  8.919971430e-01
-5.068  -3.041  7.548455856e-01
-5.068  -2.027  6.694865622e-01
-5.068  -1.014  6.235324982e-01
-5.068   0.000  6.315465613e-01
-5.068   1.014  6.897036934e-01
-5.068   2.027  7.973142594e-01
-5.068   3.041  9.421893661e-01
-5.068   4.054  1.125659823e+00
-5.068   5.068  1.516180661e+00
-5.068   6.081  7.287355489e-01
-5.068   7.095  5.218107342e-01
-5.068   8.108  -5.403570117e-02
-5.068   9.122  -1.639181004e-01
-5.068  10.135  3.463361287e-04
-5.068  11.149  0.000000000e+00
-5.068  12.162  0.000000000e+00

-4.054  -12.162  1.612747615e-03
-4.054  -11.149  7.259611560e-02
-4.054  -10.135  8.185840789e-02
-4.054  -9.122  1.566129317e-01
-4.054  -8.108  8.461487230e-01
-4.054  -7.095  1.751612871e+00
-4.054  -6.081  1.275199136e+00
-4.054  -5.068  1.035382970e+00
-4.054  -4.054  8.820660739e-01
-4.054  -3.041  7.274090291e-01
-4.054  -2.027  6.117057030e-01
-4.054  -1.014  5.528697646e-01
-4.054   0.000  5.528858842e-01
-4.054   1.014  6.063714627e-01
-4.054   2.027  7.142951665e-01
-4.054   3.041  8.627229795e-01
-4.054   4.054  1.060122719e+00
-4.054   5.068  1.303419802e+00
-4.054   6.081  9.046325702e-01
-4.054   7.095  9.930082309e-01
-4.054   8.108  -1.059782139e+00
-4.054   9.122  -3.875959491e-02
-4.054  10.135  7.346679335e-02
-4.054  11.149  5.324323517e-04
-4.054  12.162  0.000000000e+00

-3.041  -12.162  7.849471742e-02
-3.041  -11.149  1.552959366e-02
-3.041  -10.135  2.682712927e-01
-3.041  -9.122  4.540980004e-01
-3.041  -8.108  -2.820206254e+00
-3.041  -7.095  1.060004740e+00
-3.041  -6.081  1.284935075e+00
-3.041  -5.068  1.044610869e+00
-3.041  -4.054  8.695047113e-01
-3.041  -3.041  7.024170946e-01
-3.041  -2.027  5.757027934e-01
-3.041  -1.014  5.157635972e-01
-3.041   0.000  5.026543576e-01
-3.041   1.014  5.489984656e-01
-3.041   2.027  6.498895325e-01
-3.041   3.041  7.969771115e-01
-3.041   4.054  1.001009826e+00
-3.041   5.068  1.256052804e+00
-3.041   6.081  3.060585219e+00
-3.041   7.095  1.058302435e-01
-3.041   8.108  -2.929635070e-01
-3.041   9.122  -2.089134636e+00
-3.041  10.135  -8.107211609e-02
-3.041  11.149  -3.171989876e-04
-3.041  12.162  0.000000000e+00

-2.027  -12.162  -5.345286546e-03
-2.027  -11.149  -1.251956794e+00
-2.027  -10.135  2.458428866e-01
-2.027  -9.122  5.716486355e-01
-2.027  -8.108  -4.007306462e-01
-2.027  -7.095  1.161241887e+00
-2.027  -6.081  1.293642769e+00
-2.027  -5.068  1.047777900e+00
-2.027  -4.054  8.653527302e-01
-2.027  -3.041  6.955802425e-01
-2.027  -2.027  5.621362473e-01
-2.027  -1.014  4.927362953e-01
-2.027   0.000  4.831634488e-01
-2.027   1.014  5.215269825e-01
-2.027   2.027  6.092165306e-01
-2.027   3.041  7.653730741e-01
-2.027   4.054  9.527994859e-01
-2.027   5.068  8.998706728e-01
-2.027   6.081  9.110520869e-01
-2.027   7.095  -6.155840152e-01
-2.027   8.108  3.407270927e-02
-2.027   9.122  2.523482713e-01
-2.027  10.135  -7.949076489e-02
-2.027  11.149  7.478926499e-04
-2.027  12.162  0.000000000e+00

-1.014  -12.162  -7.514302289e-04
-1.014  -11.149  -1.681462578e-02
-1.014  -10.135  -9.555436687e-02
-1.014  -9.122  6.618696026e-01
-1.014  -8.108  -1.556621660e+01
-1.014  -7.095  1.197395305e-02
-1.014  -6.081  1.382590453e+00
-1.014  -5.068  1.082349360e+00
-1.014  -4.054  8.800259489e-01
-1.014  -3.041  7.088116777e-01
-1.014  -2.027  5.591055707e-01
-1.014  -1.014  4.743624582e-01
-1.014   0.000  4.659079850e-01
-1.014   1.014  4.850074559e-01
-1.014   2.027  5.758400649e-01
-1.014   3.041  7.213609322e-01
-1.014   4.054  9.131092939e-01
-1.014   5.068  1.165656713e+00
-1.014   6.081  1.522639906e+00
-1.014   7.095  1.020904970e+00
-1.014   8.108  -1.624764561e-02
-1.014   9.122  -2.461469628e-01
-1.014  10.135  4.608785029e-01
-1.014  11.149  -1.061024634e-04
-1.014  12.162  8.349610110e-05

 0.000  -12.162  -2.682950171e-04
 0.000  -11.149  -5.601281524e-03
 0.000  -10.135  -2.658016894e+00
 0.000  -9.122  6.683513264e-02
 0.000  -8.108  9.613933522e-01
 0.000  -7.095  2.796400799e+00
 0.000  -6.081  1.274906968e+00
 0.000  -5.068  1.131777137e+00
 0.000  -4.054  9.227914723e-01
 0.000  -3.041  7.277923884e-01
 0.000  -2.027  5.711852278e-01
 0.000  -1.014  4.715064575e-01
 0.000   0.000  4.595806622e-01
 0.000   1.014  4.840781886e-01
 0.000   2.027  5.738746205e-01
 0.000   3.041  7.000090020e-01
 0.000   4.054  8.846431269e-01
 0.000   5.068  1.106712583e+00
 0.000   6.081  1.026338910e+00
 0.000   7.095  1.599038087e+00
 0.000   8.108  -4.412916226e+00
 0.000   9.122  2.217274057e-02
 0.000  10.135  3.424455849e+00
 0.000  11.149  5.038295491e-03
 0.000  12.162  0.000000000e+00

 1.014  -12.162  1.344649908e-04
 1.014  -11.149  -8.440636474e-03
 1.014  -10.135  -9.711220928e-02
 1.014  -9.122  -1.316092171e-01
 1.014  -8.108  2.042252838e-02
 1.014  -7.095  8.378959901e-01
 1.014  -6.081  1.382034824e+00
 1.014  -5.068  1.186476009e+00
 1.014  -4.054  9.430441746e-01
 1.014  -3.041  7.279199682e-01
 1.014  -2.027  5.768484180e-01
 1.014  -1.014  4.857593873e-01
 1.014   0.000  4.584479178e-01
 1.014   1.014  4.864497464e-01
 1.014   2.027  5.576250257e-01
 1.014   3.041  6.745984809e-01
 1.014   4.054  8.416557572e-01
 1.014   5.068  1.080874117e+00
 1.014   6.081  1.290548605e+00
 1.014   7.095  1.388580939e+00
 1.014   8.108  7.506774582e-01
 1.014   9.122  -1.798422916e-01
 1.014  10.135  2.100153774e-01
 1.014  11.149  -1.996026118e-02
 1.014  12.162  4.551656290e-03

 2.027  -12.162  0.000000000e+00
 2.027  -11.149  -1.096161208e-03
 2.027  -10.135  -1.376840250e-01
 2.027  -9.122  -3.798079671e-01
 2.027  -8.108  5.563550016e+00
 2.027  -7.095  4.146063366e-01
 2.027  -6.081  1.444989930e+00
 2.027  -5.068  1.227997844e+00
 2.027  -4.054  9.589737925e-01
 2.027  -3.041  7.569760523e-01
 2.027  -2.027  6.119546922e-01
 2.027  -1.014  5.169568357e-01
 2.027   0.000  4.836008491e-01
 2.027   1.014  4.945529722e-01
 2.027   2.027  5.565460760e-01
 2.027   3.041  6.896251796e-01
 2.027   4.054  8.451226794e-01
 2.027   5.068  1.077652631e+00
 2.027   6.081  1.196477934e+00
 2.027   7.095  5.136429683e+00
 2.027   8.108  1.948094143e-01
 2.027   9.122  5.065421020e+00
 2.027  10.135  5.835472558e-02
 2.027  11.149  -1.161145251e-02
 2.027  12.162  -9.596373684e-03

 3.041  -12.162  0.000000000e+00
 3.041  -11.149  -4.401934164e-02
 3.041  -10.135  -4.722831299e-01
 3.041  -9.122  -1.722701610e-01
 3.041  -8.108  -3.810025070e-01
 3.041  -7.095  2.104818979e-01
 3.041  -6.081  1.572855277e+00
 3.041  -5.068  1.232398655e+00
 3.041  -4.054  1.011750553e+00
 3.041  -3.041  8.107499351e-01
 3.041  -2.027  6.636723266e-01
 3.041  -1.014  5.643342026e-01
 3.041   0.000  5.148684409e-01
 3.041   1.014  5.163333949e-01
 3.041   2.027  5.769935501e-01
 3.041   3.041  6.995446459e-01
 3.041   4.054  8.720991091e-01
 3.041   5.068  1.098982331e+00
 3.041   6.081  1.291672596e+00
 3.041   7.095  1.213925253e+00
 3.041   8.108  -4.485137604e-02
 3.041   9.122  -1.797415026e+00
 3.041  10.135  9.195273217e-01
 3.041  11.149  2.904029795e-03
 3.041  12.162  2.593073778e-02

 4.054  -12.162  0.000000000e+00
 4.054  -11.149  -2.815763755e-03
 4.054  -10.135  -7.851192907e-03
 4.054  -9.122  8.685262110e-02
 4.054  -8.108  2.003514268e+00
 4.054  -7.095  -1.068093692e+00
 4.054  -6.081  1.307355485e+00
 4.054  -5.068  1.455949982e+00
 4.054  -4.054  1.096396682e+00
 4.054  -3.041  8.909274464e-01
 4.054  -2.027  7.124508553e-01
 4.054  -1.014  6.076237628e-01
 4.054   0.000  5.659530198e-01
 4.054   1.014  5.646486208e-01
 4.054   2.027  6.122237822e-01
 4.054   3.041  7.187673380e-01
 4.054   4.054  8.856376854e-01
 4.054   5.068  1.082019278e+00
 4.054   6.081  1.073691254e+00
 4.054   7.095  1.431007260e+00
 4.054   8.108  1.322780928e+00
 4.054   9.122  3.399228865e-01
 4.054  10.135  2.283001362e+00
 4.054  11.149  -1.854232910e-02
 4.054  12.162  8.506829560e-02

 5.068  -12.162  0.000000000e+00
 5.068  -11.149  -8.018800550e-03
 5.068  -10.135  1.941668606e-02
 5.068  -9.122  -7.920012195e-03
 5.068  -8.108  1.452731411e-01
 5.068  -7.095  1.118160595e+00
 5.068  -6.081  6.451166457e-02
 5.068  -5.068  1.371612963e+00
 5.068  -4.054  1.195992718e+00
 5.068  -3.041  9.717310896e-01
 5.068  -2.027  7.960709221e-01
 5.068  -1.014  6.955956112e-01
 5.068   0.000  6.399577505e-01
 5.068   1.014  6.312410861e-01
 5.068   2.027  6.699606544e-01
 5.068   3.041  7.594380614e-01
 5.068   4.054  8.985234604e-01
 5.068   5.068  1.084482788e+00
 5.068   6.081  1.086786529e+00
 5.068   7.095  1.235912337e+00
 5.068   8.108  5.115909639e+00
 5.068   9.122  1.233718819e+00
 5.068  10.135  1.400266927e-01
 5.068  11.149  -3.920075525e-02
 5.068  12.162  7.757514368e-04

 6.081  -12.162  0.000000000e+00
 6.081  -11.149  0.000000000e+00
 6.081  -10.135  1.209230613e-03
 6.081  -9.122  3.132639723e-01
 6.081  -8.108  -3.462126185e-01
 6.081  -7.095  4.743457454e-01
 6.081  -6.081  9.428578733e-01
 6.081  -5.068  5.909202085e-02
 6.081  -4.054  1.284208654e+00
 6.081  -3.041  1.084414183e+00
 6.081  -2.027  9.099484015e-01
 6.081  -1.014  7.999724131e-01
 6.081   0.000  7.342141387e-01
 6.081   1.014  7.119133190e-01
 6.081   2.027  7.451019904e-01
 6.081   3.041  8.367355673e-01
 6.081   4.054  9.636393264e-01
 6.081   5.068  1.128746573e+00
 6.081   6.081  1.410985947e+00
 6.081   7.095  1.153657650e+00
 6.081   8.108  6.299791986e-02
 6.081   9.122  1.665992159e-01
 6.081  10.135  3.297469707e-01
 6.081  11.149  1.035004795e+00
 6.081  12.162  -5.772670114e-03

 7.095  -12.162  0.000000000e+00
 7.095  -11.149  0.000000000e+00
 7.095  -10.135  6.821639746e-02
 7.095  -9.122  -2.801159462e-02
 7.095  -8.108  -5.501012377e-01
 7.095  -7.095  1.166866158e-01
 7.095  -6.081  -1.209363603e+00
 7.095  -5.068  -7.258389367e-01
 7.095  -4.054  7.882715090e-01
 7.095  -3.041  1.243966670e+00
 7.095  -2.027  1.041519373e+00
 7.095  -1.014  9.192657532e-01
 7.095   0.000  8.740580821e-01
 7.095   1.014  8.477201651e-01
 7.095   2.027  8.644349507e-01
 7.095   3.041  9.430366300e-01
 7.095   4.054  1.053677376e+00
 7.095   5.068  1.176029989e+00
 7.095   6.081  1.250241375e+00
 7.095   7.095  5.549443754e-01
 7.095   8.108  3.554882660e+00
 7.095   9.122  8.517007342e-02
 7.095  10.135  -2.798343663e-01
 7.095  11.149  8.549211912e-02
 7.095  12.162  -4.881939610e-02

 8.108  -12.162  0.000000000e+00
 8.108  -11.149  0.000000000e+00
 8.108  -10.135  0.000000000e+00
 8.108  -9.122  -6.824322304e-02
 8.108  -8.108  9.258918178e-02
 8.108  -7.095  9.423903997e-02
 8.108  -6.081  2.781643192e+00
 8.108  -5.068  1.552329243e-01
 8.108  -4.054  1.067355494e+00
 8.108  -3.041  8.713725744e-01
 8.108  -2.027  1.245787695e+00
 8.108  -1.014  1.100106574e+00
 8.108   0.000  1.034367781e+00
 8.108   1.014  9.799201471e-01
 8.108   2.027  9.966068908e-01
 8.108   3.041  1.083214002e+00
 8.108   4.054  1.186170813e+00
 8.108   5.068  1.356552350e+00
 8.108   6.081  9.834687284e+00
 8.108   7.095  1.519948269e+00
 8.108   8.108  -1.786020755e+01
 8.108   9.122  -1.776723498e-01
 8.108  10.135  4.071666468e-02
 8.108  11.149  -3.578742398e-01
 8.108  12.162  -4.249271739e-02

 9.122  -12.162  0.000000000e+00
 9.122  -11.149  0.000000000e+00
 9.122  -10.135  0.000000000e+00
 9.122  -9.122  4.623444923e-02
 9.122  -8.108  1.950061017e-01
 9.122  -7.095  3.909915563e-01
 9.122  -6.081  4.849009538e-01
 9.122  -5.068  -1.936642254e+00
 9.122  -4.054  2.062934178e+00
 9.122  -3.041  1.645271457e+00
 9.122  -2.027  1.179284828e+00
 9.122  -1.014  1.303011352e+00
 9.122   0.000  1.314199884e+00
 9.122   1.014  1.183961811e+00
 9.122   2.027  1.191721493e+00
 9.122   3.041  1.229998821e+00
 9.122   4.054  1.544454603e+00
 9.122   5.068  -5.401449863e-01
 9.122   6.081  2.664855428e+00
 9.122   7.095  -5.221875151e+00
 9.122   8.108  -8.103440801e-02
 9.122   9.122  -1.041967148e-01
 9.122  10.135  3.430805815e-02
 9.122  11.149  -9.776600543e-03
 9.122  12.162  -3.234797394e-03

10.135  -12.162  0.000000000e+00
10.135  -11.149  0.000000000e+00
10.135  -10.135  0.000000000e+00
10.135  -9.122  4.144788576e-03
10.135  -8.108  -6.535331990e-03
10.135  -7.095  -3.780204599e-03
10.135  -6.081  -5.150200510e+00
10.135  -5.068  7.853951416e-03
10.135  -4.054  8.440771789e-02
10.135  -3.041  -2.816614010e+00
10.135  -2.027  6.495143904e-01
10.135  -1.014  4.203315999e-01
10.135   0.000  1.356208909e+00
10.135   1.014  7.479842103e-01
10.135   2.027  1.920252287e+00
10.135   3.041  1.473467614e+00
10.135   4.054  2.899628203e+00
10.135   5.068  6.734348178e-01
10.135   6.081  1.328564784e-03
10.135   7.095  7.861473611e-01
10.135   8.108  3.949364503e-01
10.135   9.122  4.453806895e-02
10.135  10.135  -3.486718922e-03
10.135  11.149  -8.205928663e-03
10.135  12.162  0.000000000e+00

11.149  -12.162  0.000000000e+00
11.149  -11.149  0.000000000e+00
11.149  -10.135  0.000000000e+00
11.149  -9.122  0.000000000e+00
11.149  -8.108  1.143073259e-03
11.149  -7.095  -5.327635294e-01
11.149  -6.081  6.366475281e-02
11.149  -5.068  3.773090868e-02
11.149  -4.054  -1.501237476e-01
11.149  -3.041  2.960605044e+00
11.149  -2.027  -1.961485367e+00
11.149  -1.014  -4.815627207e-01
11.149   0.000  6.349086123e-01
11.149   1.014  1.140076533e+00
11.149   2.027  1.068349296e+00
11.149   3.041  -1.219453733e+00
11.149   4.054  1.803640545e+01
11.149   5.068  1.039735813e-01
11.149   6.081  -4.567917273e+00
11.149   7.095  -2.119694402e-01
11.149   8.108  -1.622283387e-02
11.149   9.122  -3.923153539e-03
11.149  10.135  3.586876146e-03
11.149  11.149  0.000000000e+00
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  0.000000000e+00
12.162  -10.135  0.000000000e+00
12.162  -9.122  0.000000000e+00
12.162  -8.108  1.255124425e-03
12.162  -7.095  2.975904880e-01
12.162  -6.081  -1.593270845e-02
12.162  -5.068  -2.641981359e-02
12.162  -4.054  -1.073907404e+01
12.162  -3.041  1.799110105e-01
12.162  -2.027  8.370871619e-01
12.162  -1.014  3.780716013e-01
12.162   0.000  -1.315921594e+00
12.162   1.014  2.500069912e-01
12.162   2.027  1.976557476e-03
12.162   3.041  -4.803169144e-02
12.162   4.054  6.632194232e-01
12.162   5.068  -1.885971232e-01
12.162   6.081  3.443042648e-02
12.162   7.095  5.219240975e-02
12.162   8.108  -1.307758684e-02
12.162   9.122  2.288655269e-03
12.162  10.135  0.000000000e+00
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00



# x =  0.000fm 

# y [fm]      z [fm]     Y_ebe (average value of off-diagonality from many single events)
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  0.000000000e+00
-12.162  -9.122  3.187991476e-02
-12.162  -8.108  1.292005894e-02
-12.162  -7.095  -7.421463816e-03
-12.162  -6.081  -1.300259839e-02
-12.162  -5.068  3.606707352e-01
-12.162  -4.054  -1.996767943e-01
-12.162  -3.041  1.626485251e-01
-12.162  -2.027  -2.442257440e+00
-12.162  -1.014  7.285498089e-01
-12.162   0.000  -3.273574669e+00
-12.162   1.014  -1.044899105e+00
-12.162   2.027  1.133218759e+00
-12.162   3.041  2.916981829e+00
-12.162   4.054  2.753234855e-01
-12.162   5.068  3.757847323e-01
-12.162   6.081  1.673466893e-01
-12.162   7.095  3.917980446e-01
-12.162   8.108  1.996509883e-02
-12.162   9.122  2.286435669e-03
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  0.000000000e+00
-11.149  -11.149  0.000000000e+00
-11.149  -10.135  5.041058798e-05
-11.149  -9.122  -6.365302309e-03
-11.149  -8.108  -3.967459317e-02
-11.149  -7.095  1.670070789e-02
-11.149  -6.081  -1.978045129e-01
-11.149  -5.068  -4.503522509e+00
-11.149  -4.054  2.300677392e-01
-11.149  -3.041  -3.450701313e+00
-11.149  -2.027  5.986064642e-01
-11.149  -1.014  1.022460039e+00
-11.149   0.000  1.522220821e+00
-11.149   1.014  1.482413958e+00
-11.149   2.027  7.620164218e-01
-11.149   3.041  -3.286228877e-01
-11.149   4.054  -1.290333413e+00
-11.149   5.068  1.339895135e-01
-11.149   6.081  -1.210181685e+00
-11.149   7.095  -4.122772047e-04
-11.149   8.108  1.522308227e-01
-11.149   9.122  -1.370353670e-02
-11.149  10.135  -4.261523434e-03
-11.149  11.149  0.000000000e+00
-11.149  12.162  0.000000000e+00

-10.135  -12.162  0.000000000e+00
-10.135  -11.149  0.000000000e+00
-10.135  -10.135  9.807209708e-03
-10.135  -9.122  -3.105562413e-02
-10.135  -8.108  2.980194223e-01
-10.135  -7.095  -6.677562567e-01
-10.135  -6.081  -2.510617193e-01
-10.135  -5.068  -6.844517315e-01
-10.135  -4.054  6.579316615e+00
-10.135  -3.041  1.094245183e+00
-10.135  -2.027  1.151691261e+00
-10.135  -1.014  1.415629516e+00
-10.135   0.000  1.349789672e+00
-10.135   1.014  1.411437800e+00
-10.135   2.027  1.397683670e+00
-10.135   3.041  3.052661019e+00
-10.135   4.054  9.407156893e-01
-10.135   5.068  4.945856977e+00
-10.135   6.081  2.078871550e-01
-10.135   7.095  2.599117338e+00
-10.135   8.108  4.337914784e-01
-10.135   9.122  -7.836517416e-03
-10.135  10.135  4.786807721e-02
-10.135  11.149  0.000000000e+00
-10.135  12.162  0.000000000e+00

-9.122  -12.162  0.000000000e+00
-9.122  -11.149  1.133418472e-02
-9.122  -10.135  -3.720242205e-03
-9.122  -9.122  2.736995440e-01
-9.122  -8.108  3.095259758e-01
-9.122  -7.095  3.375994685e-01
-9.122  -6.081  7.856556502e-01
-9.122  -5.068  6.579967044e-01
-9.122  -4.054  2.428105015e-01
-9.122  -3.041  1.349949745e+00
-9.122  -2.027  1.281905556e+00
-9.122  -1.014  1.224886297e+00
-9.122   0.000  1.190137232e+00
-9.122   1.014  1.205313259e+00
-9.122   2.027  1.298468725e+00
-9.122   3.041  1.580707867e+00
-9.122   4.054  3.039746657e+00
-9.122   5.068  1.005838626e+00
-9.122   6.081  -5.579696615e+00
-9.122   7.095  1.487137932e-01
-9.122   8.108  -1.436000954e-01
-9.122   9.122  2.555780978e-02
-9.122  10.135  4.954660478e-03
-9.122  11.149  -1.177672272e-03
-9.122  12.162  0.000000000e+00

-8.108  -12.162  0.000000000e+00
-8.108  -11.149  -5.219207124e-03
-8.108  -10.135  -4.430116474e-02
-8.108  -9.122  -1.604683541e-01
-8.108  -8.108  4.357449524e-01
-8.108  -7.095  8.773714980e-01
-8.108  -6.081  1.263651761e+00
-8.108  -5.068  3.376969310e+00
-8.108  -4.054  1.329582682e+00
-8.108  -3.041  1.159658129e+00
-8.108  -2.027  1.081473297e+00
-8.108  -1.014  1.011875085e+00
-8.108   0.000  9.822354180e-01
-8.108   1.014  1.022950250e+00
-8.108   2.027  1.100796999e+00
-8.108   3.041  1.222074935e+00
-8.108   4.054  1.381130923e+00
-8.108   5.068  2.850127538e+00
-8.108   6.081  3.026636462e+00
-8.108   7.095  2.966736557e-01
-8.108   8.108  6.254758264e-02
-8.108   9.122  5.705916546e-02
-8.108  10.135  -2.659443928e-05
-8.108  11.149  1.602264881e-03
-8.108  12.162  0.000000000e+00

-7.095  -12.162  0.000000000e+00
-7.095  -11.149  -1.264612355e-02
-7.095  -10.135  -1.409072230e-01
-7.095  -9.122  8.838739636e-02
-7.095  -8.108  1.503465399e-01
-7.095  -7.095  -1.150259075e+00
-7.095  -6.081  1.079650678e+00
-7.095  -5.068  1.403879980e+00
-7.095  -4.054  1.215018195e+00
-7.095  -3.041  1.045378267e+00
-7.095  -2.027  9.222239664e-01
-7.095  -1.014  8.409192754e-01
-7.095   0.000  8.160441919e-01
-7.095   1.014  8.401296601e-01
-7.095   2.027  9.312917479e-01
-7.095   3.041  1.064858328e+00
-7.095   4.054  1.243513920e+00
-7.095   5.068  4.423274273e-01
-7.095   6.081  2.123718461e+00
-7.095   7.095  4.723316106e-01
-7.095   8.108  2.561957667e-01
-7.095   9.122  -1.381862546e-01
-7.095  10.135  1.182808623e-02
-7.095  11.149  1.046714763e-02
-7.095  12.162  -1.280095215e-03

-6.081  -12.162  5.706636058e-04
-6.081  -11.149  -5.948634147e-02
-6.081  -10.135  -3.703124834e-01
-6.081  -9.122  -1.593619929e+01
-6.081  -8.108  -6.821056145e-01
-6.081  -7.095  -6.317413869e-01
-6.081  -6.081  1.198573781e+01
-6.081  -5.068  1.315485721e+00
-6.081  -4.054  1.101330492e+00
-6.081  -3.041  9.480301144e-01
-6.081  -2.027  7.983275525e-01
-6.081  -1.014  7.116862888e-01
-6.081   0.000  6.907892262e-01
-6.081   1.014  7.226869366e-01
-6.081   2.027  7.944787744e-01
-6.081   3.041  9.213148675e-01
-6.081   4.054  1.098243480e+00
-6.081   5.068  1.266744271e+00
-6.081   6.081  1.049563149e+00
-6.081   7.095  5.673287086e+00
-6.081   8.108  -2.110016430e+00
-6.081   9.122  1.535683321e+00
-6.081  10.135  -5.658719044e-01
-6.081  11.149  -2.008972625e-02
-6.081  12.162  -1.085203002e-03

-5.068  -12.162  -1.775605135e-05
-5.068  -11.149  1.303031858e-02
-5.068  -10.135  1.210493164e-02
-5.068  -9.122  1.979615900e-01
-5.068  -8.108  -4.889554396e-01
-5.068  -7.095  1.813974885e+00
-5.068  -6.081  2.291124530e+00
-5.068  -5.068  1.220823792e+00
-5.068  -4.054  1.014687518e+00
-5.068  -3.041  8.580093931e-01
-5.068  -2.027  7.084427928e-01
-5.068  -1.014  6.204173091e-01
-5.068   0.000  6.075139549e-01
-5.068   1.014  6.416228090e-01
-5.068   2.027  7.211095122e-01
-5.068   3.041  8.418320155e-01
-5.068   4.054  1.011660859e+00
-5.068   5.068  1.244307700e+00
-5.068   6.081  1.239254342e+00
-5.068   7.095  1.361629790e+00
-5.068   8.108  3.617169638e-01
-5.068   9.122  -6.801919012e-01
-5.068  10.135  2.900717905e-03
-5.068  11.149  -1.469057828e-02
-5.068  12.162  -3.437308770e-04

-4.054  -12.162  -3.692184790e-04
-4.054  -11.149  -3.189681066e-03
-4.054  -10.135  -5.701072845e-02
-4.054  -9.122  2.730138001e-01
-4.054  -8.108  -6.313744415e-01
-4.054  -7.095  -1.616106613e+01
-4.054  -6.081  1.574008343e+00
-4.054  -5.068  1.176031098e+00
-4.054  -4.054  9.540587934e-01
-4.054  -3.041  7.769893654e-01
-4.054  -2.027  6.438259046e-01
-4.054  -1.014  5.576022613e-01
-4.054   0.000  5.474235844e-01
-4.054   1.014  5.907843879e-01
-4.054   2.027  6.682379710e-01
-4.054   3.041  7.912253814e-01
-4.054   4.054  9.710752795e-01
-4.054   5.068  1.214064785e+00
-4.054   6.081  8.483608233e-02
-4.054   7.095  8.210855604e-01
-4.054   8.108  4.040742284e-01
-4.054   9.122  1.177385419e+00
-4.054  10.135  1.590154204e-01
-4.054  11.149  -5.974092042e-02
-4.054  12.162  3.958762299e-04

-3.041  -12.162  9.154982201e-03
-3.041  -11.149  -2.654362913e-02
-3.041  -10.135  -8.756479210e-02
-3.041  -9.122  -2.911645833e-02
-3.041  -8.108  -3.275050652e+00
-3.041  -7.095  9.575718259e-01
-3.041  -6.081  1.271904275e+00
-3.041  -5.068  1.161666953e+00
-3.041  -4.054  9.176168984e-01
-3.041  -3.041  7.423834548e-01
-3.041  -2.027  5.980174845e-01
-3.041  -1.014  5.166657446e-01
-3.041   0.000  4.953897036e-01
-3.041   1.014  5.437879912e-01
-3.041   2.027  6.225171066e-01
-3.041   3.041  7.482604689e-01
-3.041   4.054  9.272471912e-01
-3.041   5.068  1.170028930e+00
-3.041   6.081  1.508803544e+01
-3.041   7.095  1.518289732e+01
-3.041   8.108  -7.932593729e-01
-3.041   9.122  -4.677421588e+00
-3.041  10.135  -6.471462311e-02
-3.041  11.149  -1.134074886e-02
-3.041  12.162  -6.523325225e-04

-2.027  -12.162  0.000000000e+00
-2.027  -11.149  -2.692764156e-03
-2.027  -10.135  -2.083272530e-03
-2.027  -9.122  3.549811183e-01
-2.027  -8.108  9.326004109e+00
-2.027  -7.095  1.231184271e+00
-2.027  -6.081  1.394856593e+00
-2.027  -5.068  1.121811898e+00
-2.027  -4.054  9.026272051e-01
-2.027  -3.041  7.163793222e-01
-2.027  -2.027  5.763644937e-01
-2.027  -1.014  5.056175003e-01
-2.027   0.000  4.760701095e-01
-2.027   1.014  5.070010454e-01
-2.027   2.027  5.827747048e-01
-2.027   3.041  7.132400621e-01
-2.027   4.054  9.006774991e-01
-2.027   5.068  1.129170645e+00
-2.027   6.081  1.286986070e+00
-2.027   7.095  -4.856736863e+00
-2.027   8.108  2.597085872e+00
-2.027   9.122  -8.984100118e-01
-2.027  10.135  7.625616815e-02
-2.027  11.149  -5.785562709e-04
-2.027  12.162  -1.576580868e-03

-1.014  -12.162  4.725213708e-03
-1.014  -11.149  -5.788436080e-03
-1.014  -10.135  1.204625463e-01
-1.014  -9.122  4.202562828e-02
-1.014  -8.108  -1.095018712e-01
-1.014  -7.095  2.601251186e+02
-1.014  -6.081  1.086765246e+00
-1.014  -5.068  1.142965714e+00
-1.014  -4.054  9.267784481e-01
-1.014  -3.041  7.302905775e-01
-1.014  -2.027  5.775834076e-01
-1.014  -1.014  4.969688716e-01
-1.014   0.000  4.728813767e-01
-1.014   1.014  4.828085236e-01
-1.014   2.027  5.655341788e-01
-1.014   3.041  6.983994462e-01
-1.014   4.054  8.814105642e-01
-1.014   5.068  1.107762574e+00
-1.014   6.081  1.313071728e+00
-1.014   7.095  2.454751329e+00
-1.014   8.108  1.296472688e+00
-1.014   9.122  8.023730150e-01
-1.014  10.135  -3.227295532e-03
-1.014  11.149  -7.444063400e-02
-1.014  12.162  4.295746764e-04

 0.000  -12.162  -2.682950171e-04
 0.000  -11.149  -5.601281524e-03
 0.000  -10.135  -2.658016894e+00
 0.000  -9.122  6.683513264e-02
 0.000  -8.108  9.613933522e-01
 0.000  -7.095  2.796400799e+00
 0.000  -6.081  1.274906968e+00
 0.000  -5.068  1.131777137e+00
 0.000  -4.054  9.227914723e-01
 0.000  -3.041  7.277923884e-01
 0.000  -2.027  5.711852278e-01
 0.000  -1.014  4.715064575e-01
 0.000   0.000  4.595806622e-01
 0.000   1.014  4.840781886e-01
 0.000   2.027  5.738746205e-01
 0.000   3.041  7.000090020e-01
 0.000   4.054  8.846431269e-01
 0.000   5.068  1.106712583e+00
 0.000   6.081  1.026338910e+00
 0.000   7.095  1.599038087e+00
 0.000   8.108  -4.412916226e+00
 0.000   9.122  2.217274057e-02
 0.000  10.135  3.424455849e+00
 0.000  11.149  5.038295491e-03
 0.000  12.162  0.000000000e+00

 1.014  -12.162  6.713075600e-04
 1.014  -11.149  -8.205386436e-04
 1.014  -10.135  -2.358785709e-01
 1.014  -9.122  2.156083534e-01
 1.014  -8.108  2.607370541e+00
 1.014  -7.095  1.922260611e+00
 1.014  -6.081  5.752631301e-01
 1.014  -5.068  1.102817755e+00
 1.014  -4.054  8.896446094e-01
 1.014  -3.041  7.039231692e-01
 1.014  -2.027  5.679757321e-01
 1.014  -1.014  4.836757678e-01
 1.014   0.000  4.564996855e-01
 1.014   1.014  4.885436188e-01
 1.014   2.027  5.693763841e-01
 1.014   3.041  7.049519941e-01
 1.014   4.054  8.897243976e-01
 1.014   5.068  1.113237572e+00
 1.014   6.081  1.416057422e+00
 1.014   7.095  8.465308020e+00
 1.014   8.108  -1.181531341e+00
 1.014   9.122  -2.405593754e-02
 1.014  10.135  -2.199964489e+00
 1.014  11.149  9.518692135e-03
 1.014  12.162  -2.064413643e-03

 2.027  -12.162  0.000000000e+00
 2.027  -11.149  2.851813143e-03
 2.027  -10.135  8.390149116e-02
 2.027  -9.122  8.102177117e-02
 2.027  -8.108  6.701558719e-01
 2.027  -7.095  2.448813874e+00
 2.027  -6.081  1.001215675e+00
 2.027  -5.068  1.118437434e+00
 2.027  -4.054  8.897012694e-01
 2.027  -3.041  7.149676830e-01
 2.027  -2.027  5.856264679e-01
 2.027  -1.014  5.126398405e-01
 2.027   0.000  4.806135003e-01
 2.027   1.014  4.973914372e-01
 2.027   2.027  5.787035714e-01
 2.027   3.041  7.308237501e-01
 2.027   4.054  9.240389230e-01
 2.027   5.068  1.123531709e+00
 2.027   6.081  1.292191483e+00
 2.027   7.095  1.701066497e+00
 2.027   8.108  -7.866113967e-01
 2.027   9.122  -3.305438949e-02
 2.027  10.135  -1.612243059e-01
 2.027  11.149  1.161586556e-02
 2.027  12.162  1.512256372e-03

 3.041  -12.162  0.000000000e+00
 3.041  -11.149  2.135975206e-02
 3.041  -10.135  -2.435413453e-01
 3.041  -9.122  3.235447849e-01
 3.041  -8.108  9.696235286e-01
 3.041  -7.095  7.054274114e-01
 3.041  -6.081  2.089436675e+01
 3.041  -5.068  1.193239502e+00
 3.041  -4.054  9.372389185e-01
 3.041  -3.041  7.488258663e-01
 3.041  -2.027  6.147159446e-01
 3.041  -1.014  5.387003813e-01
 3.041   0.000  5.053860975e-01
 3.041   1.014  5.322831265e-01
 3.041   2.027  6.131898807e-01
 3.041   3.041  7.494518005e-01
 3.041   4.054  9.465988561e-01
 3.041   5.068  1.153055782e+00
 3.041   6.081  6.189052926e-01
 3.041   7.095  3.951009311e-01
 3.041   8.108  2.345392103e+00
 3.041   9.122  1.420839131e-01
 3.041  10.135  4.753717975e-01
 3.041  11.149  -2.074415729e-02
 3.041  12.162  0.000000000e+00

 4.054  -12.162  -5.968364407e-03
 4.054  -11.149  -3.324892833e-05
 4.054  -10.135  9.168417585e-02
 4.054  -9.122  -2.826560974e-01
 4.054  -8.108  2.126166741e-01
 4.054  -7.095  -1.207098081e+00
 4.054  -6.081  1.325482727e+00
 4.054  -5.068  1.175578552e+00
 4.054  -4.054  9.682711144e-01
 4.054  -3.041  7.900373171e-01
 4.054  -2.027  6.576745332e-01
 4.054  -1.014  5.762826476e-01
 4.054   0.000  5.461615692e-01
 4.054   1.014  5.802183842e-01
 4.054   2.027  6.483204422e-01
 4.054   3.041  7.791829714e-01
 4.054   4.054  9.574338847e-01
 4.054   5.068  1.180650429e+00
 4.054   6.081  1.362548023e+00
 4.054   7.095  -6.003059128e-01
 4.054   8.108  6.132959793e-01
 4.054   9.122  8.026561064e-01
 4.054  10.135  1.360677878e-01
 4.054  11.149  -3.583710463e-02
 4.054  12.162  0.000000000e+00

 5.068  -12.162  -6.692428436e-03
 5.068  -11.149  -8.420473455e-03
 5.068  -10.135  -1.562505765e-01
 5.068  -9.122  4.262482259e-01
 5.068  -8.108  -3.570901272e+00
 5.068  -7.095  7.595525462e-01
 5.068  -6.081  6.232791173e-01
 5.068  -5.068  1.450370035e+00
 5.068  -4.054  1.032483302e+00
 5.068  -3.041  8.645240562e-01
 5.068  -2.027  7.246914077e-01
 5.068  -1.014  6.435303279e-01
 5.068   0.000  5.995437514e-01
 5.068   1.014  6.235544561e-01
 5.068   2.027  7.020034993e-01
 5.068   3.041  8.510781730e-01
 5.068   4.054  1.016875912e+00
 5.068   5.068  1.231534370e+00
 5.068   6.081  1.662883408e+00
 5.068   7.095  1.086627865e+00
 5.068   8.108  4.885880993e-02
 5.068   9.122  6.364247509e-02
 5.068  10.135  3.587386651e-01
 5.068  11.149  -2.941005466e-03
 5.068  12.162  0.000000000e+00

 6.081  -12.162  -2.349854982e-03
 6.081  -11.149  -1.733881640e-02
 6.081  -10.135  1.084355796e-02
 6.081  -9.122  8.393945187e-01
 6.081  -8.108  -9.833589473e-02
 6.081  -7.095  4.841316590e-01
 6.081  -6.081  1.319776759e+00
 6.081  -5.068  1.306185802e+00
 6.081  -4.054  1.120226925e+00
 6.081  -3.041  9.466052125e-01
 6.081  -2.027  8.174241873e-01
 6.081  -1.014  7.360266051e-01
 6.081   0.000  6.984820534e-01
 6.081   1.014  7.152280331e-01
 6.081   2.027  7.965237363e-01
 6.081   3.041  9.288626841e-01
 6.081   4.054  1.098020381e+00
 6.081   5.068  1.313181592e+00
 6.081   6.081  4.408652319e+00
 6.081   7.095  8.559967880e-01
 6.081   8.108  -6.717344177e-01
 6.081   9.122  9.788033032e-02
 6.081  10.135  1.738185821e-02
 6.081  11.149  1.148205098e-01
 6.081  12.162  0.000000000e+00

 7.095  -12.162  -3.331852965e-04
 7.095  -11.149  -6.568360294e-02
 7.095  -10.135  -1.233834863e-02
 7.095  -9.122  2.893333332e-01
 7.095  -8.108  1.047321237e+00
 7.095  -7.095  -4.511904838e+00
 7.095  -6.081  2.555367474e+00
 7.095  -5.068  1.352927954e+00
 7.095  -4.054  1.219476199e+00
 7.095  -3.041  1.066883752e+00
 7.095  -2.027  9.489761143e-01
 7.095  -1.014  8.695934529e-01
 7.095   0.000  8.368450653e-01
 7.095   1.014  8.462243778e-01
 7.095   2.027  9.247133452e-01
 7.095   3.041  1.053500614e+00
 7.095   4.054  1.212599619e+00
 7.095   5.068  1.918361241e+00
 7.095   6.081  5.235179925e-01
 7.095   7.095  -1.357291754e+01
 7.095   8.108  -3.785986396e-01
 7.095   9.122  8.634528701e-02
 7.095  10.135  2.747387194e-02
 7.095  11.149  5.850969949e-03
 7.095  12.162  0.000000000e+00

 8.108  -12.162  0.000000000e+00
 8.108  -11.149  -1.938645218e-02
 8.108  -10.135  -3.282361405e-03
 8.108  -9.122  1.100270165e+00
 8.108  -8.108  5.197925270e+01
 8.108  -7.095  -3.577911737e-01
 8.108  -6.081  1.011200836e+01
 8.108  -5.068  1.562025472e+00
 8.108  -4.054  1.339796875e+00
 8.108  -3.041  1.219343653e+00
 8.108  -2.027  1.082798353e+00
 8.108  -1.014  1.011779334e+00
 8.108   0.000  9.793230167e-01
 8.108   1.014  9.793659067e-01
 8.108   2.027  1.068594378e+00
 8.108   3.041  1.209589571e+00
 8.108   4.054  1.398989897e+00
 8.108   5.068  1.430152338e+00
 8.108   6.081  3.893627803e-01
 8.108   7.095  -2.421392814e-01
 8.108   8.108  -8.510310664e-01
 8.108   9.122  -6.304359414e-02
 8.108  10.135  -4.217418997e-03
 8.108  11.149  0.000000000e+00
 8.108  12.162  0.000000000e+00

 9.122  -12.162  0.000000000e+00
 9.122  -11.149  0.000000000e+00
 9.122  -10.135  2.391593642e-03
 9.122  -9.122  4.250230969e-01
 9.122  -8.108  1.403924580e-01
 9.122  -7.095  8.604892558e-01
 9.122  -6.081  8.889536501e-01
 9.122  -5.068  1.574126086e-01
 9.122  -4.054  1.059224835e+00
 9.122  -3.041  1.061327987e+00
 9.122  -2.027  1.267545576e+00
 9.122  -1.014  1.163873210e+00
 9.122   0.000  1.152080838e+00
 9.122   1.014  1.171672827e+00
 9.122   2.027  1.103121795e+00
 9.122   3.041  1.380345006e+00
 9.122   4.054  1.112354107e+00
 9.122   5.068  -3.387072679e-01
 9.122   6.081  -5.990214779e+00
 9.122   7.095  -5.630923031e-02
 9.122   8.108  -1.872430570e-01
 9.122   9.122  -1.091314379e-02
 9.122  10.135  6.182932013e-02
 9.122  11.149  0.000000000e+00
 9.122  12.162  0.000000000e+00

10.135  -12.162  0.000000000e+00
10.135  -11.149  0.000000000e+00
10.135  -10.135  2.976716089e-03
10.135  -9.122  1.007250517e-02
10.135  -8.108  -2.524886143e-01
10.135  -7.095  3.864655942e-01
10.135  -6.081  4.770587971e-01
10.135  -5.068  1.609138083e+00
10.135  -4.054  -3.048642110e+00
10.135  -3.041  1.034163452e+00
10.135  -2.027  1.400965972e+00
10.135  -1.014  1.457280544e+00
10.135   0.000  1.307631727e+00
10.135   1.014  1.218895368e+00
10.135   2.027  2.973442921e+00
10.135   3.041  1.278838741e+00
10.135   4.054  -5.089662074e-01
10.135   5.068  -9.160178483e-01
10.135   6.081  2.695240146e-01
10.135   7.095  1.069052149e-01
10.135   8.108  -5.655753541e-01
10.135   9.122  -1.789402919e-02
10.135  10.135  -1.659879987e-03
10.135  11.149  0.000000000e+00
10.135  12.162  0.000000000e+00

11.149  -12.162  0.000000000e+00
11.149  -11.149  0.000000000e+00
11.149  -10.135  -2.026129644e-03
11.149  -9.122  3.636807602e-03
11.149  -8.108  7.831544758e-04
11.149  -7.095  5.575296483e-02
11.149  -6.081  7.065021492e-02
11.149  -5.068  5.016507167e+00
11.149  -4.054  3.317247442e+00
11.149  -3.041  5.904605522e-01
11.149  -2.027  1.557041683e+00
11.149  -1.014  7.723971507e-01
11.149   0.000  1.862848308e+00
11.149   1.014  1.245411384e+00
11.149   2.027  5.666323558e-01
11.149   3.041  1.014504354e+00
11.149   4.054  -4.855444020e+00
11.149   5.068  9.303247209e-02
11.149   6.081  6.287826693e-01
11.149   7.095  -5.776713777e-02
11.149   8.108  4.003686093e-01
11.149   9.122  -6.672816589e-03
11.149  10.135  0.000000000e+00
11.149  11.149  0.000000000e+00
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  0.000000000e+00
12.162  -10.135  0.000000000e+00
12.162  -9.122  6.464152013e-04
12.162  -8.108  -3.992113061e-03
12.162  -7.095  -2.921651199e-01
12.162  -6.081  6.265867892e-02
12.162  -5.068  9.057546432e-01
12.162  -4.054  1.066920811e-01
12.162  -3.041  1.434043113e-01
12.162  -2.027  1.448318743e+00
12.162  -1.014  4.866216604e-01
12.162   0.000  9.239617697e-01
12.162   1.014  -1.249987524e-01
12.162   2.027  7.867717863e+00
12.162   3.041  7.389960951e-02
12.162   4.054  -1.591061112e-02
12.162   5.068  -1.354012583e-01
12.162   6.081  -1.651399947e-02
12.162   7.095  -3.254957134e-02
12.162   8.108  3.306883701e-03
12.162   9.122  0.000000000e+00
12.162  10.135  0.000000000e+00
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00



# z =  0.000fm 

# x [fm]      y [fm]     Y (off-diagonality of average energy momentum tensor)
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  -2.083897993e-03
-12.162  -9.122  -3.454953599e-03
-12.162  -8.108  5.030021691e-02
-12.162  -7.095  1.977488768e-01
-12.162  -6.081  -1.345330868e-01
-12.162  -5.068  3.673307754e-01
-12.162  -4.054  2.972032784e-01
-12.162  -3.041  -1.825387832e+00
-12.162  -2.027  1.173128977e+00
-12.162  -1.014  -7.450582578e-01
-12.162   0.000  8.308168140e-01
-12.162   1.014  -1.183898168e+01
-12.162   2.027  6.062042789e-02
-12.162   3.041  9.618759971e-01
-12.162   4.054  -1.799133777e+00
-12.162   5.068  1.411689406e-01
-12.162   6.081  1.306724468e-02
-12.162   7.095  7.337203204e-02
-12.162   8.108  -2.853087838e-03
-12.162   9.122  5.362245488e-03
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  -1.019715673e-03
-11.149  -11.149  5.446383292e-03
-11.149  -10.135  3.892851571e-02
-11.149  -9.122  4.473125394e-03
-11.149  -8.108  -6.601248783e-02
-11.149  -7.095  -2.414088839e-02
-11.149  -6.081  -4.040445270e-01
-11.149  -5.068  -4.707483771e-01
-11.149  -4.054  -5.818254954e-01
-11.149  -3.041  2.117809410e-01
-11.149  -2.027  -2.314609907e+00
-11.149  -1.014  7.968052547e-01
-11.149   0.000  -9.430082977e-01
-11.149   1.014  2.182968421e+00
-11.149   2.027  4.857611373e-01
-11.149   3.041  -7.625689514e-01
-11.149   4.054  1.059762860e+00
-11.149   5.068  1.349449342e-01
-11.149   6.081  8.716745425e-01
-11.149   7.095  2.818934880e-01
-11.149   8.108  1.324715361e-02
-11.149   9.122  -1.452274711e-02
-11.149  10.135  -1.121674677e-02
-11.149  11.149  -1.515688467e-03
-11.149  12.162  0.000000000e+00

-10.135  -12.162  2.330315593e-02
-10.135  -11.149  -2.358462917e-02
-10.135  -10.135  1.071014555e-02
-10.135  -9.122  -2.580411298e-01
-10.135  -8.108  4.912893098e-01
-10.135  -7.095  2.138104380e-01
-10.135  -6.081  1.408266503e-02
-10.135  -5.068  1.261034460e-01
-10.135  -4.054  2.543202463e+00
-10.135  -3.041  7.975293520e-01
-10.135  -2.027  6.863760879e-01
-10.135  -1.014  1.254898493e+00
-10.135   0.000  1.304515767e+00
-10.135   1.014  1.245083307e+00
-10.135   2.027  1.149758578e+00
-10.135   3.041  2.710560887e+01
-10.135   4.054  -6.497815675e-02
-10.135   5.068  -1.098233298e+00
-10.135   6.081  1.347034681e+00
-10.135   7.095  8.458608698e-01
-10.135   8.108  -1.127563795e+00
-10.135   9.122  2.220335808e-02
-10.135  10.135  -4.309627677e-02
-10.135  11.149  4.231817418e-03
-10.135  12.162  1.720800140e-03

-9.122  -12.162  -4.336352030e-03
-9.122  -11.149  -5.718677234e-02
-9.122  -10.135  1.044819672e-01
-9.122  -9.122  1.984414471e-01
-9.122  -8.108  6.485626923e-01
-9.122  -7.095  -4.418001361e+00
-9.122  -6.081  1.472863583e-01
-9.122  -5.068  1.462976143e+00
-9.122  -4.054  1.199241810e+00
-9.122  -3.041  1.291056224e+00
-9.122  -2.027  1.267440966e+00
-9.122  -1.014  1.224263983e+00
-9.122   0.000  1.221714974e+00
-9.122   1.014  1.216440832e+00
-9.122   2.027  1.247537146e+00
-9.122   3.041  1.330905167e+00
-9.122   4.054  1.513439737e+00
-9.122   5.068  7.664113671e-01
-9.122   6.081  1.215359320e+00
-9.122   7.095  1.284834386e-01
-9.122   8.108  1.482729038e+00
-9.122   9.122  1.217924549e-01
-9.122  10.135  2.351628532e-01
-9.122  11.149  3.392355336e-01
-9.122  12.162  2.499592798e-02

-8.108  -12.162  -1.811953928e-02
-8.108  -11.149  -3.651768009e-05
-8.108  -10.135  -3.714088773e-02
-8.108  -9.122  -6.650004899e-01
-8.108  -8.108  2.737287350e+00
-8.108  -7.095  1.753339114e+00
-8.108  -6.081  1.100371826e+00
-8.108  -5.068  1.304341923e+00
-8.108  -4.054  1.186348757e+00
-8.108  -3.041  1.111669140e+00
-8.108  -2.027  1.064456424e+00
-8.108  -1.014  1.033077816e+00
-8.108   0.000  1.026141779e+00
-8.108   1.014  1.030101239e+00
-8.108   2.027  1.047793124e+00
-8.108   3.041  1.098244557e+00
-8.108   4.054  1.196412141e+00
-8.108   5.068  1.339526005e+00
-8.108   6.081  1.262182891e+00
-8.108   7.095  3.704411236e-01
-8.108   8.108  4.061879554e-01
-8.108   9.122  1.614545320e+00
-8.108  10.135  6.725161591e-03
-8.108  11.149  -5.435402854e-02
-8.108  12.162  -4.365816548e-04

-7.095  -12.162  1.296646048e-01
-7.095  -11.149  1.030718679e+00
-7.095  -10.135  6.104950156e-01
-7.095  -9.122  1.111353062e+00
-7.095  -8.108  1.543574437e+00
-7.095  -7.095  1.221758890e+00
-7.095  -6.081  1.233869898e+00
-7.095  -5.068  1.115480387e+00
-7.095  -4.054  1.017695838e+00
-7.095  -3.041  9.602163758e-01
-7.095  -2.027  8.916980884e-01
-7.095  -1.014  8.632114467e-01
-7.095   0.000  8.650973726e-01
-7.095   1.014  8.703288543e-01
-7.095   2.027  8.903336067e-01
-7.095   3.041  9.301032283e-01
-7.095   4.054  1.019282337e+00
-7.095   5.068  1.130164653e+00
-7.095   6.081  1.220365998e+00
-7.095   7.095  1.187588485e+00
-7.095   8.108  1.273349434e+00
-7.095   9.122  7.813234940e-02
-7.095  10.135  1.433671151e+00
-7.095  11.149  4.266433742e-01
-7.095  12.162  -7.844674485e-02

-6.081  -12.162  -2.494332221e+00
-6.081  -11.149  4.452892843e-01
-6.081  -10.135  3.336377915e-01
-6.081  -9.122  1.075674837e+00
-6.081  -8.108  1.451589504e+00
-6.081  -7.095  1.226961131e+00
-6.081  -6.081  1.098990248e+00
-6.081  -5.068  9.708114877e-01
-6.081  -4.054  8.752299575e-01
-6.081  -3.041  7.988254261e-01
-6.081  -2.027  7.512485787e-01
-6.081  -1.014  7.363241932e-01
-6.081   0.000  7.195073649e-01
-6.081   1.014  7.329985235e-01
-6.081   2.027  7.628525709e-01
-6.081   3.041  8.209121554e-01
-6.081   4.054  8.801612007e-01
-6.081   5.068  9.803545163e-01
-6.081   6.081  1.118372955e+00
-6.081   7.095  1.254187261e+00
-6.081   8.108  1.624938078e+00
-6.081   9.122  9.363586865e-01
-6.081  10.135  -1.428089393e+00
-6.081  11.149  1.866167471e-01
-6.081  12.162  -2.788422412e-01

-5.068  -12.162  1.439933362e-01
-5.068  -11.149  2.373628576e-01
-5.068  -10.135  -2.891125700e-01
-5.068  -9.122  5.378329782e-01
-5.068  -8.108  1.239743930e+00
-5.068  -7.095  1.096599678e+00
-5.068  -6.081  9.716012503e-01
-5.068  -5.068  8.542738912e-01
-5.068  -4.054  7.472855632e-01
-5.068  -3.041  6.870499549e-01
-5.068  -2.027  6.496101741e-01
-5.068  -1.014  6.420991656e-01
-5.068   0.000  6.315465613e-01
-5.068   1.014  6.283951199e-01
-5.068   2.027  6.559294991e-01
-5.068   3.041  7.019334025e-01
-5.068   4.054  7.662380066e-01
-5.068   5.068  8.620925297e-01
-5.068   6.081  9.951240685e-01
-5.068   7.095  1.143870293e+00
-5.068   8.108  1.229695574e+00
-5.068   9.122  9.720673054e-01
-5.068  10.135  -3.257652314e-01
-5.068  11.149  2.651566947e-01
-5.068  12.162  -4.363061386e-01

-4.054  -12.162  -2.574745160e-01
-4.054  -11.149  1.085186237e+00
-4.054  -10.135  2.207813791e+00
-4.054  -9.122  1.189188483e+00
-4.054  -8.108  1.170499383e+00
-4.054  -7.095  1.004752355e+00
-4.054  -6.081  8.711743630e-01
-4.054  -5.068  7.523257963e-01
-4.054  -4.054  6.556105670e-01
-4.054  -3.041  6.131727469e-01
-4.054  -2.027  5.723582895e-01
-4.054  -1.014  5.657700968e-01
-4.054   0.000  5.528858842e-01
-4.054   1.014  5.525508582e-01
-4.054   2.027  5.836103814e-01
-4.054   3.041  6.232397877e-01
-4.054   4.054  6.732749138e-01
-4.054   5.068  7.591888060e-01
-4.054   6.081  8.840274477e-01
-4.054   7.095  1.030774820e+00
-4.054   8.108  1.173057480e+00
-4.054   9.122  1.439747281e+00
-4.054  10.135  1.274105816e+00
-4.054  11.149  2.753848825e-02
-4.054  12.162  2.000563047e-01

-3.041  -12.162  6.090027402e-02
-3.041  -11.149  1.933815565e+00
-3.041  -10.135  1.554659787e+00
-3.041  -9.122  1.234153199e+00
-3.041  -8.108  1.105336971e+00
-3.041  -7.095  9.332113020e-01
-3.041  -6.081  8.023207710e-01
-3.041  -5.068  6.928740170e-01
-3.041  -4.054  6.191743273e-01
-3.041  -3.041  5.709437074e-01
-3.041  -2.027  5.306752537e-01
-3.041  -1.014  5.125328415e-01
-3.041   0.000  5.026543576e-01
-3.041   1.014  5.159166025e-01
-3.041   2.027  5.306667772e-01
-3.041   3.041  5.607258726e-01
-3.041   4.054  6.153582544e-01
-3.041   5.068  6.939805830e-01
-3.041   6.081  7.967731632e-01
-3.041   7.095  9.454180240e-01
-3.041   8.108  1.094698247e+00
-3.041   9.122  1.269379395e+00
-3.041  10.135  1.712940644e+00
-3.041  11.149  -2.942186179e-01
-3.041  12.162  -1.479282212e+00

-2.027  -12.162  -4.806063430e-01
-2.027  -11.149  1.550494571e+00
-2.027  -10.135  1.270959084e+00
-2.027  -9.122  1.254636436e+00
-2.027  -8.108  1.059924925e+00
-2.027  -7.095  8.994834901e-01
-2.027  -6.081  7.526443391e-01
-2.027  -5.068  6.440721626e-01
-2.027  -4.054  5.854811101e-01
-2.027  -3.041  5.364924796e-01
-2.027  -2.027  5.051056339e-01
-2.027  -1.014  4.882264456e-01
-2.027   0.000  4.831634488e-01
-2.027   1.014  4.938654462e-01
-2.027   2.027  4.958167917e-01
-2.027   3.041  5.200652248e-01
-2.027   4.054  5.765288658e-01
-2.027   5.068  6.578935898e-01
-2.027   6.081  7.304983877e-01
-2.027   7.095  8.725894704e-01
-2.027   8.108  1.016814126e+00
-2.027   9.122  1.195420501e+00
-2.027  10.135  1.817269831e+00
-2.027  11.149  1.306715795e+00
-2.027  12.162  6.916694447e-01

-1.014  -12.162  1.066192756e+00
-1.014  -11.149  6.353603934e-01
-1.014  -10.135  1.393199449e+00
-1.014  -9.122  1.200296854e+00
-1.014  -8.108  1.018345469e+00
-1.014  -7.095  8.349083267e-01
-1.014  -6.081  7.078081320e-01
-1.014  -5.068  6.269800832e-01
-1.014  -4.054  5.559039585e-01
-1.014  -3.041  5.103698757e-01
-1.014  -2.027  4.791896983e-01
-1.014  -1.014  4.688950702e-01
-1.014   0.000  4.659079850e-01
-1.014   1.014  4.668089878e-01
-1.014   2.027  4.787305621e-01
-1.014   3.041  5.008858189e-01
-1.014   4.054  5.472211501e-01
-1.014   5.068  6.182051746e-01
-1.014   6.081  7.001578487e-01
-1.014   7.095  8.453602393e-01
-1.014   8.108  9.864127005e-01
-1.014   9.122  1.161182606e+00
-1.014  10.135  1.582969817e+00
-1.014  11.149  9.149716775e-01
-1.014  12.162  8.000054017e-01

 0.000  -12.162  -3.273574669e+00
 0.000  -11.149  1.522220821e+00
 0.000  -10.135  1.349789672e+00
 0.000  -9.122  1.190137232e+00
 0.000  -8.108  9.822354180e-01
 0.000  -7.095  8.160441919e-01
 0.000  -6.081  6.907892262e-01
 0.000  -5.068  6.075139549e-01
 0.000  -4.054  5.474235844e-01
 0.000  -3.041  4.953897036e-01
 0.000  -2.027  4.760701095e-01
 0.000  -1.014  4.728813767e-01
 0.000   0.000  4.595806622e-01
 0.000   1.014  4.564996855e-01
 0.000   2.027  4.806135003e-01
 0.000   3.041  5.053860975e-01
 0.000   4.054  5.461615692e-01
 0.000   5.068  5.995437514e-01
 0.000   6.081  6.984820534e-01
 0.000   7.095  8.368450653e-01
 0.000   8.108  9.793230167e-01
 0.000   9.122  1.152080838e+00
 0.000  10.135  1.307631727e+00
 0.000  11.149  1.862848308e+00
 0.000  12.162  9.239617697e-01

 1.014  -12.162  7.023069488e+00
 1.014  -11.149  1.674665245e-01
 1.014  -10.135  1.553013573e+00
 1.014  -9.122  1.201282813e+00
 1.014  -8.108  9.856910764e-01
 1.014  -7.095  8.344608309e-01
 1.014  -6.081  7.064379527e-01
 1.014  -5.068  6.090658611e-01
 1.014  -4.054  5.584707076e-01
 1.014  -3.041  5.073203892e-01
 1.014  -2.027  4.877867373e-01
 1.014  -1.014  4.784444462e-01
 1.014   0.000  4.584479178e-01
 1.014   1.014  4.587736570e-01
 1.014   2.027  4.764559101e-01
 1.014   3.041  5.100707502e-01
 1.014   4.054  5.540458529e-01
 1.014   5.068  6.104086466e-01
 1.014   6.081  6.983295034e-01
 1.014   7.095  8.370648396e-01
 1.014   8.108  9.823482973e-01
 1.014   9.122  1.173682960e+00
 1.014  10.135  1.319316624e+00
 1.014  11.149  3.537627081e-01
 1.014  12.162  4.364818983e-01

 2.027  -12.162  2.395013884e-01
 2.027  -11.149  -8.094182481e+00
 2.027  -10.135  1.483821389e+00
 2.027  -9.122  1.202606895e+00
 2.027  -8.108  1.018370116e+00
 2.027  -7.095  8.849174484e-01
 2.027  -6.081  7.532111624e-01
 2.027  -5.068  6.498163997e-01
 2.027  -4.054  5.838898696e-01
 2.027  -3.041  5.394870809e-01
 2.027  -2.027  4.994518757e-01
 2.027  -1.014  4.925915965e-01
 2.027   0.000  4.836008491e-01
 2.027   1.014  4.869017497e-01
 2.027   2.027  5.014136209e-01
 2.027   3.041  5.284050293e-01
 2.027   4.054  5.801515215e-01
 2.027   5.068  6.435034678e-01
 2.027   6.081  7.355170723e-01
 2.027   7.095  8.443299751e-01
 2.027   8.108  1.012348394e+00
 2.027   9.122  1.230199975e+00
 2.027  10.135  8.556024217e-01
 2.027  11.149  3.579910027e+00
 2.027  12.162  9.326849393e-02

 3.041  -12.162  -1.791007303e-01
 3.041  -11.149  9.271309138e-01
 3.041  -10.135  8.803149256e-01
 3.041  -9.122  1.267070497e+00
 3.041  -8.108  1.083253221e+00
 3.041  -7.095  9.609356655e-01
 3.041  -6.081  8.241975127e-01
 3.041  -5.068  7.084318343e-01
 3.041  -4.054  6.052588088e-01
 3.041  -3.041  5.569105678e-01
 3.041  -2.027  5.308400196e-01
 3.041  -1.014  5.216261479e-01
 3.041   0.000  5.148684409e-01
 3.041   1.014  5.253313022e-01
 3.041   2.027  5.481252359e-01
 3.041   3.041  5.837202937e-01
 3.041   4.054  6.434083554e-01
 3.041   5.068  6.979951747e-01
 3.041   6.081  7.881800622e-01
 3.041   7.095  9.114435878e-01
 3.041   8.108  1.086259548e+00
 3.041   9.122  1.249623434e+00
 3.041  10.135  1.234372738e+00
 3.041  11.149  7.044811803e-01
 3.041  12.162  1.358384566e-01

 4.054  -12.162  2.818590866e-01
 4.054  -11.149  4.258910197e-01
 4.054  -10.135  6.259661576e-01
 4.054  -9.122  1.244744324e+00
 4.054  -8.108  1.195576603e+00
 4.054  -7.095  1.026077341e+00
 4.054  -6.081  9.010175136e-01
 4.054  -5.068  7.952698451e-01
 4.054  -4.054  6.802817452e-01
 4.054  -3.041  6.134706756e-01
 4.054  -2.027  5.800355249e-01
 4.054  -1.014  5.653455106e-01
 4.054   0.000  5.659530198e-01
 4.054   1.014  5.715127680e-01
 4.054   2.027  5.985610645e-01
 4.054   3.041  6.358883703e-01
 4.054   4.054  6.898751087e-01
 4.054   5.068  7.606906570e-01
 4.054   6.081  8.762528196e-01
 4.054   7.095  1.008290376e+00
 4.054   8.108  1.157714517e+00
 4.054   9.122  1.312636444e+00
 4.054  10.135  1.643987610e+00
 4.054  11.149  -1.008691482e+00
 4.054  12.162  -3.529235490e-02

 5.068  -12.162  8.960841975e-01
 5.068  -11.149  1.148280951e+00
 5.068  -10.135  6.558577035e-01
 5.068  -9.122  1.038509524e+00
 5.068  -8.108  2.048351815e+00
 5.068  -7.095  1.126193570e+00
 5.068  -6.081  9.821954553e-01
 5.068  -5.068  8.613054869e-01
 5.068  -4.054  7.691030278e-01
 5.068  -3.041  7.048386800e-01
 5.068  -2.027  6.534909001e-01
 5.068  -1.014  6.366643568e-01
 5.068   0.000  6.399577505e-01
 5.068   1.014  6.365622883e-01
 5.068   2.027  6.673235984e-01
 5.068   3.041  7.000703808e-01
 5.068   4.054  7.534643168e-01
 5.068   5.068  8.588829672e-01
 5.068   6.081  9.921772354e-01
 5.068   7.095  1.119358831e+00
 5.068   8.108  1.457723161e+00
 5.068   9.122  1.563502246e+00
 5.068  10.135  -5.078417603e-02
 5.068  11.149  -6.003932714e-01
 5.068  12.162  1.525980030e-01

 6.081  -12.162  1.280474562e-01
 6.081  -11.149  9.695589502e-01
 6.081  -10.135  9.462943921e-01
 6.081  -9.122  4.806109321e+00
 6.081  -8.108  1.285591861e+00
 6.081  -7.095  1.275150996e+00
 6.081  -6.081  1.067647395e+00
 6.081  -5.068  9.583065299e-01
 6.081  -4.054  8.696656660e-01
 6.081  -3.041  8.099000741e-01
 6.081  -2.027  7.568697522e-01
 6.081  -1.014  7.384998597e-01
 6.081   0.000  7.342141387e-01
 6.081   1.014  7.294643893e-01
 6.081   2.027  7.744483643e-01
 6.081   3.041  8.040381113e-01
 6.081   4.054  8.656809023e-01
 6.081   5.068  9.597309167e-01
 6.081   6.081  1.094369305e+00
 6.081   7.095  1.247950557e+00
 6.081   8.108  1.648727529e+00
 6.081   9.122  -7.172728932e-01
 6.081  10.135  1.795665996e-01
 6.081  11.149  4.873507381e-01
 6.081  12.162  5.980690899e-03

 7.095  -12.162  -5.273423663e-02
 7.095  -11.149  3.116211947e-02
 7.095  -10.135  1.616574679e-01
 7.095  -9.122  4.421736681e-01
 7.095  -8.108  1.417108060e+00
 7.095  -7.095  1.467999472e+00
 7.095  -6.081  1.211380814e+00
 7.095  -5.068  1.084343438e+00
 7.095  -4.054  1.016971242e+00
 7.095  -3.041  9.606186280e-01
 7.095  -2.027  9.122637485e-01
 7.095  -1.014  8.836712991e-01
 7.095   0.000  8.740580821e-01
 7.095   1.014  8.895487507e-01
 7.095   2.027  9.140489496e-01
 7.095   3.041  9.420416697e-01
 7.095   4.054  9.952338413e-01
 7.095   5.068  1.099573255e+00
 7.095   6.081  1.253092173e+00
 7.095   7.095  1.441604386e+00
 7.095   8.108  1.692413825e+00
 7.095   9.122  4.246828703e-01
 7.095  10.135  2.306320884e-01
 7.095  11.149  1.115367438e-01
 7.095  12.162  1.199122762e-01

 8.108  -12.162  -1.084423753e-02
 8.108  -11.149  2.246637813e-01
 8.108  -10.135  3.175924597e-01
 8.108  -9.122  2.316919505e-01
 8.108  -8.108  7.179585398e-01
 8.108  -7.095  1.052768953e+00
 8.108  -6.081  1.289753760e+00
 8.108  -5.068  1.217194912e+00
 8.108  -4.054  1.181326402e+00
 8.108  -3.041  1.134095772e+00
 8.108  -2.027  1.088094523e+00
 8.108  -1.014  1.054960580e+00
 8.108   0.000  1.034367781e+00
 8.108   1.014  1.046504083e+00
 8.108   2.027  1.070537547e+00
 8.108   3.041  1.131545982e+00
 8.108   4.054  1.186141115e+00
 8.108   5.068  1.338221955e+00
 8.108   6.081  1.377020126e+00
 8.108   7.095  8.929877814e-01
 8.108   8.108  2.014613461e-01
 8.108   9.122  -1.028762800e+00
 8.108  10.135  -3.759017968e-01
 8.108  11.149  3.668763993e-02
 8.108  12.162  3.064000595e-03

 9.122  -12.162  -5.008712864e-02
 9.122  -11.149  7.361590621e-02
 9.122  -10.135  -7.870783260e-02
 9.122  -9.122  5.145345085e-02
 9.122  -8.108  -1.976835498e-01
 9.122  -7.095  4.462885659e-01
 9.122  -6.081  3.583082235e-01
 9.122  -5.068  1.230866973e+00
 9.122  -4.054  1.255820882e+00
 9.122  -3.041  1.242288208e+00
 9.122  -2.027  1.284254837e+00
 9.122  -1.014  1.240907180e+00
 9.122   0.000  1.314199884e+00
 9.122   1.014  1.188122095e+00
 9.122   2.027  1.330943879e+00
 9.122   3.041  1.486629599e+00
 9.122   4.054  5.969348787e+00
 9.122   5.068  1.738219554e+00
 9.122   6.081  2.137582443e+00
 9.122   7.095  -3.481523219e+00
 9.122   8.108  2.560476475e-01
 9.122   9.122  7.231265018e-01
 9.122  10.135  -2.161891812e-01
 9.122  11.149  -2.489334950e-01
 9.122  12.162  -3.133916762e-02

10.135  -12.162  -4.299225882e-03
10.135  -11.149  -2.690863843e-03
10.135  -10.135  1.078029500e-01
10.135  -9.122  8.409401405e-02
10.135  -8.108  -1.768855502e-01
10.135  -7.095  -3.496067763e+00
10.135  -6.081  6.175088582e-02
10.135  -5.068  9.483818984e-01
10.135  -4.054  1.090694011e+00
10.135  -3.041  1.511744766e+00
10.135  -2.027  2.852150437e-01
10.135  -1.014  1.134888005e+00
10.135   0.000  1.356208909e+00
10.135   1.014  9.866050312e-01
10.135   2.027  1.304025799e+00
10.135   3.041  6.345899122e+00
10.135   4.054  -1.683115591e+00
10.135   5.068  7.160371010e-01
10.135   6.081  2.500996965e-01
10.135   7.095  -9.284234151e-01
10.135   8.108  -2.839261455e-01
10.135   9.122  -2.429236289e-01
10.135  10.135  -4.734592438e-01
10.135  11.149  8.200737572e-03
10.135  12.162  5.891445215e-03

11.149  -12.162  1.052448631e-03
11.149  -11.149  -5.318585816e-03
11.149  -10.135  1.583406105e-02
11.149  -9.122  5.141845082e-01
11.149  -8.108  2.028496119e-03
11.149  -7.095  2.215451717e-01
11.149  -6.081  -5.642144997e-01
11.149  -5.068  7.906514288e+00
11.149  -4.054  6.460836562e-01
11.149  -3.041  1.332997547e+00
11.149  -2.027  1.217199354e+00
11.149  -1.014  9.134091041e-02
11.149   0.000  6.349086123e-01
11.149   1.014  5.801590652e-01
11.149   2.027  8.189925410e-01
11.149   3.041  2.724941890e-01
11.149   4.054  2.082815027e-01
11.149   5.068  4.849789573e+00
11.149   6.081  -8.116892770e-01
11.149   7.095  1.847285877e-01
11.149   8.108  6.064520496e-02
11.149   9.122  -1.657639166e-03
11.149  10.135  8.249925694e-03
11.149  11.149  1.554700917e-02
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  2.015147692e-03
12.162  -10.135  6.315874569e-03
12.162  -9.122  2.603808049e-02
12.162  -8.108  -2.503786133e-03
12.162  -7.095  1.282767042e-01
12.162  -6.081  -3.010856535e-03
12.162  -5.068  -1.589001996e-02
12.162  -4.054  6.133211292e-01
12.162  -3.041  -1.664125494e-01
12.162  -2.027  -1.517651893e+00
12.162  -1.014  -3.825952039e-01
12.162   0.000  -1.315921594e+00
12.162   1.014  4.990534748e-01
12.162   2.027  -1.144795580e+00
12.162   3.041  1.243890120e-01
12.162   4.054  -9.071516951e-01
12.162   5.068  -1.847267201e-01
12.162   6.081  -6.601137134e-02
12.162   7.095  6.307186602e-03
12.162   8.108  1.968523827e-02
12.162   9.122  -4.078656404e-03
12.162  10.135  -1.786647515e-03
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00



# y =  0.000fm 

# x [fm]      z [fm]     Y (off-diagonality of average energy momentum tensor)
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  1.651150809e-03
-12.162  -9.122  -1.174251459e-02
-12.162  -8.108  2.898700307e-02
-12.162  -7.095  7.298559292e-03
-12.162  -6.081  2.061181344e-01
-12.162  -5.068  -6.457915728e-01
-12.162  -4.054  -3.529641167e+00
-12.162  -3.041  -4.968279167e-01
-12.162  -2.027  -1.428966926e+00
-12.162  -1.014  -3.764861735e+00
-12.162   0.000  8.308168140e-01
-12.162   1.014  1.515904514e-01
-12.162   2.027  3.956803197e-01
-12.162   3.041  2.066689078e-01
-12.162   4.054  -6.437008446e-03
-12.162   5.068  -3.658073926e-02
-12.162   6.081  3.947317572e-03
-12.162   7.095  3.387855481e-01
-12.162   8.108  0.000000000e+00
-12.162   9.122  0.000000000e+00
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  0.000000000e+00
-11.149  -11.149  0.000000000e+00
-11.149  -10.135  3.444269993e-03
-11.149  -9.122  -6.527262045e-02
-11.149  -8.108  8.272715610e-02
-11.149  -7.095  2.101729117e-02
-11.149  -6.081  4.027539291e-01
-11.149  -5.068  7.599160523e-01
-11.149  -4.054  1.337912331e+00
-11.149  -3.041  1.218232967e+00
-11.149  -2.027  -1.388769101e+00
-11.149  -1.014  -3.256976530e-01
-11.149   0.000  -9.430082977e-01
-11.149   1.014  1.766229099e+00
-11.149   2.027  1.175355252e+00
-11.149   3.041  -3.183133152e-01
-11.149   4.054  2.442796504e-01
-11.149   5.068  1.711158414e-01
-11.149   6.081  -1.100837226e-03
-11.149   7.095  3.349064508e-02
-11.149   8.108  -3.556622091e-03
-11.149   9.122  0.000000000e+00
-11.149  10.135  0.000000000e+00
-11.149  11.149  0.000000000e+00
-11.149  12.162  0.000000000e+00

-10.135  -12.162  0.000000000e+00
-10.135  -11.149  7.555783483e-03
-10.135  -10.135  2.386721321e-02
-10.135  -9.122  -3.483148462e-02
-10.135  -8.108  -1.934131603e-02
-10.135  -7.095  -3.160847501e+00
-10.135  -6.081  -1.346434482e-01
-10.135  -5.068  1.626035626e+00
-10.135  -4.054  1.057980515e+00
-10.135  -3.041  -1.855293010e+01
-10.135  -2.027  1.288662089e+00
-10.135  -1.014  1.231459384e+00
-10.135   0.000  1.304515767e+00
-10.135   1.014  1.739756378e+00
-10.135   2.027  2.925609517e-01
-10.135   3.041  -2.052616120e-01
-10.135   4.054  4.122748178e-02
-10.135   5.068  6.574152274e-02
-10.135   6.081  3.895039493e-02
-10.135   7.095  -2.707319937e-02
-10.135   8.108  1.656602721e-02
-10.135   9.122  -1.481474131e-02
-10.135  10.135  0.000000000e+00
-10.135  11.149  0.000000000e+00
-10.135  12.162  0.000000000e+00

-9.122  -12.162  0.000000000e+00
-9.122  -11.149  -4.773042644e-03
-9.122  -10.135  -1.334343059e-02
-9.122  -9.122  -2.415680590e-02
-9.122  -8.108  -9.195965653e-02
-9.122  -7.095  2.638113829e+00
-9.122  -6.081  1.887470649e+00
-9.122  -5.068  2.376856185e+00
-9.122  -4.054  1.383145446e+00
-9.122  -3.041  1.252160976e+00
-9.122  -2.027  1.169759107e+00
-9.122  -1.014  1.160384508e+00
-9.122   0.000  1.221714974e+00
-9.122   1.014  1.319151612e+00
-9.122   2.027  1.205679321e+00
-9.122   3.041  7.847293478e-01
-9.122   4.054  1.293577424e-02
-9.122   5.068  1.062166303e+01
-9.122   6.081  2.276501617e-01
-9.122   7.095  -4.808375841e-02
-9.122   8.108  1.360514413e-01
-9.122   9.122  -7.041455016e-03
-9.122  10.135  -3.812752364e-03
-9.122  11.149  0.000000000e+00
-9.122  12.162  0.000000000e+00

-8.108  -12.162  -7.977962441e-04
-8.108  -11.149  -1.579247811e-02
-8.108  -10.135  2.841117260e-01
-8.108  -9.122  -5.773675719e-01
-8.108  -8.108  -7.456149553e-01
-8.108  -7.095  -7.444288277e-01
-8.108  -6.081  1.225024190e+00
-8.108  -5.068  9.634700906e-01
-8.108  -4.054  1.169742755e+00
-8.108  -3.041  1.060261059e+00
-8.108  -2.027  1.004589718e+00
-8.108  -1.014  9.902965607e-01
-8.108   0.000  1.026141779e+00
-8.108   1.014  1.102233635e+00
-8.108   2.027  1.300989753e+00
-8.108   3.041  1.218952226e+00
-8.108   4.054  1.431631555e+00
-8.108   5.068  3.155001755e-01
-8.108   6.081  1.399099692e-01
-8.108   7.095  -1.547654375e+00
-8.108   8.108  4.986406663e-03
-8.108   9.122  -1.932267414e-03
-8.108  10.135  -4.832619579e-04
-8.108  11.149  0.000000000e+00
-8.108  12.162  0.000000000e+00

-7.095  -12.162  -3.135725556e-03
-7.095  -11.149  -8.133399979e-03
-7.095  -10.135  -2.718214842e-01
-7.095  -9.122  4.518230614e-01
-7.095  -8.108  2.911563491e-02
-7.095  -7.095  4.320360333e+00
-7.095  -6.081  1.337890272e+00
-7.095  -5.068  1.090245684e+00
-7.095  -4.054  1.035049122e+00
-7.095  -3.041  9.113909987e-01
-7.095  -2.027  8.398559432e-01
-7.095  -1.014  8.246279844e-01
-7.095   0.000  8.650973726e-01
-7.095   1.014  9.316807412e-01
-7.095   2.027  1.051177423e+00
-7.095   3.041  1.184773930e+00
-7.095   4.054  1.057968966e+00
-7.095   5.068  -4.894166124e-01
-7.095   6.081  1.237060999e+00
-7.095   7.095  -4.542137487e-01
-7.095   8.108  -3.261175063e-01
-7.095   9.122  1.313900043e-02
-7.095  10.135  -1.035055056e-02
-7.095  11.149  0.000000000e+00
-7.095  12.162  0.000000000e+00

-6.081  -12.162  -2.993972984e-04
-6.081  -11.149  -8.076670974e-02
-6.081  -10.135  1.269483467e-01
-6.081  -9.122  -3.472815045e+00
-6.081  -8.108  3.656044636e-01
-6.081  -7.095  1.103720276e+00
-6.081  -6.081  1.576857702e+00
-6.081  -5.068  1.110911777e+00
-6.081  -4.054  9.412968200e-01
-6.081  -3.041  7.946637525e-01
-6.081  -2.027  7.364639011e-01
-6.081  -1.014  7.128177371e-01
-6.081   0.000  7.195073649e-01
-6.081   1.014  7.899408780e-01
-6.081   2.027  9.129103737e-01
-6.081   3.041  1.059072101e+00
-6.081   4.054  1.160994213e+00
-6.081   5.068  1.648449649e+00
-6.081   6.081  6.612863884e+02
-6.081   7.095  -4.854154106e-01
-6.081   8.108  3.876163933e-02
-6.081   9.122  2.695690230e-02
-6.081  10.135  1.682007143e-02
-6.081  11.149  0.000000000e+00
-6.081  12.162  0.000000000e+00

-5.068  -12.162  -5.153411716e-03
-5.068  -11.149  -3.556567281e-01
-5.068  -10.135  3.524884487e-01
-5.068  -9.122  6.574152122e-01
-5.068  -8.108  -5.013935474e-01
-5.068  -7.095  1.340585723e+00
-5.068  -6.081  1.228251678e+00
-5.068  -5.068  1.058567681e+00
-5.068  -4.054  8.919971430e-01
-5.068  -3.041  7.548455856e-01
-5.068  -2.027  6.694865622e-01
-5.068  -1.014  6.235324982e-01
-5.068   0.000  6.315465613e-01
-5.068   1.014  6.897036934e-01
-5.068   2.027  7.973142594e-01
-5.068   3.041  9.421893661e-01
-5.068   4.054  1.125659823e+00
-5.068   5.068  1.516180661e+00
-5.068   6.081  7.287355489e-01
-5.068   7.095  5.218107342e-01
-5.068   8.108  -5.403570117e-02
-5.068   9.122  -1.639181004e-01
-5.068  10.135  3.463361287e-04
-5.068  11.149  0.000000000e+00
-5.068  12.162  0.000000000e+00

-4.054  -12.162  1.612747615e-03
-4.054  -11.149  7.259611560e-02
-4.054  -10.135  8.185840789e-02
-4.054  -9.122  1.566129317e-01
-4.054  -8.108  8.461487230e-01
-4.054  -7.095  1.751612871e+00
-4.054  -6.081  1.275199136e+00
-4.054  -5.068  1.035382970e+00
-4.054  -4.054  8.820660739e-01
-4.054  -3.041  7.274090291e-01
-4.054  -2.027  6.117057030e-01
-4.054  -1.014  5.528697646e-01
-4.054   0.000  5.528858842e-01
-4.054   1.014  6.063714627e-01
-4.054   2.027  7.142951665e-01
-4.054   3.041  8.627229795e-01
-4.054   4.054  1.060122719e+00
-4.054   5.068  1.303419802e+00
-4.054   6.081  9.046325702e-01
-4.054   7.095  9.930082309e-01
-4.054   8.108  -1.059782139e+00
-4.054   9.122  -3.875959491e-02
-4.054  10.135  7.346679335e-02
-4.054  11.149  5.324323517e-04
-4.054  12.162  0.000000000e+00

-3.041  -12.162  7.849471742e-02
-3.041  -11.149  1.552959366e-02
-3.041  -10.135  2.682712927e-01
-3.041  -9.122  4.540980004e-01
-3.041  -8.108  -2.820206254e+00
-3.041  -7.095  1.060004740e+00
-3.041  -6.081  1.284935075e+00
-3.041  -5.068  1.044610869e+00
-3.041  -4.054  8.695047113e-01
-3.041  -3.041  7.024170946e-01
-3.041  -2.027  5.757027934e-01
-3.041  -1.014  5.157635972e-01
-3.041   0.000  5.026543576e-01
-3.041   1.014  5.489984656e-01
-3.041   2.027  6.498895325e-01
-3.041   3.041  7.969771115e-01
-3.041   4.054  1.001009826e+00
-3.041   5.068  1.256052804e+00
-3.041   6.081  3.060585219e+00
-3.041   7.095  1.058302435e-01
-3.041   8.108  -2.929635070e-01
-3.041   9.122  -2.089134636e+00
-3.041  10.135  -8.107211609e-02
-3.041  11.149  -3.171989876e-04
-3.041  12.162  0.000000000e+00

-2.027  -12.162  -5.345286546e-03
-2.027  -11.149  -1.251956794e+00
-2.027  -10.135  2.458428866e-01
-2.027  -9.122  5.716486355e-01
-2.027  -8.108  -4.007306462e-01
-2.027  -7.095  1.161241887e+00
-2.027  -6.081  1.293642769e+00
-2.027  -5.068  1.047777900e+00
-2.027  -4.054  8.653527302e-01
-2.027  -3.041  6.955802425e-01
-2.027  -2.027  5.621362473e-01
-2.027  -1.014  4.927362953e-01
-2.027   0.000  4.831634488e-01
-2.027   1.014  5.215269825e-01
-2.027   2.027  6.092165306e-01
-2.027   3.041  7.653730741e-01
-2.027   4.054  9.527994859e-01
-2.027   5.068  8.998706728e-01
-2.027   6.081  9.110520869e-01
-2.027   7.095  -6.155840152e-01
-2.027   8.108  3.407270927e-02
-2.027   9.122  2.523482713e-01
-2.027  10.135  -7.949076489e-02
-2.027  11.149  7.478926499e-04
-2.027  12.162  0.000000000e+00

-1.014  -12.162  -7.514302289e-04
-1.014  -11.149  -1.681462578e-02
-1.014  -10.135  -9.555436687e-02
-1.014  -9.122  6.618696026e-01
-1.014  -8.108  -1.556621660e+01
-1.014  -7.095  1.197395305e-02
-1.014  -6.081  1.382590453e+00
-1.014  -5.068  1.082349360e+00
-1.014  -4.054  8.800259489e-01
-1.014  -3.041  7.088116777e-01
-1.014  -2.027  5.591055707e-01
-1.014  -1.014  4.743624582e-01
-1.014   0.000  4.659079850e-01
-1.014   1.014  4.850074559e-01
-1.014   2.027  5.758400649e-01
-1.014   3.041  7.213609322e-01
-1.014   4.054  9.131092939e-01
-1.014   5.068  1.165656713e+00
-1.014   6.081  1.522639906e+00
-1.014   7.095  1.020904970e+00
-1.014   8.108  -1.624764561e-02
-1.014   9.122  -2.461469628e-01
-1.014  10.135  4.608785029e-01
-1.014  11.149  -1.061024634e-04
-1.014  12.162  8.349610110e-05

 0.000  -12.162  -2.682950171e-04
 0.000  -11.149  -5.601281524e-03
 0.000  -10.135  -2.658016894e+00
 0.000  -9.122  6.683513264e-02
 0.000  -8.108  9.613933522e-01
 0.000  -7.095  2.796400799e+00
 0.000  -6.081  1.274906968e+00
 0.000  -5.068  1.131777137e+00
 0.000  -4.054  9.227914723e-01
 0.000  -3.041  7.277923884e-01
 0.000  -2.027  5.711852278e-01
 0.000  -1.014  4.715064575e-01
 0.000   0.000  4.595806622e-01
 0.000   1.014  4.840781886e-01
 0.000   2.027  5.738746205e-01
 0.000   3.041  7.000090020e-01
 0.000   4.054  8.846431269e-01
 0.000   5.068  1.106712583e+00
 0.000   6.081  1.026338910e+00
 0.000   7.095  1.599038087e+00
 0.000   8.108  -4.412916226e+00
 0.000   9.122  2.217274057e-02
 0.000  10.135  3.424455849e+00
 0.000  11.149  5.038295491e-03
 0.000  12.162  0.000000000e+00

 1.014  -12.162  1.344649908e-04
 1.014  -11.149  -8.440636474e-03
 1.014  -10.135  -9.711220928e-02
 1.014  -9.122  -1.316092171e-01
 1.014  -8.108  2.042252838e-02
 1.014  -7.095  8.378959901e-01
 1.014  -6.081  1.382034824e+00
 1.014  -5.068  1.186476009e+00
 1.014  -4.054  9.430441746e-01
 1.014  -3.041  7.279199682e-01
 1.014  -2.027  5.768484180e-01
 1.014  -1.014  4.857593873e-01
 1.014   0.000  4.584479178e-01
 1.014   1.014  4.864497464e-01
 1.014   2.027  5.576250257e-01
 1.014   3.041  6.745984809e-01
 1.014   4.054  8.416557572e-01
 1.014   5.068  1.080874117e+00
 1.014   6.081  1.290548605e+00
 1.014   7.095  1.388580939e+00
 1.014   8.108  7.506774582e-01
 1.014   9.122  -1.798422916e-01
 1.014  10.135  2.100153774e-01
 1.014  11.149  -1.996026118e-02
 1.014  12.162  4.551656290e-03

 2.027  -12.162  0.000000000e+00
 2.027  -11.149  -1.096161208e-03
 2.027  -10.135  -1.376840250e-01
 2.027  -9.122  -3.798079671e-01
 2.027  -8.108  5.563550016e+00
 2.027  -7.095  4.146063366e-01
 2.027  -6.081  1.444989930e+00
 2.027  -5.068  1.227997844e+00
 2.027  -4.054  9.589737925e-01
 2.027  -3.041  7.569760523e-01
 2.027  -2.027  6.119546922e-01
 2.027  -1.014  5.169568357e-01
 2.027   0.000  4.836008491e-01
 2.027   1.014  4.945529722e-01
 2.027   2.027  5.565460760e-01
 2.027   3.041  6.896251796e-01
 2.027   4.054  8.451226794e-01
 2.027   5.068  1.077652631e+00
 2.027   6.081  1.196477934e+00
 2.027   7.095  5.136429683e+00
 2.027   8.108  1.948094143e-01
 2.027   9.122  5.065421020e+00
 2.027  10.135  5.835472558e-02
 2.027  11.149  -1.161145251e-02
 2.027  12.162  -9.596373684e-03

 3.041  -12.162  0.000000000e+00
 3.041  -11.149  -4.401934164e-02
 3.041  -10.135  -4.722831299e-01
 3.041  -9.122  -1.722701610e-01
 3.041  -8.108  -3.810025070e-01
 3.041  -7.095  2.104818979e-01
 3.041  -6.081  1.572855277e+00
 3.041  -5.068  1.232398655e+00
 3.041  -4.054  1.011750553e+00
 3.041  -3.041  8.107499351e-01
 3.041  -2.027  6.636723266e-01
 3.041  -1.014  5.643342026e-01
 3.041   0.000  5.148684409e-01
 3.041   1.014  5.163333949e-01
 3.041   2.027  5.769935501e-01
 3.041   3.041  6.995446459e-01
 3.041   4.054  8.720991091e-01
 3.041   5.068  1.098982331e+00
 3.041   6.081  1.291672596e+00
 3.041   7.095  1.213925253e+00
 3.041   8.108  -4.485137604e-02
 3.041   9.122  -1.797415026e+00
 3.041  10.135  9.195273217e-01
 3.041  11.149  2.904029795e-03
 3.041  12.162  2.593073778e-02

 4.054  -12.162  0.000000000e+00
 4.054  -11.149  -2.815763755e-03
 4.054  -10.135  -7.851192907e-03
 4.054  -9.122  8.685262110e-02
 4.054  -8.108  2.003514268e+00
 4.054  -7.095  -1.068093692e+00
 4.054  -6.081  1.307355485e+00
 4.054  -5.068  1.455949982e+00
 4.054  -4.054  1.096396682e+00
 4.054  -3.041  8.909274464e-01
 4.054  -2.027  7.124508553e-01
 4.054  -1.014  6.076237628e-01
 4.054   0.000  5.659530198e-01
 4.054   1.014  5.646486208e-01
 4.054   2.027  6.122237822e-01
 4.054   3.041  7.187673380e-01
 4.054   4.054  8.856376854e-01
 4.054   5.068  1.082019278e+00
 4.054   6.081  1.073691254e+00
 4.054   7.095  1.431007260e+00
 4.054   8.108  1.322780928e+00
 4.054   9.122  3.399228865e-01
 4.054  10.135  2.283001362e+00
 4.054  11.149  -1.854232910e-02
 4.054  12.162  8.506829560e-02

 5.068  -12.162  0.000000000e+00
 5.068  -11.149  -8.018800550e-03
 5.068  -10.135  1.941668606e-02
 5.068  -9.122  -7.920012195e-03
 5.068  -8.108  1.452731411e-01
 5.068  -7.095  1.118160595e+00
 5.068  -6.081  6.451166457e-02
 5.068  -5.068  1.371612963e+00
 5.068  -4.054  1.195992718e+00
 5.068  -3.041  9.717310896e-01
 5.068  -2.027  7.960709221e-01
 5.068  -1.014  6.955956112e-01
 5.068   0.000  6.399577505e-01
 5.068   1.014  6.312410861e-01
 5.068   2.027  6.699606544e-01
 5.068   3.041  7.594380614e-01
 5.068   4.054  8.985234604e-01
 5.068   5.068  1.084482788e+00
 5.068   6.081  1.086786529e+00
 5.068   7.095  1.235912337e+00
 5.068   8.108  5.115909639e+00
 5.068   9.122  1.233718819e+00
 5.068  10.135  1.400266927e-01
 5.068  11.149  -3.920075525e-02
 5.068  12.162  7.757514368e-04

 6.081  -12.162  0.000000000e+00
 6.081  -11.149  0.000000000e+00
 6.081  -10.135  1.209230613e-03
 6.081  -9.122  3.132639723e-01
 6.081  -8.108  -3.462126185e-01
 6.081  -7.095  4.743457454e-01
 6.081  -6.081  9.428578733e-01
 6.081  -5.068  5.909202085e-02
 6.081  -4.054  1.284208654e+00
 6.081  -3.041  1.084414183e+00
 6.081  -2.027  9.099484015e-01
 6.081  -1.014  7.999724131e-01
 6.081   0.000  7.342141387e-01
 6.081   1.014  7.119133190e-01
 6.081   2.027  7.451019904e-01
 6.081   3.041  8.367355673e-01
 6.081   4.054  9.636393264e-01
 6.081   5.068  1.128746573e+00
 6.081   6.081  1.410985947e+00
 6.081   7.095  1.153657650e+00
 6.081   8.108  6.299791986e-02
 6.081   9.122  1.665992159e-01
 6.081  10.135  3.297469707e-01
 6.081  11.149  1.035004795e+00
 6.081  12.162  -5.772670114e-03

 7.095  -12.162  0.000000000e+00
 7.095  -11.149  0.000000000e+00
 7.095  -10.135  6.821639746e-02
 7.095  -9.122  -2.801159462e-02
 7.095  -8.108  -5.501012377e-01
 7.095  -7.095  1.166866158e-01
 7.095  -6.081  -1.209363603e+00
 7.095  -5.068  -7.258389367e-01
 7.095  -4.054  7.882715090e-01
 7.095  -3.041  1.243966670e+00
 7.095  -2.027  1.041519373e+00
 7.095  -1.014  9.192657532e-01
 7.095   0.000  8.740580821e-01
 7.095   1.014  8.477201651e-01
 7.095   2.027  8.644349507e-01
 7.095   3.041  9.430366300e-01
 7.095   4.054  1.053677376e+00
 7.095   5.068  1.176029989e+00
 7.095   6.081  1.250241375e+00
 7.095   7.095  5.549443754e-01
 7.095   8.108  3.554882660e+00
 7.095   9.122  8.517007342e-02
 7.095  10.135  -2.798343663e-01
 7.095  11.149  8.549211912e-02
 7.095  12.162  -4.881939610e-02

 8.108  -12.162  0.000000000e+00
 8.108  -11.149  0.000000000e+00
 8.108  -10.135  0.000000000e+00
 8.108  -9.122  -6.824322304e-02
 8.108  -8.108  9.258918178e-02
 8.108  -7.095  9.423903997e-02
 8.108  -6.081  2.781643192e+00
 8.108  -5.068  1.552329243e-01
 8.108  -4.054  1.067355494e+00
 8.108  -3.041  8.713725744e-01
 8.108  -2.027  1.245787695e+00
 8.108  -1.014  1.100106574e+00
 8.108   0.000  1.034367781e+00
 8.108   1.014  9.799201471e-01
 8.108   2.027  9.966068908e-01
 8.108   3.041  1.083214002e+00
 8.108   4.054  1.186170813e+00
 8.108   5.068  1.356552350e+00
 8.108   6.081  9.834687284e+00
 8.108   7.095  1.519948269e+00
 8.108   8.108  -1.786020755e+01
 8.108   9.122  -1.776723498e-01
 8.108  10.135  4.071666468e-02
 8.108  11.149  -3.578742398e-01
 8.108  12.162  -4.249271739e-02

 9.122  -12.162  0.000000000e+00
 9.122  -11.149  0.000000000e+00
 9.122  -10.135  0.000000000e+00
 9.122  -9.122  4.623444923e-02
 9.122  -8.108  1.950061017e-01
 9.122  -7.095  3.909915563e-01
 9.122  -6.081  4.849009538e-01
 9.122  -5.068  -1.936642254e+00
 9.122  -4.054  2.062934178e+00
 9.122  -3.041  1.645271457e+00
 9.122  -2.027  1.179284828e+00
 9.122  -1.014  1.303011352e+00
 9.122   0.000  1.314199884e+00
 9.122   1.014  1.183961811e+00
 9.122   2.027  1.191721493e+00
 9.122   3.041  1.229998821e+00
 9.122   4.054  1.544454603e+00
 9.122   5.068  -5.401449863e-01
 9.122   6.081  2.664855428e+00
 9.122   7.095  -5.221875151e+00
 9.122   8.108  -8.103440801e-02
 9.122   9.122  -1.041967148e-01
 9.122  10.135  3.430805815e-02
 9.122  11.149  -9.776600543e-03
 9.122  12.162  -3.234797394e-03

10.135  -12.162  0.000000000e+00
10.135  -11.149  0.000000000e+00
10.135  -10.135  0.000000000e+00
10.135  -9.122  4.144788576e-03
10.135  -8.108  -6.535331990e-03
10.135  -7.095  -3.780204599e-03
10.135  -6.081  -5.150200510e+00
10.135  -5.068  7.853951416e-03
10.135  -4.054  8.440771789e-02
10.135  -3.041  -2.816614010e+00
10.135  -2.027  6.495143904e-01
10.135  -1.014  4.203315999e-01
10.135   0.000  1.356208909e+00
10.135   1.014  7.479842103e-01
10.135   2.027  1.920252287e+00
10.135   3.041  1.473467614e+00
10.135   4.054  2.899628203e+00
10.135   5.068  6.734348178e-01
10.135   6.081  1.328564784e-03
10.135   7.095  7.861473611e-01
10.135   8.108  3.949364503e-01
10.135   9.122  4.453806895e-02
10.135  10.135  -3.486718922e-03
10.135  11.149  -8.205928663e-03
10.135  12.162  0.000000000e+00

11.149  -12.162  0.000000000e+00
11.149  -11.149  0.000000000e+00
11.149  -10.135  0.000000000e+00
11.149  -9.122  0.000000000e+00
11.149  -8.108  1.143073259e-03
11.149  -7.095  -5.327635294e-01
11.149  -6.081  6.366475281e-02
11.149  -5.068  3.773090868e-02
11.149  -4.054  -1.501237476e-01
11.149  -3.041  2.960605044e+00
11.149  -2.027  -1.961485367e+00
11.149  -1.014  -4.815627207e-01
11.149   0.000  6.349086123e-01
11.149   1.014  1.140076533e+00
11.149   2.027  1.068349296e+00
11.149   3.041  -1.219453733e+00
11.149   4.054  1.803640545e+01
11.149   5.068  1.039735813e-01
11.149   6.081  -4.567917273e+00
11.149   7.095  -2.119694402e-01
11.149   8.108  -1.622283387e-02
11.149   9.122  -3.923153539e-03
11.149  10.135  3.586876146e-03
11.149  11.149  0.000000000e+00
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  0.000000000e+00
12.162  -10.135  0.000000000e+00
12.162  -9.122  0.000000000e+00
12.162  -8.108  1.255124425e-03
12.162  -7.095  2.975904880e-01
12.162  -6.081  -1.593270845e-02
12.162  -5.068  -2.641981359e-02
12.162  -4.054  -1.073907404e+01
12.162  -3.041  1.799110105e-01
12.162  -2.027  8.370871619e-01
12.162  -1.014  3.780716013e-01
12.162   0.000  -1.315921594e+00
12.162   1.014  2.500069912e-01
12.162   2.027  1.976557476e-03
12.162   3.041  -4.803169144e-02
12.162   4.054  6.632194232e-01
12.162   5.068  -1.885971232e-01
12.162   6.081  3.443042648e-02
12.162   7.095  5.219240975e-02
12.162   8.108  -1.307758684e-02
12.162   9.122  2.288655269e-03
12.162  10.135  0.000000000e+00
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00



# x =  0.000fm 

# y [fm]      z [fm]     Y (off-diagonality of average energy momentum tensor)
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  0.000000000e+00
-12.162  -9.122  3.187991476e-02
-12.162  -8.108  1.292005894e-02
-12.162  -7.095  -7.421463816e-03
-12.162  -6.081  -1.300259839e-02
-12.162  -5.068  3.606707352e-01
-12.162  -4.054  -1.996767943e-01
-12.162  -3.041  1.626485251e-01
-12.162  -2.027  -2.442257440e+00
-12.162  -1.014  7.285498089e-01
-12.162   0.000  -3.273574669e+00
-12.162   1.014  -1.044899105e+00
-12.162   2.027  1.133218759e+00
-12.162   3.041  2.916981829e+00
-12.162   4.054  2.753234855e-01
-12.162   5.068  3.757847323e-01
-12.162   6.081  1.673466893e-01
-12.162   7.095  3.917980446e-01
-12.162   8.108  1.996509883e-02
-12.162   9.122  2.286435669e-03
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  0.000000000e+00
-11.149  -11.149  0.000000000e+00
-11.149  -10.135  5.041058798e-05
-11.149  -9.122  -6.365302309e-03
-11.149  -8.108  -3.967459317e-02
-11.149  -7.095  1.670070789e-02
-11.149  -6.081  -1.978045129e-01
-11.149  -5.068  -4.503522509e+00
-11.149  -4.054  2.300677392e-01
-11.149  -3.041  -3.450701313e+00
-11.149  -2.027  5.986064642e-01
-11.149  -1.014  1.022460039e+00
-11.149   0.000  1.522220821e+00
-11.149   1.014  1.482413958e+00
-11.149   2.027  7.620164218e-01
-11.149   3.041  -3.286228877e-01
-11.149   4.054  -1.290333413e+00
-11.149   5.068  1.339895135e-01
-11.149   6.081  -1.210181685e+00
-11.149   7.095  -4.122772047e-04
-11.149   8.108  1.522308227e-01
-11.149   9.122  -1.370353670e-02
-11.149  10.135  -4.261523434e-03
-11.149  11.149  0.000000000e+00
-11.149  12.162  0.000000000e+00

-10.135  -12.162  0.000000000e+00
-10.135  -11.149  0.000000000e+00
-10.135  -10.135  9.807209708e-03
-10.135  -9.122  -3.105562413e-02
-10.135  -8.108  2.980194223e-01
-10.135  -7.095  -6.677562567e-01
-10.135  -6.081  -2.510617193e-01
-10.135  -5.068  -6.844517315e-01
-10.135  -4.054  6.579316615e+00
-10.135  -3.041  1.094245183e+00
-10.135  -2.027  1.151691261e+00
-10.135  -1.014  1.415629516e+00
-10.135   0.000  1.349789672e+00
-10.135   1.014  1.411437800e+00
-10.135   2.027  1.397683670e+00
-10.135   3.041  3.052661019e+00
-10.135   4.054  9.407156893e-01
-10.135   5.068  4.945856977e+00
-10.135   6.081  2.078871550e-01
-10.135   7.095  2.599117338e+00
-10.135   8.108  4.337914784e-01
-10.135   9.122  -7.836517416e-03
-10.135  10.135  4.786807721e-02
-10.135  11.149  0.000000000e+00
-10.135  12.162  0.000000000e+00

-9.122  -12.162  0.000000000e+00
-9.122  -11.149  1.133418472e-02
-9.122  -10.135  -3.720242205e-03
-9.122  -9.122  2.736995440e-01
-9.122  -8.108  3.095259758e-01
-9.122  -7.095  3.375994685e-01
-9.122  -6.081  7.856556502e-01
-9.122  -5.068  6.579967044e-01
-9.122  -4.054  2.428105015e-01
-9.122  -3.041  1.349949745e+00
-9.122  -2.027  1.281905556e+00
-9.122  -1.014  1.224886297e+00
-9.122   0.000  1.190137232e+00
-9.122   1.014  1.205313259e+00
-9.122   2.027  1.298468725e+00
-9.122   3.041  1.580707867e+00
-9.122   4.054  3.039746657e+00
-9.122   5.068  1.005838626e+00
-9.122   6.081  -5.579696615e+00
-9.122   7.095  1.487137932e-01
-9.122   8.108  -1.436000954e-01
-9.122   9.122  2.555780978e-02
-9.122  10.135  4.954660478e-03
-9.122  11.149  -1.177672272e-03
-9.122  12.162  0.000000000e+00

-8.108  -12.162  0.000000000e+00
-8.108  -11.149  -5.219207124e-03
-8.108  -10.135  -4.430116474e-02
-8.108  -9.122  -1.604683541e-01
-8.108  -8.108  4.357449524e-01
-8.108  -7.095  8.773714980e-01
-8.108  -6.081  1.263651761e+00
-8.108  -5.068  3.376969310e+00
-8.108  -4.054  1.329582682e+00
-8.108  -3.041  1.159658129e+00
-8.108  -2.027  1.081473297e+00
-8.108  -1.014  1.011875085e+00
-8.108   0.000  9.822354180e-01
-8.108   1.014  1.022950250e+00
-8.108   2.027  1.100796999e+00
-8.108   3.041  1.222074935e+00
-8.108   4.054  1.381130923e+00
-8.108   5.068  2.850127538e+00
-8.108   6.081  3.026636462e+00
-8.108   7.095  2.966736557e-01
-8.108   8.108  6.254758264e-02
-8.108   9.122  5.705916546e-02
-8.108  10.135  -2.659443928e-05
-8.108  11.149  1.602264881e-03
-8.108  12.162  0.000000000e+00

-7.095  -12.162  0.000000000e+00
-7.095  -11.149  -1.264612355e-02
-7.095  -10.135  -1.409072230e-01
-7.095  -9.122  8.838739636e-02
-7.095  -8.108  1.503465399e-01
-7.095  -7.095  -1.150259075e+00
-7.095  -6.081  1.079650678e+00
-7.095  -5.068  1.403879980e+00
-7.095  -4.054  1.215018195e+00
-7.095  -3.041  1.045378267e+00
-7.095  -2.027  9.222239664e-01
-7.095  -1.014  8.409192754e-01
-7.095   0.000  8.160441919e-01
-7.095   1.014  8.401296601e-01
-7.095   2.027  9.312917479e-01
-7.095   3.041  1.064858328e+00
-7.095   4.054  1.243513920e+00
-7.095   5.068  4.423274273e-01
-7.095   6.081  2.123718461e+00
-7.095   7.095  4.723316106e-01
-7.095   8.108  2.561957667e-01
-7.095   9.122  -1.381862546e-01
-7.095  10.135  1.182808623e-02
-7.095  11.149  1.046714763e-02
-7.095  12.162  -1.280095215e-03

-6.081  -12.162  5.706636058e-04
-6.081  -11.149  -5.948634147e-02
-6.081  -10.135  -3.703124834e-01
-6.081  -9.122  -1.593619929e+01
-6.081  -8.108  -6.821056145e-01
-6.081  -7.095  -6.317413869e-01
-6.081  -6.081  1.198573781e+01
-6.081  -5.068  1.315485721e+00
-6.081  -4.054  1.101330492e+00
-6.081  -3.041  9.480301144e-01
-6.081  -2.027  7.983275525e-01
-6.081  -1.014  7.116862888e-01
-6.081   0.000  6.907892262e-01
-6.081   1.014  7.226869366e-01
-6.081   2.027  7.944787744e-01
-6.081   3.041  9.213148675e-01
-6.081   4.054  1.098243480e+00
-6.081   5.068  1.266744271e+00
-6.081   6.081  1.049563149e+00
-6.081   7.095  5.673287086e+00
-6.081   8.108  -2.110016430e+00
-6.081   9.122  1.535683321e+00
-6.081  10.135  -5.658719044e-01
-6.081  11.149  -2.008972625e-02
-6.081  12.162  -1.085203002e-03

-5.068  -12.162  -1.775605135e-05
-5.068  -11.149  1.303031858e-02
-5.068  -10.135  1.210493164e-02
-5.068  -9.122  1.979615900e-01
-5.068  -8.108  -4.889554396e-01
-5.068  -7.095  1.813974885e+00
-5.068  -6.081  2.291124530e+00
-5.068  -5.068  1.220823792e+00
-5.068  -4.054  1.014687518e+00
-5.068  -3.041  8.580093931e-01
-5.068  -2.027  7.084427928e-01
-5.068  -1.014  6.204173091e-01
-5.068   0.000  6.075139549e-01
-5.068   1.014  6.416228090e-01
-5.068   2.027  7.211095122e-01
-5.068   3.041  8.418320155e-01
-5.068   4.054  1.011660859e+00
-5.068   5.068  1.244307700e+00
-5.068   6.081  1.239254342e+00
-5.068   7.095  1.361629790e+00
-5.068   8.108  3.617169638e-01
-5.068   9.122  -6.801919012e-01
-5.068  10.135  2.900717905e-03
-5.068  11.149  -1.469057828e-02
-5.068  12.162  -3.437308770e-04

-4.054  -12.162  -3.692184790e-04
-4.054  -11.149  -3.189681066e-03
-4.054  -10.135  -5.701072845e-02
-4.054  -9.122  2.730138001e-01
-4.054  -8.108  -6.313744415e-01
-4.054  -7.095  -1.616106613e+01
-4.054  -6.081  1.574008343e+00
-4.054  -5.068  1.176031098e+00
-4.054  -4.054  9.540587934e-01
-4.054  -3.041  7.769893654e-01
-4.054  -2.027  6.438259046e-01
-4.054  -1.014  5.576022613e-01
-4.054   0.000  5.474235844e-01
-4.054   1.014  5.907843879e-01
-4.054   2.027  6.682379710e-01
-4.054   3.041  7.912253814e-01
-4.054   4.054  9.710752795e-01
-4.054   5.068  1.214064785e+00
-4.054   6.081  8.483608233e-02
-4.054   7.095  8.210855604e-01
-4.054   8.108  4.040742284e-01
-4.054   9.122  1.177385419e+00
-4.054  10.135  1.590154204e-01
-4.054  11.149  -5.974092042e-02
-4.054  12.162  3.958762299e-04

-3.041  -12.162  9.154982201e-03
-3.041  -11.149  -2.654362913e-02
-3.041  -10.135  -8.756479210e-02
-3.041  -9.122  -2.911645833e-02
-3.041  -8.108  -3.275050652e+00
-3.041  -7.095  9.575718259e-01
-3.041  -6.081  1.271904275e+00
-3.041  -5.068  1.161666953e+00
-3.041  -4.054  9.176168984e-01
-3.041  -3.041  7.423834548e-01
-3.041  -2.027  5.980174845e-01
-3.041  -1.014  5.166657446e-01
-3.041   0.000  4.953897036e-01
-3.041   1.014  5.437879912e-01
-3.041   2.027  6.225171066e-01
-3.041   3.041  7.482604689e-01
-3.041   4.054  9.272471912e-01
-3.041   5.068  1.170028930e+00
-3.041   6.081  1.508803544e+01
-3.041   7.095  1.518289732e+01
-3.041   8.108  -7.932593729e-01
-3.041   9.122  -4.677421588e+00
-3.041  10.135  -6.471462311e-02
-3.041  11.149  -1.134074886e-02
-3.041  12.162  -6.523325225e-04

-2.027  -12.162  0.000000000e+00
-2.027  -11.149  -2.692764156e-03
-2.027  -10.135  -2.083272530e-03
-2.027  -9.122  3.549811183e-01
-2.027  -8.108  9.326004109e+00
-2.027  -7.095  1.231184271e+00
-2.027  -6.081  1.394856593e+00
-2.027  -5.068  1.121811898e+00
-2.027  -4.054  9.026272051e-01
-2.027  -3.041  7.163793222e-01
-2.027  -2.027  5.763644937e-01
-2.027  -1.014  5.056175003e-01
-2.027   0.000  4.760701095e-01
-2.027   1.014  5.070010454e-01
-2.027   2.027  5.827747048e-01
-2.027   3.041  7.132400621e-01
-2.027   4.054  9.006774991e-01
-2.027   5.068  1.129170645e+00
-2.027   6.081  1.286986070e+00
-2.027   7.095  -4.856736863e+00
-2.027   8.108  2.597085872e+00
-2.027   9.122  -8.984100118e-01
-2.027  10.135  7.625616815e-02
-2.027  11.149  -5.785562709e-04
-2.027  12.162  -1.576580868e-03

-1.014  -12.162  4.725213708e-03
-1.014  -11.149  -5.788436080e-03
-1.014  -10.135  1.204625463e-01
-1.014  -9.122  4.202562828e-02
-1.014  -8.108  -1.095018712e-01
-1.014  -7.095  2.601251186e+02
-1.014  -6.081  1.086765246e+00
-1.014  -5.068  1.142965714e+00
-1.014  -4.054  9.267784481e-01
-1.014  -3.041  7.302905775e-01
-1.014  -2.027  5.775834076e-01
-1.014  -1.014  4.969688716e-01
-1.014   0.000  4.728813767e-01
-1.014   1.014  4.828085236e-01
-1.014   2.027  5.655341788e-01
-1.014   3.041  6.983994462e-01
-1.014   4.054  8.814105642e-01
-1.014   5.068  1.107762574e+00
-1.014   6.081  1.313071728e+00
-1.014   7.095  2.454751329e+00
-1.014   8.108  1.296472688e+00
-1.014   9.122  8.023730150e-01
-1.014  10.135  -3.227295532e-03
-1.014  11.149  -7.444063400e-02
-1.014  12.162  4.295746764e-04

 0.000  -12.162  -2.682950171e-04
 0.000  -11.149  -5.601281524e-03
 0.000  -10.135  -2.658016894e+00
 0.000  -9.122  6.683513264e-02
 0.000  -8.108  9.613933522e-01
 0.000  -7.095  2.796400799e+00
 0.000  -6.081  1.274906968e+00
 0.000  -5.068  1.131777137e+00
 0.000  -4.054  9.227914723e-01
 0.000  -3.041  7.277923884e-01
 0.000  -2.027  5.711852278e-01
 0.000  -1.014  4.715064575e-01
 0.000   0.000  4.595806622e-01
 0.000   1.014  4.840781886e-01
 0.000   2.027  5.738746205e-01
 0.000   3.041  7.000090020e-01
 0.000   4.054  8.846431269e-01
 0.000   5.068  1.106712583e+00
 0.000   6.081  1.026338910e+00
 0.000   7.095  1.599038087e+00
 0.000   8.108  -4.412916226e+00
 0.000   9.122  2.217274057e-02
 0.000  10.135  3.424455849e+00
 0.000  11.149  5.038295491e-03
 0.000  12.162  0.000000000e+00

 1.014  -12.162  6.713075600e-04
 1.014  -11.149  -8.205386436e-04
 1.014  -10.135  -2.358785709e-01
 1.014  -9.122  2.156083534e-01
 1.014  -8.108  2.607370541e+00
 1.014  -7.095  1.922260611e+00
 1.014  -6.081  5.752631301e-01
 1.014  -5.068  1.102817755e+00
 1.014  -4.054  8.896446094e-01
 1.014  -3.041  7.039231692e-01
 1.014  -2.027  5.679757321e-01
 1.014  -1.014  4.836757678e-01
 1.014   0.000  4.564996855e-01
 1.014   1.014  4.885436188e-01
 1.014   2.027  5.693763841e-01
 1.014   3.041  7.049519941e-01
 1.014   4.054  8.897243976e-01
 1.014   5.068  1.113237572e+00
 1.014   6.081  1.416057422e+00
 1.014   7.095  8.465308020e+00
 1.014   8.108  -1.181531341e+00
 1.014   9.122  -2.405593754e-02
 1.014  10.135  -2.199964489e+00
 1.014  11.149  9.518692135e-03
 1.014  12.162  -2.064413643e-03

 2.027  -12.162  0.000000000e+00
 2.027  -11.149  2.851813143e-03
 2.027  -10.135  8.390149116e-02
 2.027  -9.122  8.102177117e-02
 2.027  -8.108  6.701558719e-01
 2.027  -7.095  2.448813874e+00
 2.027  -6.081  1.001215675e+00
 2.027  -5.068  1.118437434e+00
 2.027  -4.054  8.897012694e-01
 2.027  -3.041  7.149676830e-01
 2.027  -2.027  5.856264679e-01
 2.027  -1.014  5.126398405e-01
 2.027   0.000  4.806135003e-01
 2.027   1.014  4.973914372e-01
 2.027   2.027  5.787035714e-01
 2.027   3.041  7.308237501e-01
 2.027   4.054  9.240389230e-01
 2.027   5.068  1.123531709e+00
 2.027   6.081  1.292191483e+00
 2.027   7.095  1.701066497e+00
 2.027   8.108  -7.866113967e-01
 2.027   9.122  -3.305438949e-02
 2.027  10.135  -1.612243059e-01
 2.027  11.149  1.161586556e-02
 2.027  12.162  1.512256372e-03

 3.041  -12.162  0.000000000e+00
 3.041  -11.149  2.135975206e-02
 3.041  -10.135  -2.435413453e-01
 3.041  -9.122  3.235447849e-01
 3.041  -8.108  9.696235286e-01
 3.041  -7.095  7.054274114e-01
 3.041  -6.081  2.089436675e+01
 3.041  -5.068  1.193239502e+00
 3.041  -4.054  9.372389185e-01
 3.041  -3.041  7.488258663e-01
 3.041  -2.027  6.147159446e-01
 3.041  -1.014  5.387003813e-01
 3.041   0.000  5.053860975e-01
 3.041   1.014  5.322831265e-01
 3.041   2.027  6.131898807e-01
 3.041   3.041  7.494518005e-01
 3.041   4.054  9.465988561e-01
 3.041   5.068  1.153055782e+00
 3.041   6.081  6.189052926e-01
 3.041   7.095  3.951009311e-01
 3.041   8.108  2.345392103e+00
 3.041   9.122  1.420839131e-01
 3.041  10.135  4.753717975e-01
 3.041  11.149  -2.074415729e-02
 3.041  12.162  0.000000000e+00

 4.054  -12.162  -5.968364407e-03
 4.054  -11.149  -3.324892833e-05
 4.054  -10.135  9.168417585e-02
 4.054  -9.122  -2.826560974e-01
 4.054  -8.108  2.126166741e-01
 4.054  -7.095  -1.207098081e+00
 4.054  -6.081  1.325482727e+00
 4.054  -5.068  1.175578552e+00
 4.054  -4.054  9.682711144e-01
 4.054  -3.041  7.900373171e-01
 4.054  -2.027  6.576745332e-01
 4.054  -1.014  5.762826476e-01
 4.054   0.000  5.461615692e-01
 4.054   1.014  5.802183842e-01
 4.054   2.027  6.483204422e-01
 4.054   3.041  7.791829714e-01
 4.054   4.054  9.574338847e-01
 4.054   5.068  1.180650429e+00
 4.054   6.081  1.362548023e+00
 4.054   7.095  -6.003059128e-01
 4.054   8.108  6.132959793e-01
 4.054   9.122  8.026561064e-01
 4.054  10.135  1.360677878e-01
 4.054  11.149  -3.583710463e-02
 4.054  12.162  0.000000000e+00

 5.068  -12.162  -6.692428436e-03
 5.068  -11.149  -8.420473455e-03
 5.068  -10.135  -1.562505765e-01
 5.068  -9.122  4.262482259e-01
 5.068  -8.108  -3.570901272e+00
 5.068  -7.095  7.595525462e-01
 5.068  -6.081  6.232791173e-01
 5.068  -5.068  1.450370035e+00
 5.068  -4.054  1.032483302e+00
 5.068  -3.041  8.645240562e-01
 5.068  -2.027  7.246914077e-01
 5.068  -1.014  6.435303279e-01
 5.068   0.000  5.995437514e-01
 5.068   1.014  6.235544561e-01
 5.068   2.027  7.020034993e-01
 5.068   3.041  8.510781730e-01
 5.068   4.054  1.016875912e+00
 5.068   5.068  1.231534370e+00
 5.068   6.081  1.662883408e+00
 5.068   7.095  1.086627865e+00
 5.068   8.108  4.885880993e-02
 5.068   9.122  6.364247509e-02
 5.068  10.135  3.587386651e-01
 5.068  11.149  -2.941005466e-03
 5.068  12.162  0.000000000e+00

 6.081  -12.162  -2.349854982e-03
 6.081  -11.149  -1.733881640e-02
 6.081  -10.135  1.084355796e-02
 6.081  -9.122  8.393945187e-01
 6.081  -8.108  -9.833589473e-02
 6.081  -7.095  4.841316590e-01
 6.081  -6.081  1.319776759e+00
 6.081  -5.068  1.306185802e+00
 6.081  -4.054  1.120226925e+00
 6.081  -3.041  9.466052125e-01
 6.081  -2.027  8.174241873e-01
 6.081  -1.014  7.360266051e-01
 6.081   0.000  6.984820534e-01
 6.081   1.014  7.152280331e-01
 6.081   2.027  7.965237363e-01
 6.081   3.041  9.288626841e-01
 6.081   4.054  1.098020381e+00
 6.081   5.068  1.313181592e+00
 6.081   6.081  4.408652319e+00
 6.081   7.095  8.559967880e-01
 6.081   8.108  -6.717344177e-01
 6.081   9.122  9.788033032e-02
 6.081  10.135  1.738185821e-02
 6.081  11.149  1.148205098e-01
 6.081  12.162  0.000000000e+00

 7.095  -12.162  -3.331852965e-04
 7.095  -11.149  -6.568360294e-02
 7.095  -10.135  -1.233834863e-02
 7.095  -9.122  2.893333332e-01
 7.095  -8.108  1.047321237e+00
 7.095  -7.095  -4.511904838e+00
 7.095  -6.081  2.555367474e+00
 7.095  -5.068  1.352927954e+00
 7.095  -4.054  1.219476199e+00
 7.095  -3.041  1.066883752e+00
 7.095  -2.027  9.489761143e-01
 7.095  -1.014  8.695934529e-01
 7.095   0.000  8.368450653e-01
 7.095   1.014  8.462243778e-01
 7.095   2.027  9.247133452e-01
 7.095   3.041  1.053500614e+00
 7.095   4.054  1.212599619e+00
 7.095   5.068  1.918361241e+00
 7.095   6.081  5.235179925e-01
 7.095   7.095  -1.357291754e+01
 7.095   8.108  -3.785986396e-01
 7.095   9.122  8.634528701e-02
 7.095  10.135  2.747387194e-02
 7.095  11.149  5.850969949e-03
 7.095  12.162  0.000000000e+00

 8.108  -12.162  0.000000000e+00
 8.108  -11.149  -1.938645218e-02
 8.108  -10.135  -3.282361405e-03
 8.108  -9.122  1.100270165e+00
 8.108  -8.108  5.197925270e+01
 8.108  -7.095  -3.577911737e-01
 8.108  -6.081  1.011200836e+01
 8.108  -5.068  1.562025472e+00
 8.108  -4.054  1.339796875e+00
 8.108  -3.041  1.219343653e+00
 8.108  -2.027  1.082798353e+00
 8.108  -1.014  1.011779334e+00
 8.108   0.000  9.793230167e-01
 8.108   1.014  9.793659067e-01
 8.108   2.027  1.068594378e+00
 8.108   3.041  1.209589571e+00
 8.108   4.054  1.398989897e+00
 8.108   5.068  1.430152338e+00
 8.108   6.081  3.893627803e-01
 8.108   7.095  -2.421392814e-01
 8.108   8.108  -8.510310664e-01
 8.108   9.122  -6.304359414e-02
 8.108  10.135  -4.217418997e-03
 8.108  11.149  0.000000000e+00
 8.108  12.162  0.000000000e+00

 9.122  -12.162  0.000000000e+00
 9.122  -11.149  0.000000000e+00
 9.122  -10.135  2.391593642e-03
 9.122  -9.122  4.250230969e-01
 9.122  -8.108  1.403924580e-01
 9.122  -7.095  8.604892558e-01
 9.122  -6.081  8.889536501e-01
 9.122  -5.068  1.574126086e-01
 9.122  -4.054  1.059224835e+00
 9.122  -3.041  1.061327987e+00
 9.122  -2.027  1.267545576e+00
 9.122  -1.014  1.163873210e+00
 9.122   0.000  1.152080838e+00
 9.122   1.014  1.171672827e+00
 9.122   2.027  1.103121795e+00
 9.122   3.041  1.380345006e+00
 9.122   4.054  1.112354107e+00
 9.122   5.068  -3.387072679e-01
 9.122   6.081  -5.990214779e+00
 9.122   7.095  -5.630923031e-02
 9.122   8.108  -1.872430570e-01
 9.122   9.122  -1.091314379e-02
 9.122  10.135  6.182932013e-02
 9.122  11.149  0.000000000e+00
 9.122  12.162  0.000000000e+00

10.135  -12.162  0.000000000e+00
10.135  -11.149  0.000000000e+00
10.135  -10.135  2.976716089e-03
10.135  -9.122  1.007250517e-02
10.135  -8.108  -2.524886143e-01
10.135  -7.095  3.864655942e-01
10.135  -6.081  4.770587971e-01
10.135  -5.068  1.609138083e+00
10.135  -4.054  -3.048642110e+00
10.135  -3.041  1.034163452e+00
10.135  -2.027  1.400965972e+00
10.135  -1.014  1.457280544e+00
10.135   0.000  1.307631727e+00
10.135   1.014  1.218895368e+00
10.135   2.027  2.973442921e+00
10.135   3.041  1.278838741e+00
10.135   4.054  -5.089662074e-01
10.135   5.068  -9.160178483e-01
10.135   6.081  2.695240146e-01
10.135   7.095  1.069052149e-01
10.135   8.108  -5.655753541e-01
10.135   9.122  -1.789402919e-02
10.135  10.135  -1.659879987e-03
10.135  11.149  0.000000000e+00
10.135  12.162  0.000000000e+00

11.149  -12.162  0.000000000e+00
11.149  -11.149  0.000000000e+00
11.149  -10.135  -2.026129644e-03
11.149  -9.122  3.636807602e-03
11.149  -8.108  7.831544758e-04
11.149  -7.095  5.575296483e-02
11.149  -6.081  7.065021492e-02
11.149  -5.068  5.016507167e+00
11.149  -4.054  3.317247442e+00
11.149  -3.041  5.904605522e-01
11.149  -2.027  1.557041683e+00
11.149  -1.014  7.723971507e-01
11.149   0.000  1.862848308e+00
11.149   1.014  1.245411384e+00
11.149   2.027  5.666323558e-01
11.149   3.041  1.014504354e+00
11.149   4.054  -4.855444020e+00
11.149   5.068  9.303247209e-02
11.149   6.081  6.287826693e-01
11.149   7.095  -5.776713777e-02
11.149   8.108  4.003686093e-01
11.149   9.122  -6.672816589e-03
11.149  10.135  0.000000000e+00
11.149  11.149  0.000000000e+00
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  0.000000000e+00
12.162  -10.135  0.000000000e+00
12.162  -9.122  6.464152013e-04
12.162  -8.108  -3.992113061e-03
12.162  -7.095  -2.921651199e-01
12.162  -6.081  6.265867892e-02
12.162  -5.068  9.057546432e-01
12.162  -4.054  1.066920811e-01
12.162  -3.041  1.434043113e-01
12.162  -2.027  1.448318743e+00
12.162  -1.014  4.866216604e-01
12.162   0.000  9.239617697e-01
12.162   1.014  -1.249987524e-01
12.162   2.027  7.867717863e+00
12.162   3.041  7.389960951e-02
12.162   4.054  -1.591061112e-02
12.162   5.068  -1.354012583e-01
12.162   6.081  -1.651399947e-02
12.162   7.095  -3.254957134e-02
12.162   8.108  3.306883701e-03
12.162   9.122  0.000000000e+00
12.162  10.135  0.000000000e+00
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00




==> anc/Au_Elab_1_23_b_0_3_3_Y_vs_X_2Dhist_avg_t_14.00fm.dat <==
# X      Y       counts
  0.009        0.009      0.000000e+00
  0.009        0.024      0.000000e+00
  0.009        0.039      0.000000e+00
  0.009        0.054      1.000000e+00
  0.009        0.069      4.000000e+00
  0.009        0.084      5.000000e+00
  0.009        0.100      7.000000e+00
  0.009        0.115      2.000000e+00
  0.009        0.130      1.300000e+01
  0.009        0.145      4.000000e+00
  0.009        0.160      6.000000e+00
  0.009        0.176      6.000000e+00
  0.009        0.191      7.000000e+00
  0.009        0.206      7.000000e+00
  0.009        0.221      2.000000e+00
  0.009        0.236      1.000000e+00
  0.009        0.251      2.000000e+00
  0.009        0.267      1.000000e+00
  0.009        0.282      0.000000e+00
  0.009        0.297      0.000000e+00
  0.009        0.312      0.000000e+00
  0.009        0.327      0.000000e+00
  0.009        0.342      0.000000e+00
  0.009        0.358      0.000000e+00
  0.009        0.373      0.000000e+00
  0.009        0.388      0.000000e+00
  0.009        0.403      0.000000e+00
  0.009        0.418      0.000000e+00
  0.009        0.434      0.000000e+00
  0.009        0.449      0.000000e+00
  0.009        0.464      0.000000e+00
  0.009        0.479      0.000000e+00
  0.009        0.494      0.000000e+00
  0.009        0.509      0.000000e+00
  0.009        0.525      0.000000e+00
  0.009        0.540      0.000000e+00
  0.009        0.555      0.000000e+00
  0.009        0.570      0.000000e+00
  0.009        0.585      0.000000e+00
  0.009        0.601      0.000000e+00
  0.009        0.616      0.000000e+00
  0.009        0.631      0.000000e+00
  0.009        0.646      0.000000e+00
  0.009        0.661      0.000000e+00
  0.009        0.676      0.000000e+00
  0.009        0.692      0.000000e+00
  0.009        0.707      0.000000e+00
  0.009        0.722      0.000000e+00
  0.009        0.737      0.000000e+00
  0.009        0.752      0.000000e+00
  0.009        0.767      0.000000e+00
  0.009        0.783      0.000000e+00
  0.009        0.798      0.000000e+00
  0.009        0.813      0.000000e+00
  0.009        0.828      0.000000e+00
  0.009        0.843      0.000000e+00
  0.009        0.859      0.000000e+00
  0.009        0.874      0.000000e+00
  0.009        0.889      0.000000e+00
  0.009        0.904      0.000000e+00
  0.009        0.919      0.000000e+00
  0.009        0.934      0.000000e+00
  0.009        0.950      0.000000e+00
  0.009        0.965      0.000000e+00
  0.009        0.980      0.000000e+00
  0.009        0.995      0.000000e+00
  0.009        1.010      0.000000e+00
  0.009        1.025      0.000000e+00
  0.009        1.041      0.000000e+00
  0.009        1.056      0.000000e+00
  0.009        1.071      0.000000e+00
  0.009        1.086      0.000000e+00
  0.009        1.101      0.000000e+00
  0.009        1.117      0.000000e+00
  0.009        1.132      0.000000e+00
  0.009        1.147      0.000000e+00
  0.009        1.162      0.000000e+00
  0.009        1.177      0.000000e+00
  0.009        1.192      0.000000e+00

  0.024        0.009      0.000000e+00
  0.024        0.024      0.000000e+00
  0.024        0.039      3.000000e+00
  0.024        0.054      8.000000e+00
  0.024        0.069      1.400000e+01
  0.024        0.084      1.400000e+01
  0.024        0.100      1.100000e+01
  0.024        0.115      1.200000e+01
  0.024        0.130      1.400000e+01
  0.024        0.145      1.000000e+01
  0.024        0.160      2.000000e+01
  0.024        0.176      2.200000e+01
  0.024        0.191      1.200000e+01
  0.024        0.206      1.200000e+01
  0.024        0.221      1.100000e+01
  0.024        0.236      3.000000e+00
  0.024        0.251      3.000000e+00
  0.024        0.267      4.000000e+00
  0.024        0.282      1.000000e+00
  0.024        0.297      0.000000e+00
  0.024        0.312      5.000000e+00
  0.024        0.327      1.000000e+00
  0.024        0.342      2.000000e+00
  0.024        0.358      0.000000e+00
  0.024        0.373      0.000000e+00
  0.024        0.388      0.000000e+00
  0.024        0.403      0.000000e+00
  0.024        0.418      0.000000e+00
  0.024        0.434      0.000000e+00
  0.024        0.449      0.000000e+00
  0.024        0.464      0.000000e+00
  0.024        0.479      0.000000e+00
  0.024        0.494      0.000000e+00
  0.024        0.509      0.000000e+00
  0.024        0.525      0.000000e+00
  0.024        0.540      0.000000e+00
  0.024        0.555      0.000000e+00
  0.024        0.570      0.000000e+00
  0.024        0.585      0.000000e+00
  0.024        0.601      0.000000e+00
  0.024        0.616      0.000000e+00
  0.024        0.631      0.000000e+00
  0.024        0.646      0.000000e+00
  0.024        0.661      0.000000e+00
  0.024        0.676      0.000000e+00
  0.024        0.692      0.000000e+00
  0.024        0.707      0.000000e+00
  0.024        0.722      0.000000e+00
  0.024        0.737      0.000000e+00
  0.024        0.752      0.000000e+00
  0.024        0.767      0.000000e+00
  0.024        0.783      0.000000e+00
  0.024        0.798      0.000000e+00
  0.024        0.813      0.000000e+00
  0.024        0.828      0.000000e+00
  0.024        0.843      0.000000e+00
  0.024        0.859      0.000000e+00
  0.024        0.874      0.000000e+00
  0.024        0.889      0.000000e+00
  0.024        0.904      0.000000e+00
  0.024        0.919      0.000000e+00
  0.024        0.934      0.000000e+00
  0.024        0.950      0.000000e+00
  0.024        0.965      0.000000e+00
  0.024        0.980      0.000000e+00
  0.024        0.995      0.000000e+00
  0.024        1.010      0.000000e+00
  0.024        1.025      0.000000e+00
  0.024        1.041      0.000000e+00
  0.024        1.056      0.000000e+00
  0.024        1.071      0.000000e+00
  0.024        1.086      0.000000e+00
  0.024        1.101      0.000000e+00
  0.024        1.117      0.000000e+00
  0.024        1.132      0.000000e+00
  0.024        1.147      0.000000e+00
  0.024        1.162      0.000000e+00
  0.024        1.177      0.000000e+00
  0.024        1.192      0.000000e+00

  0.039        0.009      0.000000e+00
  0.039        0.024      1.000000e+00
  0.039        0.039      4.000000e+00
  0.039        0.054      7.000000e+00
  0.039        0.069      9.000000e+00
  0.039        0.084      1.100000e+01
  0.039        0.100      2.000000e+01
  0.039        0.115      2.000000e+01
  0.039        0.130      2.600000e+01
  0.039        0.145      1.600000e+01
  0.039        0.160      3.100000e+01
  0.039        0.176      2.300000e+01
  0.039        0.191      2.200000e+01
  0.039        0.206      1.900000e+01
  0.039        0.221      1.400000e+01
  0.039        0.236      1.400000e+01
  0.039        0.251      3.000000e+00
  0.039        0.267      7.000000e+00
  0.039        0.282      4.000000e+00
  0.039        0.297      7.000000e+00
  0.039        0.312      0.000000e+00
  0.039        0.327      1.000000e+00
  0.039        0.342      0.000000e+00
  0.039        0.358      0.000000e+00
  0.039        0.373      0.000000e+00
  0.039        0.388      0.000000e+00
  0.039        0.403      1.000000e+00
  0.039        0.418      1.000000e+00
  0.039        0.434      1.000000e+00
  0.039        0.449      1.000000e+00
  0.039        0.464      0.000000e+00
  0.039        0.479      0.000000e+00
  0.039        0.494      0.000000e+00
  0.039        0.509      0.000000e+00
  0.039        0.525      0.000000e+00
  0.039        0.540      0.000000e+00
  0.039        0.555      0.000000e+00
  0.039        0.570      0.000000e+00
  0.039        0.585      0.000000e+00
  0.039        0.601      0.000000e+00
  0.039        0.616      0.000000e+00
  0.039        0.631      0.000000e+00
  0.039        0.646      0.000000e+00
  0.039        0.661      0.000000e+00
  0.039        0.676      0.000000e+00
  0.039        0.692      0.000000e+00
  0.039        0.707      0.000000e+00
  0.039        0.722      0.000000e+00
  0.039        0.737      0.000000e+00
  0.039        0.752      0.000000e+00
  0.039        0.767      0.000000e+00
  0.039        0.783      0.000000e+00
  0.039        0.798      0.000000e+00
  0.039        0.813      0.000000e+00
  0.039        0.828      0.000000e+00
  0.039        0.843      0.000000e+00
  0.039        0.859      0.000000e+00
  0.039        0.874      0.000000e+00
  0.039        0.889      0.000000e+00
  0.039        0.904      0.000000e+00
  0.039        0.919      0.000000e+00
  0.039        0.934      0.000000e+00
  0.039        0.950      0.000000e+00
  0.039        0.965      0.000000e+00
  0.039        0.980      0.000000e+00
  0.039        0.995      0.000000e+00
  0.039        1.010      0.000000e+00
  0.039        1.025      0.000000e+00
  0.039        1.041      0.000000e+00
  0.039        1.056      0.000000e+00
  0.039        1.071      0.000000e+00
  0.039        1.086      0.000000e+00
  0.039        1.101      0.000000e+00
  0.039        1.117      0.000000e+00
  0.039        1.132      0.000000e+00
  0.039        1.147      0.000000e+00
  0.039        1.162      0.000000e+00
  0.039        1.177      0.000000e+00
  0.039        1.192      0.000000e+00

  0.054        0.009      0.000000e+00
  0.054        0.024      4.000000e+00
  0.054        0.039      1.200000e+01
  0.054        0.054      7.000000e+00
  0.054        0.069      1.300000e+01
  0.054        0.084      1.800000e+01
  0.054        0.100      2.400000e+01
  0.054        0.115      2.500000e+01
  0.054        0.130      3.100000e+01
  0.054        0.145      3.200000e+01
  0.054        0.160      2.800000e+01
  0.054        0.176      2.500000e+01
  0.054        0.191      1.700000e+01
  0.054        0.206      1.100000e+01
  0.054        0.221      1.300000e+01
  0.054        0.236      1.500000e+01
  0.054        0.251      7.000000e+00
  0.054        0.267      4.000000e+00
  0.054        0.282      4.000000e+00
  0.054        0.297      3.000000e+00
  0.054        0.312      3.000000e+00
  0.054        0.327      3.000000e+00
  0.054        0.342      3.000000e+00
  0.054        0.358      0.000000e+00
  0.054        0.373      1.000000e+00
  0.054        0.388      0.000000e+00
  0.054        0.403      0.000000e+00
  0.054        0.418      0.000000e+00
  0.054        0.434      1.000000e+00
  0.054        0.449      0.000000e+00
  0.054        0.464      0.000000e+00
  0.054        0.479      0.000000e+00
  0.054        0.494      0.000000e+00
  0.054        0.509      0.000000e+00
  0.054        0.525      0.000000e+00
  0.054        0.540      0.000000e+00
  0.054        0.555      0.000000e+00
  0.054        0.570      0.000000e+00
  0.054        0.585      0.000000e+00
  0.054        0.601      0.000000e+00
  0.054        0.616      0.000000e+00
  0.054        0.631      0.000000e+00
  0.054        0.646      0.000000e+00
  0.054        0.661      0.000000e+00
  0.054        0.676      0.000000e+00
  0.054        0.692      0.000000e+00
  0.054        0.707      1.000000e+00
  0.054        0.722      0.000000e+00
  0.054        0.737      0.000000e+00
  0.054        0.752      1.000000e+00
  0.054        0.767      0.000000e+00
  0.054        0.783      0.000000e+00
  0.054        0.798      0.000000e+00
  0.054        0.813      0.000000e+00
  0.054        0.828      0.000000e+00
  0.054        0.843      0.000000e+00
  0.054        0.859      0.000000e+00
  0.054        0.874      0.000000e+00
  0.054        0.889      0.000000e+00
  0.054        0.904      0.000000e+00
  0.054        0.919      0.000000e+00
  0.054        0.934      0.000000e+00
  0.054        0.950      0.000000e+00
  0.054        0.965      0.000000e+00
  0.054        0.980      0.000000e+00
  0.054        0.995      0.000000e+00
  0.054        1.010      0.000000e+00
  0.054        1.025      0.000000e+00
  0.054        1.041      0.000000e+00
  0.054        1.056      0.000000e+00
  0.054        1.071      0.000000e+00
  0.054        1.086      0.000000e+00
  0.054        1.101      0.000000e+00
  0.054        1.117      0.000000e+00
  0.054        1.132      0.000000e+00
  0.054        1.147      0.000000e+00
  0.054        1.162      0.000000e+00
  0.054        1.177      0.000000e+00
  0.054        1.192      0.000000e+00

  0.069        0.009      1.000000e+00
  0.069        0.024      6.000000e+00
  0.069        0.039      6.000000e+00
  0.069        0.054      1.500000e+01
  0.069        0.069      7.000000e+00
  0.069        0.084      2.000000e+01
  0.069        0.100      1.700000e+01
  0.069        0.115      3.300000e+01
  0.069        0.130      3.500000e+01
  0.069        0.145      3.200000e+01
  0.069        0.160      2.500000e+01
  0.069        0.176      2.200000e+01
  0.069        0.191      2.800000e+01
  0.069        0.206      1.400000e+01
  0.069        0.221      1.100000e+01
  0.069        0.236      1.300000e+01
  0.069        0.251      9.000000e+00
  0.069        0.267      6.000000e+00
  0.069        0.282      3.000000e+00
  0.069        0.297      6.000000e+00
  0.069        0.312      5.000000e+00
  0.069        0.327      2.000000e+00
  0.069        0.342      2.000000e+00
  0.069        0.358      1.000000e+00
  0.069        0.373      1.000000e+00
  0.069        0.388      0.000000e+00
  0.069        0.403      0.000000e+00
  0.069        0.418      0.000000e+00
  0.069        0.434      0.000000e+00
  0.069        0.449      0.000000e+00
  0.069        0.464      0.000000e+00
  0.069        0.479      0.000000e+00
  0.069        0.494      0.000000e+00
  0.069        0.509      0.000000e+00
  0.069        0.525      0.000000e+00
  0.069        0.540      0.000000e+00
  0.069        0.555      0.000000e+00
  0.069        0.570      0.000000e+00
  0.069        0.585      1.000000e+00
  0.069        0.601      0.000000e+00
  0.069        0.616      0.000000e+00
  0.069        0.631      0.000000e+00
  0.069        0.646      0.000000e+00
  0.069        0.661      0.000000e+00
  0.069        0.676      0.000000e+00
  0.069        0.692      0.000000e+00
  0.069        0.707      0.000000e+00
  0.069        0.722      0.000000e+00
  0.069        0.737      0.000000e+00
  0.069        0.752      0.000000e+00
  0.069        0.767      0.000000e+00
  0.069        0.783      0.000000e+00
  0.069        0.798      0.000000e+00
  0.069        0.813      0.000000e+00
  0.069        0.828      0.000000e+00
  0.069        0.843      0.000000e+00
  0.069        0.859      0.000000e+00
  0.069        0.874      0.000000e+00
  0.069        0.889      0.000000e+00
  0.069        0.904      0.000000e+00
  0.069        0.919      0.000000e+00
  0.069        0.934      0.000000e+00
  0.069        0.950      0.000000e+00
  0.069        0.965      0.000000e+00
  0.069        0.980      0.000000e+00
  0.069        0.995      0.000000e+00
  0.069        1.010      0.000000e+00
  0.069        1.025      0.000000e+00
  0.069        1.041      0.000000e+00
  0.069        1.056      0.000000e+00
  0.069        1.071      0.000000e+00
  0.069        1.086      0.000000e+00
  0.069        1.101      0.000000e+00
  0.069        1.117      0.000000e+00
  0.069        1.132      0.000000e+00
  0.069        1.147      0.000000e+00
  0.069        1.162      0.000000e+00
  0.069        1.177      0.000000e+00
  0.069        1.192      0.000000e+00

  0.084        0.009      0.000000e+00
  0.084        0.024      1.400000e+01
  0.084        0.039      1.300000e+01
  0.084        0.054      1.500000e+01
  0.084        0.069      1.100000e+01
  0.084        0.084      2.100000e+01
  0.084        0.100      2.400000e+01
  0.084        0.115      2.400000e+01
  0.084        0.130      1.800000e+01
  0.084        0.145      2.500000e+01
  0.084        0.160      2.300000e+01
  0.084        0.176      2.000000e+01
  0.084        0.191      1.500000e+01
  0.084        0.206      1.500000e+01
  0.084        0.221      1.200000e+01
  0.084        0.236      5.000000e+00
  0.084        0.251      8.000000e+00
  0.084        0.267      7.000000e+00
  0.084        0.282      2.000000e+00
  0.084        0.297      6.000000e+00
  0.084        0.312      3.000000e+00
  0.084        0.327      1.000000e+00
  0.084        0.342      2.000000e+00
  0.084        0.358      3.000000e+00
  0.084        0.373      1.000000e+00
  0.084        0.388      0.000000e+00
  0.084        0.403      0.000000e+00
  0.084        0.418      2.000000e+00
  0.084        0.434      0.000000e+00
  0.084        0.449      1.000000e+00
  0.084        0.464      0.000000e+00
  0.084        0.479      0.000000e+00
  0.084        0.494      1.000000e+00
  0.084        0.509      0.000000e+00
  0.084        0.525      0.000000e+00
  0.084        0.540      1.000000e+00
  0.084        0.555      0.000000e+00
  0.084        0.570      0.000000e+00
  0.084        0.585      0.000000e+00
  0.084        0.601      0.000000e+00
  0.084        0.616      0.000000e+00
  0.084        0.631      0.000000e+00
  0.084        0.646      0.000000e+00
  0.084        0.661      0.000000e+00
  0.084        0.676      0.000000e+00
  0.084        0.692      0.000000e+00
  0.084        0.707      0.000000e+00
  0.084        0.722      0.000000e+00
  0.084        0.737      0.000000e+00
  0.084        0.752      0.000000e+00
  0.084        0.767      0.000000e+00
  0.084        0.783      1.000000e+00
  0.084        0.798      0.000000e+00
  0.084        0.813      0.000000e+00
  0.084        0.828      0.000000e+00
  0.084        0.843      0.000000e+00
  0.084        0.859      0.000000e+00
  0.084        0.874      0.000000e+00
  0.084        0.889      0.000000e+00
  0.084        0.904      0.000000e+00
  0.084        0.919      0.000000e+00
  0.084        0.934      0.000000e+00
  0.084        0.950      0.000000e+00
  0.084        0.965      0.000000e+00
  0.084        0.980      0.000000e+00
  0.084        0.995      0.000000e+00
  0.084        1.010      0.000000e+00
  0.084        1.025      0.000000e+00
  0.084        1.041      0.000000e+00
  0.084        1.056      0.000000e+00
  0.084        1.071      0.000000e+00
  0.084        1.086      0.000000e+00
  0.084        1.101      0.000000e+00
  0.084        1.117      0.000000e+00
  0.084        1.132      0.000000e+00
  0.084        1.147      0.000000e+00
  0.084        1.162      0.000000e+00
  0.084        1.177      0.000000e+00
  0.084        1.192      0.000000e+00

  0.100        0.009      8.000000e+00
  0.100        0.024      2.200000e+01
  0.100        0.039      1.200000e+01
  0.100        0.054      1.800000e+01
  0.100        0.069      2.200000e+01
  0.100        0.084      2.500000e+01
  0.100        0.100      2.000000e+01
  0.100        0.115      3.200000e+01
  0.100        0.130      2.300000e+01
  0.100        0.145      2.600000e+01
  0.100        0.160      2.500000e+01
  0.100        0.176      2.500000e+01
  0.100        0.191      1.700000e+01
  0.100        0.206      1.800000e+01
  0.100        0.221      1.600000e+01
  0.100        0.236      1.400000e+01
  0.100        0.251      6.000000e+00
  0.100        0.267      1.200000e+01
  0.100        0.282      6.000000e+00
  0.100        0.297      2.000000e+00
  0.100        0.312      4.000000e+00
  0.100        0.327      2.000000e+00
  0.100        0.342      1.000000e+00
  0.100        0.358      2.000000e+00
  0.100        0.373      0.000000e+00
  0.100        0.388      3.000000e+00
  0.100        0.403      0.000000e+00
  0.100        0.418      0.000000e+00
  0.100        0.434      0.000000e+00
  0.100        0.449      0.000000e+00
  0.100        0.464      1.000000e+00
  0.100        0.479      0.000000e+00
  0.100        0.494      0.000000e+00
  0.100        0.509      0.000000e+00
  0.100        0.525      1.000000e+00
  0.100        0.540      0.000000e+00
  0.100        0.555      1.000000e+00
  0.100        0.570      0.000000e+00
  0.100        0.585      0.000000e+00
  0.100        0.601      0.000000e+00
  0.100        0.616      0.000000e+00
  0.100        0.631      0.000000e+00
  0.100        0.646      0.000000e+00
  0.100        0.661      0.000000e+00
  0.100        0.676      0.000000e+00
  0.100        0.692      0.000000e+00
  0.100        0.707      0.000000e+00
  0.100        0.722      0.000000e+00
  0.100        0.737      0.000000e+00
  0.100        0.752      0.000000e+00
  0.100        0.767      0.000000e+00
  0.100        0.783      0.000000e+00
  0.100        0.798      0.000000e+00
  0.100        0.813      0.000000e+00
  0.100        0.828      0.000000e+00
  0.100        0.843      0.000000e+00
  0.100        0.859      0.000000e+00
  0.100        0.874      0.000000e+00
  0.100        0.889      0.000000e+00
  0.100        0.904      0.000000e+00
  0.100        0.919      0.000000e+00
  0.100        0.934      0.000000e+00
  0.100        0.950      0.000000e+00
  0.100        0.965      0.000000e+00
  0.100        0.980      0.000000e+00
  0.100        0.995      0.000000e+00
  0.100        1.010      0.000000e+00
  0.100        1.025      0.000000e+00
  0.100        1.041      0.000000e+00
  0.100        1.056      0.000000e+00
  0.100        1.071      0.000000e+00
  0.100        1.086      0.000000e+00
  0.100        1.101      0.000000e+00
  0.100        1.117      0.000000e+00
  0.100        1.132      0.000000e+00
  0.100        1.147      0.000000e+00
  0.100        1.162      0.000000e+00
  0.100        1.177      0.000000e+00
  0.100        1.192      0.000000e+00

  0.115        0.009      1.500000e+01
  0.115        0.024      3.800000e+01
  0.115        0.039      2.000000e+01
  0.115        0.054      3.100000e+01
  0.115        0.069      2.900000e+01
  0.115        0.084      2.700000e+01
  0.115        0.100      3.600000e+01
  0.115        0.115      3.000000e+01
  0.115        0.130      3.000000e+01
  0.115        0.145      2.800000e+01
  0.115        0.160      2.500000e+01
  0.115        0.176      2.100000e+01
  0.115        0.191      2.400000e+01
  0.115        0.206      1.800000e+01
  0.115        0.221      2.000000e+01
  0.115        0.236      7.000000e+00
  0.115        0.251      1.000000e+01
  0.115        0.267      5.000000e+00
  0.115        0.282      5.000000e+00
  0.115        0.297      3.000000e+00
  0.115        0.312      1.000000e+00
  0.115        0.327      2.000000e+00
  0.115        0.342      0.000000e+00
  0.115        0.358      0.000000e+00
  0.115        0.373      1.000000e+00
  0.115        0.388      1.000000e+00
  0.115        0.403      2.000000e+00
  0.115        0.418      0.000000e+00
  0.115        0.434      0.000000e+00
  0.115        0.449      1.000000e+00
  0.115        0.464      0.000000e+00
  0.115        0.479      0.000000e+00
  0.115        0.494      0.000000e+00
  0.115        0.509      0.000000e+00
  0.115        0.525      0.000000e+00
  0.115        0.540      0.000000e+00
  0.115        0.555      0.000000e+00
  0.115        0.570      0.000000e+00
  0.115        0.585      0.000000e+00
  0.115        0.601      0.000000e+00
  0.115        0.616      0.000000e+00
  0.115        0.631      0.000000e+00
  0.115        0.646      0.000000e+00
  0.115        0.661      0.000000e+00
  0.115        0.676      0.000000e+00
  0.115        0.692      0.000000e+00
  0.115        0.707      0.000000e+00
  0.115        0.722      0.000000e+00
  0.115        0.737      0.000000e+00
  0.115        0.752      0.000000e+00
  0.115        0.767      0.000000e+00
  0.115        0.783      0.000000e+00
  0.115        0.798      0.000000e+00
  0.115        0.813      0.000000e+00
  0.115        0.828      0.000000e+00
  0.115        0.843      0.000000e+00
  0.115        0.859      0.000000e+00
  0.115        0.874      0.000000e+00
  0.115        0.889      0.000000e+00
  0.115        0.904      0.000000e+00
  0.115        0.919      0.000000e+00
  0.115        0.934      0.000000e+00
  0.115        0.950      0.000000e+00
  0.115        0.965      0.000000e+00
  0.115        0.980      0.000000e+00
  0.115        0.995      0.000000e+00
  0.115        1.010      0.000000e+00
  0.115        1.025      0.000000e+00
  0.115        1.041      0.000000e+00
  0.115        1.056      0.000000e+00
  0.115        1.071      0.000000e+00
  0.115        1.086      0.000000e+00
  0.115        1.101      0.000000e+00
  0.115        1.117      0.000000e+00
  0.115        1.132      0.000000e+00
  0.115        1.147      0.000000e+00
  0.115        1.162      0.000000e+00
  0.115        1.177      0.000000e+00
  0.115        1.192      0.000000e+00

  0.130        0.009      1.900000e+01
  0.130        0.024      2.300000e+01
  0.130        0.039      3.800000e+01
  0.130        0.054      3.200000e+01
  0.130        0.069      4.700000e+01
  0.130        0.084      2.800000e+01
  0.130        0.100      2.400000e+01
  0.130        0.115      3.200000e+01
  0.130        0.130      2.000000e+01
  0.130        0.145      2.500000e+01
  0.130        0.160      1.900000e+01
  0.130        0.176      2.100000e+01
  0.130        0.191      1.800000e+01
  0.130        0.206      2.100000e+01
  0.130        0.221      1.200000e+01
  0.130        0.236      1.100000e+01
  0.130        0.251      9.000000e+00
  0.130        0.267      4.000000e+00
  0.130        0.282      2.000000e+00
  0.130        0.297      4.000000e+00
  0.130        0.312      4.000000e+00
  0.130        0.327      2.000000e+00
  0.130        0.342      2.000000e+00
  0.130        0.358      1.000000e+00
  0.130        0.373      3.000000e+00
  0.130        0.388      0.000000e+00
  0.130        0.403      0.000000e+00
  0.130        0.418      0.000000e+00
  0.130        0.434      1.000000e+00
  0.130        0.449      2.000000e+00
  0.130        0.464      0.000000e+00
  0.130        0.479      1.000000e+00
  0.130        0.494      0.000000e+00
  0.130        0.509      0.000000e+00
  0.130        0.525      0.000000e+00
  0.130        0.540      0.000000e+00
  0.130        0.555      1.000000e+00
  0.130        0.570      0.000000e+00
  0.130        0.585      0.000000e+00
  0.130        0.601      0.000000e+00
  0.130        0.616      0.000000e+00
  0.130        0.631      0.000000e+00
  0.130        0.646      0.000000e+00
  0.130        0.661      0.000000e+00
  0.130        0.676      0.000000e+00
  0.130        0.692      0.000000e+00
  0.130        0.707      0.000000e+00
  0.130        0.722      0.000000e+00
  0.130        0.737      0.000000e+00
  0.130        0.752      0.000000e+00
  0.130        0.767      0.000000e+00
  0.130        0.783      0.000000e+00
  0.130        0.798      0.000000e+00
  0.130        0.813      0.000000e+00
  0.130        0.828      0.000000e+00
  0.130        0.843      0.000000e+00
  0.130        0.859      0.000000e+00
  0.130        0.874      0.000000e+00
  0.130        0.889      0.000000e+00
  0.130        0.904      0.000000e+00
  0.130        0.919      0.000000e+00
  0.130        0.934      0.000000e+00
  0.130        0.950      0.000000e+00
  0.130        0.965      0.000000e+00
  0.130        0.980      0.000000e+00
  0.130        0.995      0.000000e+00
  0.130        1.010      0.000000e+00
  0.130        1.025      0.000000e+00
  0.130        1.041      0.000000e+00
  0.130        1.056      0.000000e+00
  0.130        1.071      0.000000e+00
  0.130        1.086      0.000000e+00
  0.130        1.101      0.000000e+00
  0.130        1.117      0.000000e+00
  0.130        1.132      0.000000e+00
  0.130        1.147      0.000000e+00
  0.130        1.162      0.000000e+00
  0.130        1.177      0.000000e+00
  0.130        1.192      0.000000e+00

  0.145        0.009      2.000000e+00
  0.145        0.024      1.800000e+01
  0.145        0.039      2.600000e+01
  0.145        0.054      2.700000e+01
  0.145        0.069      3.500000e+01
  0.145        0.084      3.200000e+01
  0.145        0.100      2.600000e+01
  0.145        0.115      2.400000e+01
  0.145        0.130      2.500000e+01
  0.145        0.145      2.900000e+01
  0.145        0.160      2.100000e+01
  0.145        0.176      1.800000e+01
  0.145        0.191      1.900000e+01
  0.145        0.206      1.700000e+01
  0.145        0.221      9.000000e+00
  0.145        0.236      1.400000e+01
  0.145        0.251      7.000000e+00
  0.145        0.267      5.000000e+00
  0.145        0.282      6.000000e+00
  0.145        0.297      5.000000e+00
  0.145        0.312      4.000000e+00
  0.145        0.327      1.000000e+00
  0.145        0.342      3.000000e+00
  0.145        0.358      1.000000e+00
  0.145        0.373      1.000000e+00
  0.145        0.388      0.000000e+00
  0.145        0.403      0.000000e+00
  0.145        0.418      0.000000e+00
  0.145        0.434      0.000000e+00
  0.145        0.449      0.000000e+00
  0.145        0.464      1.000000e+00
  0.145        0.479      0.000000e+00
  0.145        0.494      0.000000e+00
  0.145        0.509      0.000000e+00
  0.145        0.525      0.000000e+00
  0.145        0.540      1.000000e+00
  0.145        0.555      0.000000e+00
  0.145        0.570      0.000000e+00
  0.145        0.585      0.000000e+00
  0.145        0.601      0.000000e+00
  0.145        0.616      0.000000e+00
  0.145        0.631      0.000000e+00
  0.145        0.646      0.000000e+00
  0.145        0.661      0.000000e+00
  0.145        0.676      0.000000e+00
  0.145        0.692      0.000000e+00
  0.145        0.707      0.000000e+00
  0.145        0.722      0.000000e+00
  0.145        0.737      0.000000e+00
  0.145        0.752      0.000000e+00
  0.145        0.767      0.000000e+00
  0.145        0.783      0.000000e+00
  0.145        0.798      0.000000e+00
  0.145        0.813      0.000000e+00
  0.145        0.828      0.000000e+00
  0.145        0.843      0.000000e+00
  0.145        0.859      0.000000e+00
  0.145        0.874      0.000000e+00
  0.145        0.889      0.000000e+00
  0.145        0.904      0.000000e+00
  0.145        0.919      0.000000e+00
  0.145        0.934      0.000000e+00
  0.145        0.950      0.000000e+00
  0.145        0.965      0.000000e+00
  0.145        0.980      0.000000e+00
  0.145        0.995      0.000000e+00
  0.145        1.010      0.000000e+00
  0.145        1.025      0.000000e+00
  0.145        1.041      0.000000e+00
  0.145        1.056      0.000000e+00
  0.145        1.071      0.000000e+00
  0.145        1.086      0.000000e+00
  0.145        1.101      0.000000e+00
  0.145        1.117      0.000000e+00
  0.145        1.132      0.000000e+00
  0.145        1.147      0.000000e+00
  0.145        1.162      0.000000e+00
  0.145        1.177      0.000000e+00
  0.145        1.192      0.000000e+00

  0.160        0.009      2.000000e+00
  0.160        0.024      1.000000e+01
  0.160        0.039      1.200000e+01
  0.160        0.054      2.300000e+01
  0.160        0.069      2.700000e+01
  0.160        0.084      3.400000e+01
  0.160        0.100      2.700000e+01
  0.160        0.115      2.600000e+01
  0.160        0.130      2.500000e+01
  0.160        0.145      1.600000e+01
  0.160        0.160      1.400000e+01
  0.160        0.176      1.900000e+01
  0.160        0.191      1.200000e+01
  0.160        0.206      8.000000e+00
  0.160        0.221      1.700000e+01
  0.160        0.236      8.000000e+00
  0.160        0.251      5.000000e+00
  0.160        0.267      4.000000e+00
  0.160        0.282      4.000000e+00
  0.160        0.297      3.000000e+00
  0.160        0.312      3.000000e+00
  0.160        0.327      4.000000e+00
  0.160        0.342      0.000000e+00
  0.160        0.358      2.000000e+00
  0.160        0.373      1.000000e+00
  0.160        0.388      0.000000e+00
  0.160        0.403      1.000000e+00
  0.160        0.418      0.000000e+00
  0.160        0.434      1.000000e+00
  0.160        0.449      0.000000e+00
  0.160        0.464      1.000000e+00
  0.160        0.479      0.000000e+00
  0.160        0.494      0.000000e+00
  0.160        0.509      1.000000e+00
  0.160        0.525      0.000000e+00
  0.160        0.540      0.000000e+00
  0.160        0.555      0.000000e+00
  0.160        0.570      0.000000e+00
  0.160        0.585      1.000000e+00
  0.160        0.601      0.000000e+00
  0.160        0.616      0.000000e+00
  0.160        0.631      0.000000e+00
  0.160        0.646      0.000000e+00
  0.160        0.661      0.000000e+00
  0.160        0.676      0.000000e+00
  0.160        0.692      0.000000e+00
  0.160        0.707      0.000000e+00
  0.160        0.722      0.000000e+00
  0.160        0.737      0.000000e+00
  0.160        0.752      0.000000e+00
  0.160        0.767      0.000000e+00
  0.160        0.783      0.000000e+00
  0.160        0.798      0.000000e+00
  0.160        0.813      0.000000e+00
  0.160        0.828      0.000000e+00
  0.160        0.843      0.000000e+00
  0.160        0.859      0.000000e+00
  0.160        0.874      0.000000e+00
  0.160        0.889      0.000000e+00
  0.160        0.904      0.000000e+00
  0.160        0.919      0.000000e+00
  0.160        0.934      0.000000e+00
  0.160        0.950      0.000000e+00
  0.160        0.965      0.000000e+00
  0.160        0.980      0.000000e+00
  0.160        0.995      0.000000e+00
  0.160        1.010      0.000000e+00
  0.160        1.025      0.000000e+00
  0.160        1.041      0.000000e+00
  0.160        1.056      0.000000e+00
  0.160        1.071      0.000000e+00
  0.160        1.086      0.000000e+00
  0.160        1.101      0.000000e+00
  0.160        1.117      0.000000e+00
  0.160        1.132      0.000000e+00
  0.160        1.147      0.000000e+00
  0.160        1.162      0.000000e+00
  0.160        1.177      0.000000e+00
  0.160        1.192      0.000000e+00

  0.176        0.009      0.000000e+00
  0.176        0.024      8.000000e+00
  0.176        0.039      1.100000e+01
  0.176        0.054      1.700000e+01
  0.176        0.069      1.900000e+01
  0.176        0.084      2.200000e+01
  0.176        0.100      2.100000e+01
  0.176        0.115      2.600000e+01
  0.176        0.130      1.700000e+01
  0.176        0.145      1.800000e+01
  0.176        0.160      1.100000e+01
  0.176        0.176      1.300000e+01
  0.176        0.191      2.000000e+01
  0.176        0.206      8.000000e+00
  0.176        0.221      6.000000e+00
  0.176        0.236      5.000000e+00
  0.176        0.251      2.000000e+00
  0.176        0.267      4.000000e+00
  0.176        0.282      2.000000e+00
  0.176        0.297      2.000000e+00
  0.176        0.312      3.000000e+00
  0.176        0.327      4.000000e+00
  0.176        0.342      2.000000e+00
  0.176        0.358      2.000000e+00
  0.176        0.373      2.000000e+00
  0.176        0.388      1.000000e+00
  0.176        0.403      3.000000e+00
  0.176        0.418      0.000000e+00
  0.176        0.434      0.000000e+00
  0.176        0.449      2.000000e+00
  0.176        0.464      0.000000e+00
  0.176        0.479      0.000000e+00
  0.176        0.494      0.000000e+00
  0.176        0.509      0.000000e+00
  0.176        0.525      1.000000e+00
  0.176        0.540      0.000000e+00
  0.176        0.555      0.000000e+00
  0.176        0.570      1.000000e+00
  0.176        0.585      0.000000e+00
  0.176        0.601      0.000000e+00
  0.176        0.616      0.000000e+00
  0.176        0.631      0.000000e+00
  0.176        0.646      0.000000e+00
  0.176        0.661      0.000000e+00
  0.176        0.676      0.000000e+00
  0.176        0.692      0.000000e+00
  0.176        0.707      0.000000e+00
  0.176        0.722      0.000000e+00
  0.176        0.737      0.000000e+00
  0.176        0.752      0.000000e+00
  0.176        0.767      0.000000e+00
  0.176        0.783      0.000000e+00
  0.176        0.798      0.000000e+00
  0.176        0.813      0.000000e+00
  0.176        0.828      0.000000e+00
  0.176        0.843      0.000000e+00
  0.176        0.859      0.000000e+00
  0.176        0.874      0.000000e+00
  0.176        0.889      0.000000e+00
  0.176        0.904      0.000000e+00
  0.176        0.919      0.000000e+00
  0.176        0.934      0.000000e+00
  0.176        0.950      0.000000e+00
  0.176        0.965      0.000000e+00
  0.176        0.980      0.000000e+00
  0.176        0.995      0.000000e+00
  0.176        1.010      0.000000e+00
  0.176        1.025      0.000000e+00
  0.176        1.041      0.000000e+00
  0.176        1.056      0.000000e+00
  0.176        1.071      0.000000e+00
  0.176        1.086      0.000000e+00
  0.176        1.101      0.000000e+00
  0.176        1.117      0.000000e+00
  0.176        1.132      0.000000e+00
  0.176        1.147      0.000000e+00
  0.176        1.162      0.000000e+00
  0.176        1.177      0.000000e+00
  0.176        1.192      0.000000e+00

  0.191        0.009      0.000000e+00
  0.191        0.024      1.000000e+00
  0.191        0.039      1.100000e+01
  0.191        0.054      1.500000e+01
  0.191        0.069      1.700000e+01
  0.191        0.084      1.300000e+01
  0.191        0.100      1.600000e+01
  0.191        0.115      1.500000e+01
  0.191        0.130      1.900000e+01
  0.191        0.145      1.600000e+01
  0.191        0.160      1.000000e+01
  0.191        0.176      1.400000e+01
  0.191        0.191      1.400000e+01
  0.191        0.206      8.000000e+00
  0.191        0.221      6.000000e+00
  0.191        0.236      8.000000e+00
  0.191        0.251      9.000000e+00
  0.191        0.267      2.000000e+00
  0.191        0.282      5.000000e+00
  0.191        0.297      8.000000e+00
  0.191        0.312      3.000000e+00
  0.191        0.327      1.000000e+00
  0.191        0.342      4.000000e+00
  0.191        0.358      1.000000e+00
  0.191        0.373      0.000000e+00
  0.191        0.388      0.000000e+00
  0.191        0.403      0.000000e+00
  0.191        0.418      1.000000e+00
  0.191        0.434      2.000000e+00
  0.191        0.449      0.000000e+00
  0.191        0.464      0.000000e+00
  0.191        0.479      0.000000e+00
  0.191        0.494      1.000000e+00
  0.191        0.509      1.000000e+00
  0.191        0.525      0.000000e+00
  0.191        0.540      0.000000e+00
  0.191        0.555      0.000000e+00
  0.191        0.570      0.000000e+00
  0.191        0.585      1.000000e+00
  0.191        0.601      0.000000e+00
  0.191        0.616      0.000000e+00
  0.191        0.631      0.000000e+00
  0.191        0.646      0.000000e+00
  0.191        0.661      0.000000e+00
  0.191        0.676      0.000000e+00
  0.191        0.692      0.000000e+00
  0.191        0.707      0.000000e+00
  0.191        0.722      0.000000e+00
  0.191        0.737      0.000000e+00
  0.191        0.752      0.000000e+00
  0.191        0.767      0.000000e+00
  0.191        0.783      0.000000e+00
  0.191        0.798      0.000000e+00
  0.191        0.813      0.000000e+00
  0.191        0.828      0.000000e+00
  0.191        0.843      0.000000e+00
  0.191        0.859      0.000000e+00
  0.191        0.874      0.000000e+00
  0.191        0.889      0.000000e+00
  0.191        0.904      0.000000e+00
  0.191        0.919      0.000000e+00
  0.191        0.934      0.000000e+00
  0.191        0.950      0.000000e+00
  0.191        0.965      0.000000e+00
  0.191        0.980      0.000000e+00
  0.191        0.995      0.000000e+00
  0.191        1.010      0.000000e+00
  0.191        1.025      0.000000e+00
  0.191        1.041      0.000000e+00
  0.191        1.056      0.000000e+00
  0.191        1.071      0.000000e+00
  0.191        1.086      0.000000e+00
  0.191        1.101      0.000000e+00
  0.191        1.117      0.000000e+00
  0.191        1.132      0.000000e+00
  0.191        1.147      0.000000e+00
  0.191        1.162      0.000000e+00
  0.191        1.177      0.000000e+00
  0.191        1.192      0.000000e+00

  0.206        0.009      1.000000e+00
  0.206        0.024      4.000000e+00
  0.206        0.039      4.000000e+00
  0.206        0.054      4.000000e+00
  0.206        0.069      1.000000e+01
  0.206        0.084      1.000000e+01
  0.206        0.100      9.000000e+00
  0.206        0.115      1.200000e+01
  0.206        0.130      1.100000e+01
  0.206        0.145      9.000000e+00
  0.206        0.160      1.100000e+01
  0.206        0.176      7.000000e+00
  0.206        0.191      1.400000e+01
  0.206        0.206      9.000000e+00
  0.206        0.221      6.000000e+00
  0.206        0.236      5.000000e+00
  0.206        0.251      4.000000e+00
  0.206        0.267      2.000000e+00
  0.206        0.282      6.000000e+00
  0.206        0.297      4.000000e+00
  0.206        0.312      1.000000e+00
  0.206        0.327      0.000000e+00
  0.206        0.342      0.000000e+00
  0.206        0.358      0.000000e+00
  0.206        0.373      0.000000e+00
  0.206        0.388      0.000000e+00
  0.206        0.403      2.000000e+00
  0.206        0.418      0.000000e+00
  0.206        0.434      1.000000e+00
  0.206        0.449      0.000000e+00
  0.206        0.464      0.000000e+00
  0.206        0.479      0.000000e+00
  0.206        0.494      0.000000e+00
  0.206        0.509      0.000000e+00
  0.206        0.525      0.000000e+00
  0.206        0.540      0.000000e+00
  0.206        0.555      1.000000e+00
  0.206        0.570      0.000000e+00
  0.206        0.585      0.000000e+00
  0.206        0.601      0.000000e+00
  0.206        0.616      0.000000e+00
  0.206        0.631      0.000000e+00
  0.206        0.646      0.000000e+00
  0.206        0.661      0.000000e+00
  0.206        0.676      0.000000e+00
  0.206        0.692      0.000000e+00
  0.206        0.707      0.000000e+00
  0.206        0.722      0.000000e+00
  0.206        0.737      0.000000e+00
  0.206        0.752      0.000000e+00
  0.206        0.767      0.000000e+00
  0.206        0.783      0.000000e+00
  0.206        0.798      0.000000e+00
  0.206        0.813      0.000000e+00
  0.206        0.828      0.000000e+00
  0.206        0.843      0.000000e+00
  0.206        0.859      0.000000e+00
  0.206        0.874      0.000000e+00
  0.206        0.889      0.000000e+00
  0.206        0.904      0.000000e+00
  0.206        0.919      0.000000e+00
  0.206        0.934      0.000000e+00
  0.206        0.950      0.000000e+00
  0.206        0.965      0.000000e+00
  0.206        0.980      0.000000e+00
  0.206        0.995      0.000000e+00
  0.206        1.010      0.000000e+00
  0.206        1.025      0.000000e+00
  0.206        1.041      0.000000e+00
  0.206        1.056      0.000000e+00
  0.206        1.071      0.000000e+00
  0.206        1.086      0.000000e+00
  0.206        1.101      0.000000e+00
  0.206        1.117      0.000000e+00
  0.206        1.132      0.000000e+00
  0.206        1.147      0.000000e+00
  0.206        1.162      0.000000e+00
  0.206        1.177      0.000000e+00
  0.206        1.192      0.000000e+00

  0.221        0.009      0.000000e+00
  0.221        0.024      1.000000e+00
  0.221        0.039      1.000000e+00
  0.221        0.054      4.000000e+00
  0.221        0.069      8.000000e+00
  0.221        0.084      4.000000e+00
  0.221        0.100      6.000000e+00
  0.221        0.115      1.000000e+01
  0.221        0.130      8.000000e+00
  0.221        0.145      8.000000e+00
  0.221        0.160      5.000000e+00
  0.221        0.176      1.000000e+01
  0.221        0.191      5.000000e+00
  0.221        0.206      7.000000e+00
  0.221        0.221      5.000000e+00
  0.221        0.236      6.000000e+00
  0.221        0.251      3.000000e+00
  0.221        0.267      3.000000e+00
  0.221        0.282      3.000000e+00
  0.221        0.297      0.000000e+00
  0.221        0.312      1.000000e+00
  0.221        0.327      1.000000e+00
  0.221        0.342      0.000000e+00
  0.221        0.358      1.000000e+00
  0.221        0.373      1.000000e+00
  0.221        0.388      0.000000e+00
  0.221        0.403      0.000000e+00
  0.221        0.418      1.000000e+00
  0.221        0.434      0.000000e+00
  0.221        0.449      0.000000e+00
  0.221        0.464      0.000000e+00
  0.221        0.479      1.000000e+00
  0.221        0.494      0.000000e+00
  0.221        0.509      0.000000e+00
  0.221        0.525      0.000000e+00
  0.221        0.540      0.000000e+00
  0.221        0.555      0.000000e+00
  0.221        0.570      0.000000e+00
  0.221        0.585      0.000000e+00
  0.221        0.601      0.000000e+00
  0.221        0.616      0.000000e+00
  0.221        0.631      0.000000e+00
  0.221        0.646      0.000000e+00
  0.221        0.661      0.000000e+00
  0.221        0.676      0.000000e+00
  0.221        0.692      0.000000e+00
  0.221        0.707      0.000000e+00
  0.221        0.722      0.000000e+00
  0.221        0.737      0.000000e+00
  0.221        0.752      0.000000e+00
  0.221        0.767      0.000000e+00
  0.221        0.783      0.000000e+00
  0.221        0.798      0.000000e+00
  0.221        0.813      0.000000e+00
  0.221        0.828      0.000000e+00
  0.221        0.843      0.000000e+00
  0.221        0.859      0.000000e+00
  0.221        0.874      0.000000e+00
  0.221        0.889      0.000000e+00
  0.221        0.904      0.000000e+00
  0.221        0.919      0.000000e+00
  0.221        0.934      0.000000e+00
  0.221        0.950      0.000000e+00
  0.221        0.965      0.000000e+00
  0.221        0.980      0.000000e+00
  0.221        0.995      0.000000e+00
  0.221        1.010      0.000000e+00
  0.221        1.025      0.000000e+00
  0.221        1.041      0.000000e+00
  0.221        1.056      0.000000e+00
  0.221        1.071      0.000000e+00
  0.221        1.086      0.000000e+00
  0.221        1.101      0.000000e+00
  0.221        1.117      0.000000e+00
  0.221        1.132      0.000000e+00
  0.221        1.147      0.000000e+00
  0.221        1.162      0.000000e+00
  0.221        1.177      0.000000e+00
  0.221        1.192      0.000000e+00

  0.236        0.009      0.000000e+00
  0.236        0.024      0.000000e+00
  0.236        0.039      0.000000e+00
  0.236        0.054      0.000000e+00
  0.236        0.069      6.000000e+00
  0.236        0.084      5.000000e+00
  0.236        0.100      8.000000e+00
  0.236        0.115      7.000000e+00
  0.236        0.130      5.000000e+00
  0.236        0.145      4.000000e+00
  0.236        0.160      6.000000e+00
  0.236        0.176      3.000000e+00
  0.236        0.191      4.000000e+00
  0.236        0.206      4.000000e+00
  0.236        0.221      3.000000e+00
  0.236        0.236      3.000000e+00
  0.236        0.251      3.000000e+00
  0.236        0.267      1.000000e+00
  0.236        0.282      2.000000e+00
  0.236        0.297      0.000000e+00
  0.236        0.312      4.000000e+00
  0.236        0.327      1.000000e+00
  0.236        0.342      1.000000e+00
  0.236        0.358      0.000000e+00
  0.236        0.373      1.000000e+00
  0.236        0.388      0.000000e+00
  0.236        0.403      1.000000e+00
  0.236        0.418      0.000000e+00
  0.236        0.434      0.000000e+00
  0.236        0.449      0.000000e+00
  0.236        0.464      0.000000e+00
  0.236        0.479      0.000000e+00
  0.236        0.494      0.000000e+00
  0.236        0.509      0.000000e+00
  0.236        0.525      0.000000e+00
  0.236        0.540      0.000000e+00
  0.236        0.555      0.000000e+00
  0.236        0.570      0.000000e+00
  0.236        0.585      0.000000e+00
  0.236        0.601      0.000000e+00
  0.236        0.616      0.000000e+00
  0.236        0.631      0.000000e+00
  0.236        0.646      0.000000e+00
  0.236        0.661      0.000000e+00
  0.236        0.676      0.000000e+00
  0.236        0.692      0.000000e+00
  0.236        0.707      0.000000e+00
  0.236        0.722      0.000000e+00
  0.236        0.737      0.000000e+00
  0.236        0.752      0.000000e+00
  0.236        0.767      0.000000e+00
  0.236        0.783      0.000000e+00
  0.236        0.798      0.000000e+00
  0.236        0.813      0.000000e+00
  0.236        0.828      0.000000e+00
  0.236        0.843      0.000000e+00
  0.236        0.859      0.000000e+00
  0.236        0.874      0.000000e+00
  0.236        0.889      0.000000e+00
  0.236        0.904      0.000000e+00
  0.236        0.919      0.000000e+00
  0.236        0.934      0.000000e+00
  0.236        0.950      0.000000e+00
  0.236        0.965      0.000000e+00
  0.236        0.980      0.000000e+00
  0.236        0.995      0.000000e+00
  0.236        1.010      0.000000e+00
  0.236        1.025      0.000000e+00
  0.236        1.041      0.000000e+00
  0.236        1.056      0.000000e+00
  0.236        1.071      0.000000e+00
  0.236        1.086      0.000000e+00
  0.236        1.101      0.000000e+00
  0.236        1.117      0.000000e+00
  0.236        1.132      0.000000e+00
  0.236        1.147      0.000000e+00
  0.236        1.162      0.000000e+00
  0.236        1.177      0.000000e+00
  0.236        1.192      0.000000e+00

  0.251        0.009      0.000000e+00
  0.251        0.024      1.000000e+00
  0.251        0.039      1.000000e+00
  0.251        0.054      0.000000e+00
  0.251        0.069      4.000000e+00
  0.251        0.084      3.000000e+00
  0.251        0.100      5.000000e+00
  0.251        0.115      4.000000e+00
  0.251        0.130      6.000000e+00
  0.251        0.145      3.000000e+00
  0.251        0.160      4.000000e+00
  0.251        0.176      6.000000e+00
  0.251        0.191      4.000000e+00
  0.251        0.206      3.000000e+00
  0.251        0.221      5.000000e+00
  0.251        0.236      1.000000e+00
  0.251        0.251      1.000000e+00
  0.251        0.267      1.000000e+00
  0.251        0.282      1.000000e+00
  0.251        0.297      1.000000e+00
  0.251        0.312      2.000000e+00
  0.251        0.327      1.000000e+00
  0.251        0.342      0.000000e+00
  0.251        0.358      0.000000e+00
  0.251        0.373      0.000000e+00
  0.251        0.388      0.000000e+00
  0.251        0.403      0.000000e+00
  0.251        0.418      0.000000e+00
  0.251        0.434      0.000000e+00
  0.251        0.449      1.000000e+00
  0.251        0.464      0.000000e+00
  0.251        0.479      0.000000e+00
  0.251        0.494      0.000000e+00
  0.251        0.509      0.000000e+00
  0.251        0.525      0.000000e+00
  0.251        0.540      0.000000e+00
  0.251        0.555      0.000000e+00
  0.251        0.570      0.000000e+00
  0.251        0.585      1.000000e+00
  0.251        0.601      0.000000e+00
  0.251        0.616      0.000000e+00
  0.251        0.631      0.000000e+00
  0.251        0.646      0.000000e+00
  0.251        0.661      0.000000e+00
  0.251        0.676      0.000000e+00
  0.251        0.692      0.000000e+00
  0.251        0.707      0.000000e+00
  0.251        0.722      0.000000e+00
  0.251        0.737      0.000000e+00
  0.251        0.752      0.000000e+00
  0.251        0.767      0.000000e+00
  0.251        0.783      0.000000e+00
  0.251        0.798      0.000000e+00
  0.251        0.813      0.000000e+00
  0.251        0.828      0.000000e+00
  0.251        0.843      0.000000e+00
  0.251        0.859      0.000000e+00
  0.251        0.874      0.000000e+00
  0.251        0.889      0.000000e+00
  0.251        0.904      0.000000e+00
  0.251        0.919      0.000000e+00
  0.251        0.934      0.000000e+00
  0.251        0.950      0.000000e+00
  0.251        0.965      0.000000e+00
  0.251        0.980      0.000000e+00
  0.251        0.995      0.000000e+00
  0.251        1.010      0.000000e+00
  0.251        1.025      0.000000e+00
  0.251        1.041      0.000000e+00
  0.251        1.056      0.000000e+00
  0.251        1.071      0.000000e+00
  0.251        1.086      0.000000e+00
  0.251        1.101      0.000000e+00
  0.251        1.117      0.000000e+00
  0.251        1.132      0.000000e+00
  0.251        1.147      0.000000e+00
  0.251        1.162      0.000000e+00
  0.251        1.177      0.000000e+00
  0.251        1.192      0.000000e+00

  0.267        0.009      0.000000e+00
  0.267        0.024      0.000000e+00
  0.267        0.039      1.000000e+00
  0.267        0.054      2.000000e+00
  0.267        0.069      2.000000e+00
  0.267        0.084      4.000000e+00
  0.267        0.100      5.000000e+00
  0.267        0.115      6.000000e+00
  0.267        0.130      1.000000e+00
  0.267        0.145      1.000000e+00
  0.267        0.160      1.000000e+00
  0.267        0.176      1.000000e+00
  0.267        0.191      2.000000e+00
  0.267        0.206      1.000000e+00
  0.267        0.221      4.000000e+00
  0.267        0.236      0.000000e+00
  0.267        0.251      2.000000e+00
  0.267        0.267      2.000000e+00
  0.267        0.282      0.000000e+00
  0.267        0.297      1.000000e+00
  0.267        0.312      0.000000e+00
  0.267        0.327      3.000000e+00
  0.267        0.342      0.000000e+00
  0.267        0.358      1.000000e+00
  0.267        0.373      1.000000e+00
  0.267        0.388      2.000000e+00
  0.267        0.403      0.000000e+00
  0.267        0.418      0.000000e+00
  0.267        0.434      1.000000e+00
  0.267        0.449      0.000000e+00
  0.267        0.464      0.000000e+00
  0.267        0.479      1.000000e+00
  0.267        0.494      0.000000e+00
  0.267        0.509      0.000000e+00
  0.267        0.525      1.000000e+00
  0.267        0.540      0.000000e+00
  0.267        0.555      1.000000e+00
  0.267        0.570      0.000000e+00
  0.267        0.585      0.000000e+00
  0.267        0.601      0.000000e+00
  0.267        0.616      0.000000e+00
  0.267        0.631      0.000000e+00
  0.267        0.646      0.000000e+00
  0.267        0.661      0.000000e+00
  0.267        0.676      0.000000e+00
  0.267        0.692      0.000000e+00
  0.267        0.707      0.000000e+00
  0.267        0.722      0.000000e+00
  0.267        0.737      0.000000e+00
  0.267        0.752      0.000000e+00
  0.267        0.767      0.000000e+00
  0.267        0.783      0.000000e+00
  0.267        0.798      0.000000e+00
  0.267        0.813      0.000000e+00
  0.267        0.828      0.000000e+00
  0.267        0.843      0.000000e+00
  0.267        0.859      0.000000e+00
  0.267        0.874      0.000000e+00
  0.267        0.889      0.000000e+00
  0.267        0.904      0.000000e+00
  0.267        0.919      0.000000e+00
  0.267        0.934      0.000000e+00
  0.267        0.950      0.000000e+00
  0.267        0.965      0.000000e+00
  0.267        0.980      0.000000e+00
  0.267        0.995      0.000000e+00
  0.267        1.010      0.000000e+00
  0.267        1.025      0.000000e+00
  0.267        1.041      0.000000e+00
  0.267        1.056      0.000000e+00
  0.267        1.071      0.000000e+00
  0.267        1.086      0.000000e+00
  0.267        1.101      0.000000e+00
  0.267        1.117      0.000000e+00
  0.267        1.132      0.000000e+00
  0.267        1.147      0.000000e+00
  0.267        1.162      0.000000e+00
  0.267        1.177      0.000000e+00
  0.267        1.192      0.000000e+00

  0.282        0.009      0.000000e+00
  0.282        0.024      0.000000e+00
  0.282        0.039      1.000000e+00
  0.282        0.054      1.000000e+00
  0.282        0.069      2.000000e+00
  0.282        0.084      2.000000e+00
  0.282        0.100      2.000000e+00
  0.282        0.115      1.000000e+00
  0.282        0.130      2.000000e+00
  0.282        0.145      0.000000e+00
  0.282        0.160      3.000000e+00
  0.282        0.176      2.000000e+00
  0.282        0.191      2.000000e+00
  0.282        0.206      2.000000e+00
  0.282        0.221      4.000000e+00
  0.282        0.236      1.000000e+00
  0.282        0.251      1.000000e+00
  0.282        0.267      1.000000e+00
  0.282        0.282      0.000000e+00
  0.282        0.297      0.000000e+00
  0.282        0.312      0.000000e+00
  0.282        0.327      0.000000e+00
  0.282        0.342      2.000000e+00
  0.282        0.358      0.000000e+00
  0.282        0.373      1.000000e+00
  0.282        0.388      2.000000e+00
  0.282        0.403      1.000000e+00
  0.282        0.418      0.000000e+00
  0.282        0.434      0.000000e+00
  0.282        0.449      0.000000e+00
  0.282        0.464      0.000000e+00
  0.282        0.479      1.000000e+00
  0.282        0.494      0.000000e+00
  0.282        0.509      0.000000e+00
  0.282        0.525      0.000000e+00
  0.282        0.540      0.000000e+00
  0.282        0.555      0.000000e+00
  0.282        0.570      0.000000e+00
  0.282        0.585      0.000000e+00
  0.282        0.601      0.000000e+00
  0.282        0.616      0.000000e+00
  0.282        0.631      0.000000e+00
  0.282        0.646      0.000000e+00
  0.282        0.661      0.000000e+00
  0.282        0.676      0.000000e+00
  0.282        0.692      0.000000e+00
  0.282        0.707      0.000000e+00
  0.282        0.722      0.000000e+00
  0.282        0.737      0.000000e+00
  0.282        0.752      0.000000e+00
  0.282        0.767      0.000000e+00
  0.282        0.783      0.000000e+00
  0.282        0.798      0.000000e+00
  0.282        0.813      0.000000e+00
  0.282        0.828      0.000000e+00
  0.282        0.843      0.000000e+00
  0.282        0.859      0.000000e+00
  0.282        0.874      0.000000e+00
  0.282        0.889      0.000000e+00
  0.282        0.904      0.000000e+00
  0.282        0.919      0.000000e+00
  0.282        0.934      0.000000e+00
  0.282        0.950      0.000000e+00
  0.282        0.965      0.000000e+00
  0.282        0.980      0.000000e+00
  0.282        0.995      0.000000e+00
  0.282        1.010      0.000000e+00
  0.282        1.025      0.000000e+00
  0.282        1.041      0.000000e+00
  0.282        1.056      0.000000e+00
  0.282        1.071      0.000000e+00
  0.282        1.086      0.000000e+00
  0.282        1.101      0.000000e+00
  0.282        1.117      0.000000e+00
  0.282        1.132      0.000000e+00
  0.282        1.147      0.000000e+00
  0.282        1.162      0.000000e+00
  0.282        1.177      0.000000e+00
  0.282        1.192      0.000000e+00

  0.297        0.009      0.000000e+00
  0.297        0.024      0.000000e+00
  0.297        0.039      0.000000e+00
  0.297        0.054      0.000000e+00
  0.297        0.069      0.000000e+00
  0.297        0.084      0.000000e+00
  0.297        0.100      2.000000e+00
  0.297        0.115      0.000000e+00
  0.297        0.130      2.000000e+00
  0.297        0.145      0.000000e+00
  0.297        0.160      1.000000e+00
  0.297        0.176      0.000000e+00
  0.297        0.191      0.000000e+00
  0.297        0.206      1.000000e+00
  0.297        0.221      0.000000e+00
  0.297        0.236      0.000000e+00
  0.297        0.251      1.000000e+00
  0.297        0.267      1.000000e+00
  0.297        0.282      0.000000e+00
  0.297        0.297      1.000000e+00
  0.297        0.312      0.000000e+00
  0.297        0.327      3.000000e+00
  0.297        0.342      0.000000e+00
  0.297        0.358      0.000000e+00
  0.297        0.373      0.000000e+00
  0.297        0.388      1.000000e+00
  0.297        0.403      0.000000e+00
  0.297        0.418      0.000000e+00
  0.297        0.434      0.000000e+00
  0.297        0.449      0.000000e+00
  0.297        0.464      0.000000e+00
  0.297        0.479      0.000000e+00
  0.297        0.494      1.000000e+00
  0.297        0.509      0.000000e+00
  0.297        0.525      0.000000e+00
  0.297        0.540      0.000000e+00
  0.297        0.555      0.000000e+00
  0.297        0.570      0.000000e+00
  0.297        0.585      0.000000e+00
  0.297        0.601      0.000000e+00
  0.297        0.616      0.000000e+00
  0.297        0.631      0.000000e+00
  0.297        0.646      0.000000e+00
  0.297        0.661      0.000000e+00
  0.297        0.676      0.000000e+00
  0.297        0.692      0.000000e+00
  0.297        0.707      0.000000e+00
  0.297        0.722      0.000000e+00
  0.297        0.737      0.000000e+00
  0.297        0.752      0.000000e+00
  0.297        0.767      0.000000e+00
  0.297        0.783      0.000000e+00
  0.297        0.798      0.000000e+00
  0.297        0.813      0.000000e+00
  0.297        0.828      0.000000e+00
  0.297        0.843      0.000000e+00
  0.297        0.859      0.000000e+00
  0.297        0.874      0.000000e+00
  0.297        0.889      0.000000e+00
  0.297        0.904      0.000000e+00
  0.297        0.919      0.000000e+00
  0.297        0.934      0.000000e+00
  0.297        0.950      0.000000e+00
  0.297        0.965      0.000000e+00
  0.297        0.980      0.000000e+00
  0.297        0.995      0.000000e+00
  0.297        1.010      0.000000e+00
  0.297        1.025      0.000000e+00
  0.297        1.041      0.000000e+00
  0.297        1.056      0.000000e+00
  0.297        1.071      0.000000e+00
  0.297        1.086      0.000000e+00
  0.297        1.101      0.000000e+00
  0.297        1.117      0.000000e+00
  0.297        1.132      0.000000e+00
  0.297        1.147      0.000000e+00
  0.297        1.162      0.000000e+00
  0.297        1.177      0.000000e+00
  0.297        1.192      0.000000e+00

  0.312        0.009      0.000000e+00
  0.312        0.024      0.000000e+00
  0.312        0.039      1.000000e+00
  0.312        0.054      1.000000e+00
  0.312        0.069      0.000000e+00
  0.312        0.084      0.000000e+00
  0.312        0.100      1.000000e+00
  0.312        0.115      2.000000e+00
  0.312        0.130      2.000000e+00
  0.312        0.145      0.000000e+00
  0.312        0.160      0.000000e+00
  0.312        0.176      4.000000e+00
  0.312        0.191      0.000000e+00
  0.312        0.206      0.000000e+00
  0.312        0.221      1.000000e+00
  0.312        0.236      0.000000e+00
  0.312        0.251      0.000000e+00
  0.312        0.267      1.000000e+00
  0.312        0.282      0.000000e+00
  0.312        0.297      0.000000e+00
  0.312        0.312      0.000000e+00
  0.312        0.327      1.000000e+00
  0.312        0.342      0.000000e+00
  0.312        0.358      0.000000e+00
  0.312        0.373      1.000000e+00
  0.312        0.388      0.000000e+00
  0.312        0.403      1.000000e+00
  0.312        0.418      0.000000e+00
  0.312        0.434      0.000000e+00
  0.312        0.449      0.000000e+00
  0.312        0.464      0.000000e+00
  0.312        0.479      0.000000e+00
  0.312        0.494      0.000000e+00
  0.312        0.509      0.000000e+00
  0.312        0.525      0.000000e+00
  0.312        0.540      0.000000e+00
  0.312        0.555      0.000000e+00
  0.312        0.570      1.000000e+00
  0.312        0.585      0.000000e+00
  0.312        0.601      0.000000e+00
  0.312        0.616      0.000000e+00
  0.312        0.631      0.000000e+00
  0.312        0.646      0.000000e+00
  0.312        0.661      0.000000e+00
  0.312        0.676      0.000000e+00
  0.312        0.692      0.000000e+00
  0.312        0.707      0.000000e+00
  0.312        0.722      0.000000e+00
  0.312        0.737      0.000000e+00
  0.312        0.752      0.000000e+00
  0.312        0.767      0.000000e+00
  0.312        0.783      0.000000e+00
  0.312        0.798      0.000000e+00
  0.312        0.813      0.000000e+00
  0.312        0.828      0.000000e+00
  0.312        0.843      0.000000e+00
  0.312        0.859      0.000000e+00
  0.312        0.874      0.000000e+00
  0.312        0.889      0.000000e+00
  0.312        0.904      0.000000e+00
  0.312        0.919      0.000000e+00
  0.312        0.934      0.000000e+00
  0.312        0.950      0.000000e+00
  0.312        0.965      0.000000e+00
  0.312        0.980      0.000000e+00
  0.312        0.995      0.000000e+00
  0.312        1.010      0.000000e+00
  0.312        1.025      0.000000e+00
  0.312        1.041      0.000000e+00
  0.312        1.056      0.000000e+00
  0.312        1.071      0.000000e+00
  0.312        1.086      0.000000e+00
  0.312        1.101      0.000000e+00
  0.312        1.117      0.000000e+00
  0.312        1.132      0.000000e+00
  0.312        1.147      0.000000e+00
  0.312        1.162      0.000000e+00
  0.312        1.177      0.000000e+00
  0.312        1.192      0.000000e+00

  0.327        0.009      0.000000e+00
  0.327        0.024      0.000000e+00
  0.327        0.039      0.000000e+00
  0.327        0.054      0.000000e+00
  0.327        0.069      0.000000e+00
  0.327        0.084      0.000000e+00
  0.327        0.100      2.000000e+00
  0.327        0.115      1.000000e+00
  0.327        0.130      0.000000e+00
  0.327        0.145      1.000000e+00
  0.327        0.160      1.000000e+00
  0.327        0.176      2.000000e+00
  0.327        0.191      1.000000e+00
  0.327        0.206      2.000000e+00
  0.327        0.221      0.000000e+00
  0.327        0.236      2.000000e+00
  0.327        0.251      0.000000e+00
  0.327        0.267      1.000000e+00
  0.327        0.282      0.000000e+00
  0.327        0.297      1.000000e+00
  0.327        0.312      2.000000e+00
  0.327        0.327      1.000000e+00
  0.327        0.342      0.000000e+00
  0.327        0.358      0.000000e+00
  0.327        0.373      0.000000e+00
  0.327        0.388      0.000000e+00
  0.327        0.403      0.000000e+00
  0.327        0.418      0.000000e+00
  0.327        0.434      0.000000e+00
  0.327        0.449      0.000000e+00
  0.327        0.464      1.000000e+00
  0.327        0.479      0.000000e+00
  0.327        0.494      0.000000e+00
  0.327        0.509      0.000000e+00
  0.327        0.525      0.000000e+00
  0.327        0.540      0.000000e+00
  0.327        0.555      0.000000e+00
  0.327        0.570      0.000000e+00
  0.327        0.585      0.000000e+00
  0.327        0.601      0.000000e+00
  0.327        0.616      0.000000e+00
  0.327        0.631      0.000000e+00
  0.327        0.646      0.000000e+00
  0.327        0.661      0.000000e+00
  0.327        0.676      0.000000e+00
  0.327        0.692      0.000000e+00
  0.327        0.707      0.000000e+00
  0.327        0.722      0.000000e+00
  0.327        0.737      0.000000e+00
  0.327        0.752      0.000000e+00
  0.327        0.767      0.000000e+00
  0.327        0.783      0.000000e+00
  0.327        0.798      0.000000e+00
  0.327        0.813      0.000000e+00
  0.327        0.828      0.000000e+00
  0.327        0.843      0.000000e+00
  0.327        0.859      0.000000e+00
  0.327        0.874      0.000000e+00
  0.327        0.889      0.000000e+00
  0.327        0.904      0.000000e+00
  0.327        0.919      0.000000e+00
  0.327        0.934      0.000000e+00
  0.327        0.950      0.000000e+00
  0.327        0.965      0.000000e+00
  0.327        0.980      0.000000e+00
  0.327        0.995      0.000000e+00
  0.327        1.010      0.000000e+00
  0.327        1.025      0.000000e+00
  0.327        1.041      0.000000e+00
  0.327        1.056      0.000000e+00
  0.327        1.071      0.000000e+00
  0.327        1.086      0.000000e+00
  0.327        1.101      0.000000e+00
  0.327        1.117      0.000000e+00
  0.327        1.132      0.000000e+00
  0.327        1.147      0.000000e+00
  0.327        1.162      0.000000e+00
  0.327        1.177      0.000000e+00
  0.327        1.192      0.000000e+00

  0.342        0.009      0.000000e+00
  0.342        0.024      0.000000e+00
  0.342        0.039      0.000000e+00
  0.342        0.054      0.000000e+00
  0.342        0.069      1.000000e+00
  0.342        0.084      1.000000e+00
  0.342        0.100      1.000000e+00
  0.342        0.115      0.000000e+00
  0.342        0.130      0.000000e+00
  0.342        0.145      0.000000e+00
  0.342        0.160      0.000000e+00
  0.342        0.176      0.000000e+00
  0.342        0.191      1.000000e+00
  0.342        0.206      0.000000e+00
  0.342        0.221      0.000000e+00
  0.342        0.236      1.000000e+00
  0.342        0.251      0.000000e+00
  0.342        0.267      2.000000e+00
  0.342        0.282      0.000000e+00
  0.342        0.297      1.000000e+00
  0.342        0.312      0.000000e+00
  0.342        0.327      1.000000e+00
  0.342        0.342      1.000000e+00
  0.342        0.358      0.000000e+00
  0.342        0.373      0.000000e+00
  0.342        0.388      0.000000e+00
  0.342        0.403      0.000000e+00
  0.342        0.418      0.000000e+00
  0.342        0.434      0.000000e+00
  0.342        0.449      0.000000e+00
  0.342        0.464      0.000000e+00
  0.342        0.479      0.000000e+00
  0.342        0.494      0.000000e+00
  0.342        0.509      0.000000e+00
  0.342        0.525      0.000000e+00
  0.342        0.540      0.000000e+00
  0.342        0.555      1.000000e+00
  0.342        0.570      0.000000e+00
  0.342        0.585      0.000000e+00
  0.342        0.601      0.000000e+00
  0.342        0.616      0.000000e+00
  0.342        0.631      0.000000e+00
  0.342        0.646      0.000000e+00
  0.342        0.661      0.000000e+00
  0.342        0.676      0.000000e+00
  0.342        0.692      0.000000e+00
  0.342        0.707      0.000000e+00
  0.342        0.722      0.000000e+00
  0.342        0.737      0.000000e+00
  0.342        0.752      0.000000e+00
  0.342        0.767      0.000000e+00
  0.342        0.783      0.000000e+00
  0.342        0.798      0.000000e+00
  0.342        0.813      0.000000e+00
  0.342        0.828      0.000000e+00
  0.342        0.843      0.000000e+00
  0.342        0.859      0.000000e+00
  0.342        0.874      0.000000e+00
  0.342        0.889      0.000000e+00
  0.342        0.904      0.000000e+00
  0.342        0.919      0.000000e+00
  0.342        0.934      0.000000e+00
  0.342        0.950      0.000000e+00
  0.342        0.965      0.000000e+00
  0.342        0.980      0.000000e+00
  0.342        0.995      0.000000e+00
  0.342        1.010      0.000000e+00
  0.342        1.025      0.000000e+00
  0.342        1.041      0.000000e+00
  0.342        1.056      0.000000e+00
  0.342        1.071      0.000000e+00
  0.342        1.086      0.000000e+00
  0.342        1.101      0.000000e+00
  0.342        1.117      0.000000e+00
  0.342        1.132      0.000000e+00
  0.342        1.147      0.000000e+00
  0.342        1.162      0.000000e+00
  0.342        1.177      0.000000e+00
  0.342        1.192      0.000000e+00

  0.358        0.009      0.000000e+00
  0.358        0.024      0.000000e+00
  0.358        0.039      0.000000e+00
  0.358        0.054      0.000000e+00
  0.358        0.069      1.000000e+00
  0.358        0.084      0.000000e+00
  0.358        0.100      1.000000e+00
  0.358        0.115      2.000000e+00
  0.358        0.130      0.000000e+00
  0.358        0.145      0.000000e+00
  0.358        0.160      1.000000e+00
  0.358        0.176      1.000000e+00
  0.358        0.191      1.000000e+00
  0.358        0.206      0.000000e+00
  0.358        0.221      0.000000e+00
  0.358        0.236      1.000000e+00
  0.358        0.251      0.000000e+00
  0.358        0.267      2.000000e+00
  0.358        0.282      0.000000e+00
  0.358        0.297      0.000000e+00
  0.358        0.312      0.000000e+00
  0.358        0.327      0.000000e+00
  0.358        0.342      0.000000e+00
  0.358        0.358      1.000000e+00
  0.358        0.373      0.000000e+00
  0.358        0.388      0.000000e+00
  0.358        0.403      0.000000e+00
  0.358        0.418      0.000000e+00
  0.358        0.434      0.000000e+00
  0.358        0.449      0.000000e+00
  0.358        0.464      0.000000e+00
  0.358        0.479      0.000000e+00
  0.358        0.494      0.000000e+00
  0.358        0.509      0.000000e+00
  0.358        0.525      0.000000e+00
  0.358        0.540      0.000000e+00
  0.358        0.555      0.000000e+00
  0.358        0.570      0.000000e+00
  0.358        0.585      0.000000e+00
  0.358        0.601      0.000000e+00
  0.358        0.616      0.000000e+00
  0.358        0.631      0.000000e+00
  0.358        0.646      0.000000e+00
  0.358        0.661      0.000000e+00
  0.358        0.676      0.000000e+00
  0.358        0.692      0.000000e+00
  0.358        0.707      0.000000e+00
  0.358        0.722      0.000000e+00
  0.358        0.737      0.000000e+00
  0.358        0.752      0.000000e+00
  0.358        0.767      0.000000e+00
  0.358        0.783      0.000000e+00
  0.358        0.798      0.000000e+00
  0.358        0.813      0.000000e+00
  0.358        0.828      0.000000e+00
  0.358        0.843      0.000000e+00
  0.358        0.859      0.000000e+00
  0.358        0.874      0.000000e+00
  0.358        0.889      0.000000e+00
  0.358        0.904      0.000000e+00
  0.358        0.919      0.000000e+00
  0.358        0.934      0.000000e+00
  0.358        0.950      0.000000e+00
  0.358        0.965      0.000000e+00
  0.358        0.980      0.000000e+00
  0.358        0.995      0.000000e+00
  0.358        1.010      0.000000e+00
  0.358        1.025      0.000000e+00
  0.358        1.041      0.000000e+00
  0.358        1.056      0.000000e+00
  0.358        1.071      0.000000e+00
  0.358        1.086      0.000000e+00
  0.358        1.101      0.000000e+00
  0.358        1.117      0.000000e+00
  0.358        1.132      0.000000e+00
  0.358        1.147      0.000000e+00
  0.358        1.162      0.000000e+00
  0.358        1.177      0.000000e+00
  0.358        1.192      0.000000e+00

  0.373        0.009      0.000000e+00
  0.373        0.024      0.000000e+00
  0.373        0.039      0.000000e+00
  0.373        0.054      0.000000e+00
  0.373        0.069      0.000000e+00
  0.373        0.084      1.000000e+00
  0.373        0.100      0.000000e+00
  0.373        0.115      2.000000e+00
  0.373        0.130      0.000000e+00
  0.373        0.145      0.000000e+00
  0.373        0.160      0.000000e+00
  0.373        0.176      1.000000e+00
  0.373        0.191      1.000000e+00
  0.373        0.206      0.000000e+00
  0.373        0.221      0.000000e+00
  0.373        0.236      0.000000e+00
  0.373        0.251      0.000000e+00
  0.373        0.267      1.000000e+00
  0.373        0.282      1.000000e+00
  0.373        0.297      0.000000e+00
  0.373        0.312      0.000000e+00
  0.373        0.327      0.000000e+00
  0.373        0.342      0.000000e+00
  0.373        0.358      0.000000e+00
  0.373        0.373      0.000000e+00
  0.373        0.388      0.000000e+00
  0.373        0.403      0.000000e+00
  0.373        0.418      1.000000e+00
  0.373        0.434      0.000000e+00
  0.373        0.449      0.000000e+00
  0.373        0.464      0.000000e+00
  0.373        0.479      0.000000e+00
  0.373        0.494      0.000000e+00
  0.373        0.509      0.000000e+00
  0.373        0.525      0.000000e+00
  0.373        0.540      0.000000e+00
  0.373        0.555      0.000000e+00
  0.373        0.570      0.000000e+00
  0.373        0.585      0.000000e+00
  0.373        0.601      0.000000e+00
  0.373        0.616      0.000000e+00
  0.373        0.631      0.000000e+00
  0.373        0.646      0.000000e+00
  0.373        0.661      0.000000e+00
  0.373        0.676      0.000000e+00
  0.373        0.692      0.000000e+00
  0.373        0.707      0.000000e+00
  0.373        0.722      0.000000e+00
  0.373        0.737      0.000000e+00
  0.373        0.752      0.000000e+00
  0.373        0.767      0.000000e+00
  0.373        0.783      0.000000e+00
  0.373        0.798      0.000000e+00
  0.373        0.813      0.000000e+00
  0.373        0.828      0.000000e+00
  0.373        0.843      0.000000e+00
  0.373        0.859      0.000000e+00
  0.373        0.874      0.000000e+00
  0.373        0.889      0.000000e+00
  0.373        0.904      0.000000e+00
  0.373        0.919      0.000000e+00
  0.373        0.934      0.000000e+00
  0.373        0.950      0.000000e+00
  0.373        0.965      0.000000e+00
  0.373        0.980      0.000000e+00
  0.373        0.995      0.000000e+00
  0.373        1.010      0.000000e+00
  0.373        1.025      0.000000e+00
  0.373        1.041      0.000000e+00
  0.373        1.056      0.000000e+00
  0.373        1.071      0.000000e+00
  0.373        1.086      0.000000e+00
  0.373        1.101      0.000000e+00
  0.373        1.117      0.000000e+00
  0.373        1.132      0.000000e+00
  0.373        1.147      0.000000e+00
  0.373        1.162      0.000000e+00
  0.373        1.177      0.000000e+00
  0.373        1.192      0.000000e+00

  0.388        0.009      0.000000e+00
  0.388        0.024      0.000000e+00
  0.388        0.039      0.000000e+00
  0.388        0.054      0.000000e+00
  0.388        0.069      0.000000e+00
  0.388        0.084      0.000000e+00
  0.388        0.100      0.000000e+00
  0.388        0.115      0.000000e+00
  0.388        0.130      0.000000e+00
  0.388        0.145      0.000000e+00
  0.388        0.160      0.000000e+00
  0.388        0.176      0.000000e+00
  0.388        0.191      1.000000e+00
  0.388        0.206      0.000000e+00
  0.388        0.221      0.000000e+00
  0.388        0.236      0.000000e+00
  0.388        0.251      0.000000e+00
  0.388        0.267      0.000000e+00
  0.388        0.282      0.000000e+00
  0.388        0.297      0.000000e+00
  0.388        0.312      0.000000e+00
  0.388        0.327      0.000000e+00
  0.388        0.342      0.000000e+00
  0.388        0.358      0.000000e+00
  0.388        0.373      0.000000e+00
  0.388        0.388      0.000000e+00
  0.388        0.403      0.000000e+00
  0.388        0.418      0.000000e+00
  0.388        0.434      0.000000e+00
  0.388        0.449      0.000000e+00
  0.388        0.464      0.000000e+00
  0.388        0.479      0.000000e+00
  0.388        0.494      0.000000e+00
  0.388        0.509      0.000000e+00
  0.388        0.525      0.000000e+00
  0.388        0.540      0.000000e+00
  0.388        0.555      0.000000e+00
  0.388        0.570      0.000000e+00
  0.388        0.585      0.000000e+00
  0.388        0.601      0.000000e+00
  0.388        0.616      0.000000e+00
  0.388        0.631      0.000000e+00
  0.388        0.646      0.000000e+00
  0.388        0.661      0.000000e+00
  0.388        0.676      0.000000e+00
  0.388        0.692      0.000000e+00
  0.388        0.707      0.000000e+00
  0.388        0.722      0.000000e+00
  0.388        0.737      0.000000e+00
  0.388        0.752      0.000000e+00
  0.388        0.767      0.000000e+00
  0.388        0.783      0.000000e+00
  0.388        0.798      0.000000e+00
  0.388        0.813      0.000000e+00
  0.388        0.828      0.000000e+00
  0.388        0.843      0.000000e+00
  0.388        0.859      0.000000e+00
  0.388        0.874      0.000000e+00
  0.388        0.889      0.000000e+00
  0.388        0.904      0.000000e+00
  0.388        0.919      0.000000e+00
  0.388        0.934      0.000000e+00
  0.388        0.950      0.000000e+00
  0.388        0.965      0.000000e+00
  0.388        0.980      0.000000e+00
  0.388        0.995      0.000000e+00
  0.388        1.010      0.000000e+00
  0.388        1.025      0.000000e+00
  0.388        1.041      0.000000e+00
  0.388        1.056      0.000000e+00
  0.388        1.071      0.000000e+00
  0.388        1.086      0.000000e+00
  0.388        1.101      0.000000e+00
  0.388        1.117      0.000000e+00
  0.388        1.132      0.000000e+00
  0.388        1.147      0.000000e+00
  0.388        1.162      0.000000e+00
  0.388        1.177      0.000000e+00
  0.388        1.192      0.000000e+00

  0.403        0.009      0.000000e+00
  0.403        0.024      0.000000e+00
  0.403        0.039      0.000000e+00
  0.403        0.054      0.000000e+00
  0.403        0.069      1.000000e+00
  0.403        0.084      0.000000e+00
  0.403        0.100      1.000000e+00
  0.403        0.115      0.000000e+00
  0.403        0.130      0.000000e+00
  0.403        0.145      0.000000e+00
  0.403        0.160      0.000000e+00
  0.403        0.176      0.000000e+00
  0.403        0.191      0.000000e+00
  0.403        0.206      0.000000e+00
  0.403        0.221      1.000000e+00
  0.403        0.236      0.000000e+00
  0.403        0.251      1.000000e+00
  0.403        0.267      0.000000e+00
  0.403        0.282      1.000000e+00
  0.403        0.297      0.000000e+00
  0.403        0.312      0.000000e+00
  0.403        0.327      0.000000e+00
  0.403        0.342      0.000000e+00
  0.403        0.358      0.000000e+00
  0.403        0.373      0.000000e+00
  0.403        0.388      0.000000e+00
  0.403        0.403      0.000000e+00
  0.403        0.418      0.000000e+00
  0.403        0.434      0.000000e+00
  0.403        0.449      0.000000e+00
  0.403        0.464      0.000000e+00
  0.403        0.479      0.000000e+00
  0.403        0.494      0.000000e+00
  0.403        0.509      0.000000e+00
  0.403        0.525      0.000000e+00
  0.403        0.540      0.000000e+00
  0.403        0.555      0.000000e+00
  0.403        0.570      0.000000e+00
  0.403        0.585      0.000000e+00
  0.403        0.601      0.000000e+00
  0.403        0.616      0.000000e+00
  0.403        0.631      0.000000e+00
  0.403        0.646      0.000000e+00
  0.403        0.661      0.000000e+00
  0.403        0.676      0.000000e+00
  0.403        0.692      0.000000e+00
  0.403        0.707      0.000000e+00
  0.403        0.722      0.000000e+00
  0.403        0.737      0.000000e+00
  0.403        0.752      0.000000e+00
  0.403        0.767      0.000000e+00
  0.403        0.783      0.000000e+00
  0.403        0.798      0.000000e+00
  0.403        0.813      0.000000e+00
  0.403        0.828      0.000000e+00
  0.403        0.843      0.000000e+00
  0.403        0.859      0.000000e+00
  0.403        0.874      0.000000e+00
  0.403        0.889      0.000000e+00
  0.403        0.904      0.000000e+00
  0.403        0.919      0.000000e+00
  0.403        0.934      0.000000e+00
  0.403        0.950      0.000000e+00
  0.403        0.965      0.000000e+00
  0.403        0.980      0.000000e+00
  0.403        0.995      0.000000e+00
  0.403        1.010      0.000000e+00
  0.403        1.025      0.000000e+00
  0.403        1.041      0.000000e+00
  0.403        1.056      0.000000e+00
  0.403        1.071      0.000000e+00
  0.403        1.086      0.000000e+00
  0.403        1.101      0.000000e+00
  0.403        1.117      0.000000e+00
  0.403        1.132      0.000000e+00
  0.403        1.147      0.000000e+00
  0.403        1.162      0.000000e+00
  0.403        1.177      0.000000e+00
  0.403        1.192      0.000000e+00

  0.418        0.009      0.000000e+00
  0.418        0.024      0.000000e+00
  0.418        0.039      0.000000e+00
  0.418        0.054      0.000000e+00
  0.418        0.069      0.000000e+00
  0.418        0.084      0.000000e+00
  0.418        0.100      0.000000e+00
  0.418        0.115      0.000000e+00
  0.418        0.130      0.000000e+00
  0.418        0.145      0.000000e+00
  0.418        0.160      1.000000e+00
  0.418        0.176      0.000000e+00
  0.418        0.191      0.000000e+00
  0.418        0.206      0.000000e+00
  0.418        0.221      0.000000e+00
  0.418        0.236      1.000000e+00
  0.418        0.251      0.000000e+00
  0.418        0.267      0.000000e+00
  0.418        0.282      0.000000e+00
  0.418        0.297      0.000000e+00
  0.418        0.312      0.000000e+00
  0.418        0.327      0.000000e+00
  0.418        0.342      0.000000e+00
  0.418        0.358      0.000000e+00
  0.418        0.373      0.000000e+00
  0.418        0.388      0.000000e+00
  0.418        0.403      0.000000e+00
  0.418        0.418      0.000000e+00
  0.418        0.434      0.000000e+00
  0.418        0.449      0.000000e+00
  0.418        0.464      0.000000e+00
  0.418        0.479      0.000000e+00
  0.418        0.494      0.000000e+00
  0.418        0.509      1.000000e+00
  0.418        0.525      0.000000e+00
  0.418        0.540      0.000000e+00
  0.418        0.555      0.000000e+00
  0.418        0.570      0.000000e+00
  0.418        0.585      0.000000e+00
  0.418        0.601      0.000000e+00
  0.418        0.616      0.000000e+00
  0.418        0.631      0.000000e+00
  0.418        0.646      0.000000e+00
  0.418        0.661      0.000000e+00
  0.418        0.676      0.000000e+00
  0.418        0.692      0.000000e+00
  0.418        0.707      0.000000e+00
  0.418        0.722      0.000000e+00
  0.418        0.737      0.000000e+00
  0.418        0.752      0.000000e+00
  0.418        0.767      0.000000e+00
  0.418        0.783      0.000000e+00
  0.418        0.798      0.000000e+00
  0.418        0.813      0.000000e+00
  0.418        0.828      0.000000e+00
  0.418        0.843      0.000000e+00
  0.418        0.859      0.000000e+00
  0.418        0.874      0.000000e+00
  0.418        0.889      0.000000e+00
  0.418        0.904      0.000000e+00
  0.418        0.919      0.000000e+00
  0.418        0.934      0.000000e+00
  0.418        0.950      0.000000e+00
  0.418        0.965      0.000000e+00
  0.418        0.980      0.000000e+00
  0.418        0.995      0.000000e+00
  0.418        1.010      0.000000e+00
  0.418        1.025      0.000000e+00
  0.418        1.041      0.000000e+00
  0.418        1.056      0.000000e+00
  0.418        1.071      0.000000e+00
  0.418        1.086      0.000000e+00
  0.418        1.101      0.000000e+00
  0.418        1.117      0.000000e+00
  0.418        1.132      0.000000e+00
  0.418        1.147      0.000000e+00
  0.418        1.162      0.000000e+00
  0.418        1.177      0.000000e+00
  0.418        1.192      0.000000e+00

  0.434        0.009      0.000000e+00
  0.434        0.024      0.000000e+00
  0.434        0.039      0.000000e+00
  0.434        0.054      0.000000e+00
  0.434        0.069      0.000000e+00
  0.434        0.084      0.000000e+00
  0.434        0.100      0.000000e+00
  0.434        0.115      0.000000e+00
  0.434        0.130      0.000000e+00
  0.434        0.145      0.000000e+00
  0.434        0.160      0.000000e+00
  0.434        0.176      0.000000e+00
  0.434        0.191      0.000000e+00
  0.434        0.206      1.000000e+00
  0.434        0.221      0.000000e+00
  0.434        0.236      0.000000e+00
  0.434        0.251      0.000000e+00
  0.434        0.267      0.000000e+00
  0.434        0.282      1.000000e+00
  0.434        0.297      0.000000e+00
  0.434        0.312      0.000000e+00
  0.434        0.327      0.000000e+00
  0.434        0.342      0.000000e+00
  0.434        0.358      0.000000e+00
  0.434        0.373      0.000000e+00
  0.434        0.388      0.000000e+00
  0.434        0.403      1.000000e+00
  0.434        0.418      0.000000e+00
  0.434        0.434      0.000000e+00
  0.434        0.449      0.000000e+00
  0.434        0.464      0.000000e+00
  0.434        0.479      0.000000e+00
  0.434        0.494      0.000000e+00
  0.434        0.509      0.000000e+00
  0.434        0.525      0.000000e+00
  0.434        0.540      0.000000e+00
  0.434        0.555      0.000000e+00
  0.434        0.570      0.000000e+00
  0.434        0.585      0.000000e+00
  0.434        0.601      0.000000e+00
  0.434        0.616      0.000000e+00
  0.434        0.631      0.000000e+00
  0.434        0.646      0.000000e+00
  0.434        0.661      0.000000e+00
  0.434        0.676      0.000000e+00
  0.434        0.692      0.000000e+00
  0.434        0.707      0.000000e+00
  0.434        0.722      0.000000e+00
  0.434        0.737      0.000000e+00
  0.434        0.752      0.000000e+00
  0.434        0.767      0.000000e+00
  0.434        0.783      0.000000e+00
  0.434        0.798      0.000000e+00
  0.434        0.813      0.000000e+00
  0.434        0.828      0.000000e+00
  0.434        0.843      0.000000e+00
  0.434        0.859      0.000000e+00
  0.434        0.874      0.000000e+00
  0.434        0.889      0.000000e+00
  0.434        0.904      0.000000e+00
  0.434        0.919      0.000000e+00
  0.434        0.934      0.000000e+00
  0.434        0.950      0.000000e+00
  0.434        0.965      0.000000e+00
  0.434        0.980      0.000000e+00
  0.434        0.995      0.000000e+00
  0.434        1.010      0.000000e+00
  0.434        1.025      0.000000e+00
  0.434        1.041      0.000000e+00
  0.434        1.056      0.000000e+00
  0.434        1.071      0.000000e+00
  0.434        1.086      0.000000e+00
  0.434        1.101      0.000000e+00
  0.434        1.117      0.000000e+00
  0.434        1.132      0.000000e+00
  0.434        1.147      0.000000e+00
  0.434        1.162      0.000000e+00
  0.434        1.177      0.000000e+00
  0.434        1.192      0.000000e+00

  0.449        0.009      0.000000e+00
  0.449        0.024      0.000000e+00
  0.449        0.039      1.000000e+00
  0.449        0.054      0.000000e+00
  0.449        0.069      0.000000e+00
  0.449        0.084      0.000000e+00
  0.449        0.100      0.000000e+00
  0.449        0.115      1.000000e+00
  0.449        0.130      0.000000e+00
  0.449        0.145      0.000000e+00
  0.449        0.160      0.000000e+00
  0.449        0.176      0.000000e+00
  0.449        0.191      0.000000e+00
  0.449        0.206      0.000000e+00
  0.449        0.221      0.000000e+00
  0.449        0.236      0.000000e+00
  0.449        0.251      0.000000e+00
  0.449        0.267      0.000000e+00
  0.449        0.282      0.000000e+00
  0.449        0.297      0.000000e+00
  0.449        0.312      0.000000e+00
  0.449        0.327      0.000000e+00
  0.449        0.342      0.000000e+00
  0.449        0.358      0.000000e+00
  0.449        0.373      0.000000e+00
  0.449        0.388      0.000000e+00
  0.449        0.403      0.000000e+00
  0.449        0.418      0.000000e+00
  0.449        0.434      0.000000e+00
  0.449        0.449      0.000000e+00
  0.449        0.464      0.000000e+00
  0.449        0.479      0.000000e+00
  0.449        0.494      0.000000e+00
  0.449        0.509      0.000000e+00
  0.449        0.525      0.000000e+00
  0.449        0.540      0.000000e+00
  0.449        0.555      0.000000e+00
  0.449        0.570      0.000000e+00
  0.449        0.585      0.000000e+00
  0.449        0.601      0.000000e+00
  0.449        0.616      0.000000e+00
  0.449        0.631      0.000000e+00
  0.449        0.646      0.000000e+00
  0.449        0.661      0.000000e+00
  0.449        0.676      0.000000e+00
  0.449        0.692      0.000000e+00
  0.449        0.707      0.000000e+00
  0.449        0.722      0.000000e+00
  0.449        0.737      0.000000e+00
  0.449        0.752      0.000000e+00
  0.449        0.767      0.000000e+00
  0.449        0.783      0.000000e+00
  0.449        0.798      0.000000e+00
  0.449        0.813      0.000000e+00
  0.449        0.828      0.000000e+00
  0.449        0.843      0.000000e+00
  0.449        0.859      0.000000e+00
  0.449        0.874      0.000000e+00
  0.449        0.889      0.000000e+00
  0.449        0.904      0.000000e+00
  0.449        0.919      0.000000e+00
  0.449        0.934      0.000000e+00
  0.449        0.950      0.000000e+00
  0.449        0.965      0.000000e+00
  0.449        0.980      0.000000e+00
  0.449        0.995      0.000000e+00
  0.449        1.010      0.000000e+00
  0.449        1.025      0.000000e+00
  0.449        1.041      0.000000e+00
  0.449        1.056      0.000000e+00
  0.449        1.071      0.000000e+00
  0.449        1.086      0.000000e+00
  0.449        1.101      0.000000e+00
  0.449        1.117      0.000000e+00
  0.449        1.132      0.000000e+00
  0.449        1.147      0.000000e+00
  0.449        1.162      0.000000e+00
  0.449        1.177      0.000000e+00
  0.449        1.192      0.000000e+00

  0.464        0.009      0.000000e+00
  0.464        0.024      0.000000e+00
  0.464        0.039      0.000000e+00
  0.464        0.054      0.000000e+00
  0.464        0.069      0.000000e+00
  0.464        0.084      0.000000e+00
  0.464        0.100      0.000000e+00
  0.464        0.115      0.000000e+00
  0.464        0.130      0.000000e+00
  0.464        0.145      0.000000e+00
  0.464        0.160      0.000000e+00
  0.464        0.176      0.000000e+00
  0.464        0.191      0.000000e+00
  0.464        0.206      0.000000e+00
  0.464        0.221      0.000000e+00
  0.464        0.236      0.000000e+00
  0.464        0.251      0.000000e+00
  0.464        0.267      0.000000e+00
  0.464        0.282      0.000000e+00
  0.464        0.297      0.000000e+00
  0.464        0.312      0.000000e+00
  0.464        0.327      0.000000e+00
  0.464        0.342      0.000000e+00
  0.464        0.358      0.000000e+00
  0.464        0.373      0.000000e+00
  0.464        0.388      0.000000e+00
  0.464        0.403      0.000000e+00
  0.464        0.418      0.000000e+00
  0.464        0.434      0.000000e+00
  0.464        0.449      0.000000e+00
  0.464        0.464      0.000000e+00
  0.464        0.479      0.000000e+00
  0.464        0.494      0.000000e+00
  0.464        0.509      0.000000e+00
  0.464        0.525      0.000000e+00
  0.464        0.540      0.000000e+00
  0.464        0.555      0.000000e+00
  0.464        0.570      0.000000e+00
  0.464        0.585      0.000000e+00
  0.464        0.601      0.000000e+00
  0.464        0.616      0.000000e+00
  0.464        0.631      0.000000e+00
  0.464        0.646      0.000000e+00
  0.464        0.661      0.000000e+00
  0.464        0.676      0.000000e+00
  0.464        0.692      0.000000e+00
  0.464        0.707      0.000000e+00
  0.464        0.722      0.000000e+00
  0.464        0.737      0.000000e+00
  0.464        0.752      0.000000e+00
  0.464        0.767      0.000000e+00
  0.464        0.783      0.000000e+00
  0.464        0.798      0.000000e+00
  0.464        0.813      0.000000e+00
  0.464        0.828      0.000000e+00
  0.464        0.843      0.000000e+00
  0.464        0.859      0.000000e+00
  0.464        0.874      0.000000e+00
  0.464        0.889      0.000000e+00
  0.464        0.904      0.000000e+00
  0.464        0.919      0.000000e+00
  0.464        0.934      0.000000e+00
  0.464        0.950      0.000000e+00
  0.464        0.965      0.000000e+00
  0.464        0.980      0.000000e+00
  0.464        0.995      0.000000e+00
  0.464        1.010      0.000000e+00
  0.464        1.025      0.000000e+00
  0.464        1.041      0.000000e+00
  0.464        1.056      0.000000e+00
  0.464        1.071      0.000000e+00
  0.464        1.086      0.000000e+00
  0.464        1.101      0.000000e+00
  0.464        1.117      0.000000e+00
  0.464        1.132      0.000000e+00
  0.464        1.147      0.000000e+00
  0.464        1.162      0.000000e+00
  0.464        1.177      0.000000e+00
  0.464        1.192      0.000000e+00

  0.479        0.009      0.000000e+00
  0.479        0.024      0.000000e+00
  0.479        0.039      0.000000e+00
  0.479        0.054      0.000000e+00
  0.479        0.069      0.000000e+00
  0.479        0.084      0.000000e+00
  0.479        0.100      0.000000e+00
  0.479        0.115      1.000000e+00
  0.479        0.130      0.000000e+00
  0.479        0.145      0.000000e+00
  0.479        0.160      0.000000e+00
  0.479        0.176      0.000000e+00
  0.479        0.191      0.000000e+00
  0.479        0.206      0.000000e+00
  0.479        0.221      0.000000e+00
  0.479        0.236      0.000000e+00
  0.479        0.251      0.000000e+00
  0.479        0.267      0.000000e+00
  0.479        0.282      0.000000e+00
  0.479        0.297      0.000000e+00
  0.479        0.312      0.000000e+00
  0.479        0.327      0.000000e+00
  0.479        0.342      0.000000e+00
  0.479        0.358      0.000000e+00
  0.479        0.373      0.000000e+00
  0.479        0.388      0.000000e+00
  0.479        0.403      0.000000e+00
  0.479        0.418      0.000000e+00
  0.479        0.434      0.000000e+00
  0.479        0.449      0.000000e+00
  0.479        0.464      0.000000e+00
  0.479        0.479      0.000000e+00
  0.479        0.494      0.000000e+00
  0.479        0.509      0.000000e+00
  0.479        0.525      0.000000e+00
  0.479        0.540      0.000000e+00
  0.479        0.555      0.000000e+00
  0.479        0.570      0.000000e+00
  0.479        0.585      0.000000e+00
  0.479        0.601      0.000000e+00
  0.479        0.616      0.000000e+00
  0.479        0.631      0.000000e+00
  0.479        0.646      0.000000e+00
  0.479        0.661      0.000000e+00
  0.479        0.676      0.000000e+00
  0.479        0.692      0.000000e+00
  0.479        0.707      0.000000e+00
  0.479        0.722      0.000000e+00
  0.479        0.737      0.000000e+00
  0.479        0.752      0.000000e+00
  0.479        0.767      0.000000e+00
  0.479        0.783      0.000000e+00
  0.479        0.798      0.000000e+00
  0.479        0.813      0.000000e+00
  0.479        0.828      0.000000e+00
  0.479        0.843      0.000000e+00
  0.479        0.859      0.000000e+00
  0.479        0.874      0.000000e+00
  0.479        0.889      0.000000e+00
  0.479        0.904      0.000000e+00
  0.479        0.919      0.000000e+00
  0.479        0.934      0.000000e+00
  0.479        0.950      0.000000e+00
  0.479        0.965      0.000000e+00
  0.479        0.980      0.000000e+00
  0.479        0.995      0.000000e+00
  0.479        1.010      0.000000e+00
  0.479        1.025      0.000000e+00
  0.479        1.041      0.000000e+00
  0.479        1.056      0.000000e+00
  0.479        1.071      0.000000e+00
  0.479        1.086      0.000000e+00
  0.479        1.101      0.000000e+00
  0.479        1.117      0.000000e+00
  0.479        1.132      0.000000e+00
  0.479        1.147      0.000000e+00
  0.479        1.162      0.000000e+00
  0.479        1.177      0.000000e+00
  0.479        1.192      0.000000e+00

  0.494        0.009      0.000000e+00
  0.494        0.024      0.000000e+00
  0.494        0.039      0.000000e+00
  0.494        0.054      0.000000e+00
  0.494        0.069      0.000000e+00
  0.494        0.084      0.000000e+00
  0.494        0.100      0.000000e+00
  0.494        0.115      0.000000e+00
  0.494        0.130      0.000000e+00
  0.494        0.145      0.000000e+00
  0.494        0.160      0.000000e+00
  0.494        0.176      0.000000e+00
  0.494        0.191      0.000000e+00
  0.494        0.206      0.000000e+00
  0.494        0.221      0.000000e+00
  0.494        0.236      0.000000e+00
  0.494        0.251      0.000000e+00
  0.494        0.267      0.000000e+00
  0.494        0.282      0.000000e+00
  0.494        0.297      0.000000e+00
  0.494        0.312      0.000000e+00
  0.494        0.327      0.000000e+00
  0.494        0.342      0.000000e+00
  0.494        0.358      0.000000e+00
  0.494        0.373      0.000000e+00
  0.494        0.388      0.000000e+00
  0.494        0.403      0.000000e+00
  0.494        0.418      0.000000e+00
  0.494        0.434      0.000000e+00
  0.494        0.449      0.000000e+00
  0.494        0.464      0.000000e+00
  0.494        0.479      0.000000e+00
  0.494        0.494      0.000000e+00
  0.494        0.509      0.000000e+00
  0.494        0.525      0.000000e+00
  0.494        0.540      0.000000e+00
  0.494        0.555      0.000000e+00
  0.494        0.570      0.000000e+00
  0.494        0.585      0.000000e+00
  0.494        0.601      0.000000e+00
  0.494        0.616      0.000000e+00
  0.494        0.631      0.000000e+00
  0.494        0.646      0.000000e+00
  0.494        0.661      0.000000e+00
  0.494        0.676      0.000000e+00
  0.494        0.692      0.000000e+00
  0.494        0.707      0.000000e+00
  0.494        0.722      0.000000e+00
  0.494        0.737      0.000000e+00
  0.494        0.752      0.000000e+00
  0.494        0.767      0.000000e+00
  0.494        0.783      0.000000e+00
  0.494        0.798      0.000000e+00
  0.494        0.813      0.000000e+00
  0.494        0.828      0.000000e+00
  0.494        0.843      0.000000e+00
  0.494        0.859      0.000000e+00
  0.494        0.874      0.000000e+00
  0.494        0.889      0.000000e+00
  0.494        0.904      0.000000e+00
  0.494        0.919      0.000000e+00
  0.494        0.934      0.000000e+00
  0.494        0.950      0.000000e+00
  0.494        0.965      0.000000e+00
  0.494        0.980      0.000000e+00
  0.494        0.995      0.000000e+00
  0.494        1.010      0.000000e+00
  0.494        1.025      0.000000e+00
  0.494        1.041      0.000000e+00
  0.494        1.056      0.000000e+00
  0.494        1.071      0.000000e+00
  0.494        1.086      0.000000e+00
  0.494        1.101      0.000000e+00
  0.494        1.117      0.000000e+00
  0.494        1.132      0.000000e+00
  0.494        1.147      0.000000e+00
  0.494        1.162      0.000000e+00
  0.494        1.177      0.000000e+00
  0.494        1.192      0.000000e+00

  0.509        0.009      0.000000e+00
  0.509        0.024      0.000000e+00
  0.509        0.039      0.000000e+00
  0.509        0.054      0.000000e+00
  0.509        0.069      0.000000e+00
  0.509        0.084      0.000000e+00
  0.509        0.100      0.000000e+00
  0.509        0.115      0.000000e+00
  0.509        0.130      0.000000e+00
  0.509        0.145      0.000000e+00
  0.509        0.160      0.000000e+00
  0.509        0.176      0.000000e+00
  0.509        0.191      0.000000e+00
  0.509        0.206      0.000000e+00
  0.509        0.221      0.000000e+00
  0.509        0.236      0.000000e+00
  0.509        0.251      0.000000e+00
  0.509        0.267      0.000000e+00
  0.509        0.282      0.000000e+00
  0.509        0.297      0.000000e+00
  0.509        0.312      0.000000e+00
  0.509        0.327      0.000000e+00
  0.509        0.342      0.000000e+00
  0.509        0.358      0.000000e+00
  0.509        0.373      0.000000e+00
  0.509        0.388      0.000000e+00
  0.509        0.403      0.000000e+00
  0.509        0.418      0.000000e+00
  0.509        0.434      0.000000e+00
  0.509        0.449      0.000000e+00
  0.509        0.464      0.000000e+00
  0.509        0.479      0.000000e+00
  0.509        0.494      0.000000e+00
  0.509        0.509      0.000000e+00
  0.509        0.525      0.000000e+00
  0.509        0.540      0.000000e+00
  0.509        0.555      0.000000e+00
  0.509        0.570      0.000000e+00
  0.509        0.585      0.000000e+00
  0.509        0.601      0.000000e+00
  0.509        0.616      0.000000e+00
  0.509        0.631      0.000000e+00
  0.509        0.646      0.000000e+00
  0.509        0.661      0.000000e+00
  0.509        0.676      0.000000e+00
  0.509        0.692      0.000000e+00
  0.509        0.707      0.000000e+00
  0.509        0.722      0.000000e+00
  0.509        0.737      0.000000e+00
  0.509        0.752      0.000000e+00
  0.509        0.767      0.000000e+00
  0.509        0.783      0.000000e+00
  0.509        0.798      0.000000e+00
  0.509        0.813      0.000000e+00
  0.509        0.828      0.000000e+00
  0.509        0.843      0.000000e+00
  0.509        0.859      0.000000e+00
  0.509        0.874      0.000000e+00
  0.509        0.889      0.000000e+00
  0.509        0.904      0.000000e+00
  0.509        0.919      0.000000e+00
  0.509        0.934      0.000000e+00
  0.509        0.950      0.000000e+00
  0.509        0.965      0.000000e+00
  0.509        0.980      0.000000e+00
  0.509        0.995      0.000000e+00
  0.509        1.010      0.000000e+00
  0.509        1.025      0.000000e+00
  0.509        1.041      0.000000e+00
  0.509        1.056      0.000000e+00
  0.509        1.071      0.000000e+00
  0.509        1.086      0.000000e+00
  0.509        1.101      0.000000e+00
  0.509        1.117      0.000000e+00
  0.509        1.132      0.000000e+00
  0.509        1.147      0.000000e+00
  0.509        1.162      0.000000e+00
  0.509        1.177      0.000000e+00
  0.509        1.192      0.000000e+00

  0.525        0.009      0.000000e+00
  0.525        0.024      0.000000e+00
  0.525        0.039      0.000000e+00
  0.525        0.054      0.000000e+00
  0.525        0.069      0.000000e+00
  0.525        0.084      0.000000e+00
  0.525        0.100      0.000000e+00
  0.525        0.115      0.000000e+00
  0.525        0.130      0.000000e+00
  0.525        0.145      0.000000e+00
  0.525        0.160      0.000000e+00
  0.525        0.176      0.000000e+00
  0.525        0.191      0.000000e+00
  0.525        0.206      0.000000e+00
  0.525        0.221      0.000000e+00
  0.525        0.236      0.000000e+00
  0.525        0.251      0.000000e+00
  0.525        0.267      0.000000e+00
  0.525        0.282      0.000000e+00
  0.525        0.297      0.000000e+00
  0.525        0.312      0.000000e+00
  0.525        0.327      0.000000e+00
  0.525        0.342      0.000000e+00
  0.525        0.358      0.000000e+00
  0.525        0.373      0.000000e+00
  0.525        0.388      0.000000e+00
  0.525        0.403      0.000000e+00
  0.525        0.418      0.000000e+00
  0.525        0.434      0.000000e+00
  0.525        0.449      0.000000e+00
  0.525        0.464      0.000000e+00
  0.525        0.479      0.000000e+00
  0.525        0.494      0.000000e+00
  0.525        0.509      0.000000e+00
  0.525        0.525      0.000000e+00
  0.525        0.540      0.000000e+00
  0.525        0.555      0.000000e+00
  0.525        0.570      0.000000e+00
  0.525        0.585      0.000000e+00
  0.525        0.601      0.000000e+00
  0.525        0.616      0.000000e+00
  0.525        0.631      0.000000e+00
  0.525        0.646      0.000000e+00
  0.525        0.661      0.000000e+00
  0.525        0.676      0.000000e+00
  0.525        0.692      0.000000e+00
  0.525        0.707      0.000000e+00
  0.525        0.722      0.000000e+00
  0.525        0.737      0.000000e+00
  0.525        0.752      0.000000e+00
  0.525        0.767      0.000000e+00
  0.525        0.783      0.000000e+00
  0.525        0.798      0.000000e+00
  0.525        0.813      0.000000e+00
  0.525        0.828      0.000000e+00
  0.525        0.843      0.000000e+00
  0.525        0.859      0.000000e+00
  0.525        0.874      0.000000e+00
  0.525        0.889      0.000000e+00
  0.525        0.904      0.000000e+00
  0.525        0.919      0.000000e+00
  0.525        0.934      0.000000e+00
  0.525        0.950      0.000000e+00
  0.525        0.965      0.000000e+00
  0.525        0.980      0.000000e+00
  0.525        0.995      0.000000e+00
  0.525        1.010      0.000000e+00
  0.525        1.025      0.000000e+00
  0.525        1.041      0.000000e+00
  0.525        1.056      0.000000e+00
  0.525        1.071      0.000000e+00
  0.525        1.086      0.000000e+00
  0.525        1.101      0.000000e+00
  0.525        1.117      0.000000e+00
  0.525        1.132      0.000000e+00
  0.525        1.147      0.000000e+00
  0.525        1.162      0.000000e+00
  0.525        1.177      0.000000e+00
  0.525        1.192      0.000000e+00

  0.540        0.009      0.000000e+00
  0.540        0.024      0.000000e+00
  0.540        0.039      0.000000e+00
  0.540        0.054      0.000000e+00
  0.540        0.069      0.000000e+00
  0.540        0.084      0.000000e+00
  0.540        0.100      0.000000e+00
  0.540        0.115      0.000000e+00
  0.540        0.130      0.000000e+00
  0.540        0.145      0.000000e+00
  0.540        0.160      0.000000e+00
  0.540        0.176      0.000000e+00
  0.540        0.191      0.000000e+00
  0.540        0.206      0.000000e+00
  0.540        0.221      0.000000e+00
  0.540        0.236      0.000000e+00
  0.540        0.251      0.000000e+00
  0.540        0.267      0.000000e+00
  0.540        0.282      0.000000e+00
  0.540        0.297      0.000000e+00
  0.540        0.312      0.000000e+00
  0.540        0.327      0.000000e+00
  0.540        0.342      0.000000e+00
  0.540        0.358      0.000000e+00
  0.540        0.373      0.000000e+00
  0.540        0.388      0.000000e+00
  0.540        0.403      0.000000e+00
  0.540        0.418      0.000000e+00
  0.540        0.434      0.000000e+00
  0.540        0.449      0.000000e+00
  0.540        0.464      0.000000e+00
  0.540        0.479      0.000000e+00
  0.540        0.494      0.000000e+00
  0.540        0.509      0.000000e+00
  0.540        0.525      0.000000e+00
  0.540        0.540      0.000000e+00
  0.540        0.555      0.000000e+00
  0.540        0.570      0.000000e+00
  0.540        0.585      0.000000e+00
  0.540        0.601      0.000000e+00
  0.540        0.616      0.000000e+00
  0.540        0.631      0.000000e+00
  0.540        0.646      0.000000e+00
  0.540        0.661      0.000000e+00
  0.540        0.676      0.000000e+00
  0.540        0.692      0.000000e+00
  0.540        0.707      0.000000e+00
  0.540        0.722      0.000000e+00
  0.540        0.737      0.000000e+00
  0.540        0.752      0.000000e+00
  0.540        0.767      0.000000e+00
  0.540        0.783      0.000000e+00
  0.540        0.798      0.000000e+00
  0.540        0.813      0.000000e+00
  0.540        0.828      0.000000e+00
  0.540        0.843      0.000000e+00
  0.540        0.859      0.000000e+00
  0.540        0.874      0.000000e+00
  0.540        0.889      0.000000e+00
  0.540        0.904      0.000000e+00
  0.540        0.919      0.000000e+00
  0.540        0.934      0.000000e+00
  0.540        0.950      0.000000e+00
  0.540        0.965      0.000000e+00
  0.540        0.980      0.000000e+00
  0.540        0.995      0.000000e+00
  0.540        1.010      0.000000e+00
  0.540        1.025      0.000000e+00
  0.540        1.041      0.000000e+00
  0.540        1.056      0.000000e+00
  0.540        1.071      0.000000e+00
  0.540        1.086      0.000000e+00
  0.540        1.101      0.000000e+00
  0.540        1.117      0.000000e+00
  0.540        1.132      0.000000e+00
  0.540        1.147      0.000000e+00
  0.540        1.162      0.000000e+00
  0.540        1.177      0.000000e+00
  0.540        1.192      0.000000e+00

  0.555        0.009      0.000000e+00
  0.555        0.024      0.000000e+00
  0.555        0.039      0.000000e+00
  0.555        0.054      0.000000e+00
  0.555        0.069      0.000000e+00
  0.555        0.084      0.000000e+00
  0.555        0.100      0.000000e+00
  0.555        0.115      0.000000e+00
  0.555        0.130      0.000000e+00
  0.555        0.145      0.000000e+00
  0.555        0.160      0.000000e+00
  0.555        0.176      0.000000e+00
  0.555        0.191      0.000000e+00
  0.555        0.206      0.000000e+00
  0.555        0.221      0.000000e+00
  0.555        0.236      0.000000e+00
  0.555        0.251      0.000000e+00
  0.555        0.267      0.000000e+00
  0.555        0.282      0.000000e+00
  0.555        0.297      0.000000e+00
  0.555        0.312      0.000000e+00
  0.555        0.327      0.000000e+00
  0.555        0.342      0.000000e+00
  0.555        0.358      0.000000e+00
  0.555        0.373      0.000000e+00
  0.555        0.388      0.000000e+00
  0.555        0.403      0.000000e+00
  0.555        0.418      0.000000e+00
  0.555        0.434      0.000000e+00
  0.555        0.449      0.000000e+00
  0.555        0.464      0.000000e+00
  0.555        0.479      0.000000e+00
  0.555        0.494      0.000000e+00
  0.555        0.509      0.000000e+00
  0.555        0.525      0.000000e+00
  0.555        0.540      0.000000e+00
  0.555        0.555      0.000000e+00
  0.555        0.570      0.000000e+00
  0.555        0.585      0.000000e+00
  0.555        0.601      0.000000e+00
  0.555        0.616      0.000000e+00
  0.555        0.631      0.000000e+00
  0.555        0.646      0.000000e+00
  0.555        0.661      0.000000e+00
  0.555        0.676      0.000000e+00
  0.555        0.692      0.000000e+00
  0.555        0.707      0.000000e+00
  0.555        0.722      0.000000e+00
  0.555        0.737      0.000000e+00
  0.555        0.752      0.000000e+00
  0.555        0.767      0.000000e+00
  0.555        0.783      0.000000e+00
  0.555        0.798      0.000000e+00
  0.555        0.813      0.000000e+00
  0.555        0.828      0.000000e+00
  0.555        0.843      0.000000e+00
  0.555        0.859      0.000000e+00
  0.555        0.874      0.000000e+00
  0.555        0.889      0.000000e+00
  0.555        0.904      0.000000e+00
  0.555        0.919      0.000000e+00
  0.555        0.934      0.000000e+00
  0.555        0.950      0.000000e+00
  0.555        0.965      0.000000e+00
  0.555        0.980      0.000000e+00
  0.555        0.995      0.000000e+00
  0.555        1.010      0.000000e+00
  0.555        1.025      0.000000e+00
  0.555        1.041      0.000000e+00
  0.555        1.056      0.000000e+00
  0.555        1.071      0.000000e+00
  0.555        1.086      0.000000e+00
  0.555        1.101      0.000000e+00
  0.555        1.117      0.000000e+00
  0.555        1.132      0.000000e+00
  0.555        1.147      0.000000e+00
  0.555        1.162      0.000000e+00
  0.555        1.177      0.000000e+00
  0.555        1.192      0.000000e+00

  0.570        0.009      0.000000e+00
  0.570        0.024      0.000000e+00
  0.570        0.039      0.000000e+00
  0.570        0.054      0.000000e+00
  0.570        0.069      0.000000e+00
  0.570        0.084      0.000000e+00
  0.570        0.100      0.000000e+00
  0.570        0.115      0.000000e+00
  0.570        0.130      0.000000e+00
  0.570        0.145      0.000000e+00
  0.570        0.160      0.000000e+00
  0.570        0.176      0.000000e+00
  0.570        0.191      0.000000e+00
  0.570        0.206      0.000000e+00
  0.570        0.221      0.000000e+00
  0.570        0.236      0.000000e+00
  0.570        0.251      0.000000e+00
  0.570        0.267      0.000000e+00
  0.570        0.282      0.000000e+00
  0.570        0.297      0.000000e+00
  0.570        0.312      0.000000e+00
  0.570        0.327      0.000000e+00
  0.570        0.342      0.000000e+00
  0.570        0.358      0.000000e+00
  0.570        0.373      0.000000e+00
  0.570        0.388      0.000000e+00
  0.570        0.403      0.000000e+00
  0.570        0.418      0.000000e+00
  0.570        0.434      0.000000e+00
  0.570        0.449      0.000000e+00
  0.570        0.464      0.000000e+00
  0.570        0.479      0.000000e+00
  0.570        0.494      0.000000e+00
  0.570        0.509      0.000000e+00
  0.570        0.525      0.000000e+00
  0.570        0.540      0.000000e+00
  0.570        0.555      0.000000e+00
  0.570        0.570      0.000000e+00
  0.570        0.585      0.000000e+00
  0.570        0.601      0.000000e+00
  0.570        0.616      0.000000e+00
  0.570        0.631      0.000000e+00
  0.570        0.646      0.000000e+00
  0.570        0.661      0.000000e+00
  0.570        0.676      0.000000e+00
  0.570        0.692      0.000000e+00
  0.570        0.707      0.000000e+00
  0.570        0.722      0.000000e+00
  0.570        0.737      0.000000e+00
  0.570        0.752      0.000000e+00
  0.570        0.767      0.000000e+00
  0.570        0.783      0.000000e+00
  0.570        0.798      0.000000e+00
  0.570        0.813      0.000000e+00
  0.570        0.828      0.000000e+00
  0.570        0.843      0.000000e+00
  0.570        0.859      0.000000e+00
  0.570        0.874      0.000000e+00
  0.570        0.889      0.000000e+00
  0.570        0.904      0.000000e+00
  0.570        0.919      0.000000e+00
  0.570        0.934      0.000000e+00
  0.570        0.950      0.000000e+00
  0.570        0.965      0.000000e+00
  0.570        0.980      0.000000e+00
  0.570        0.995      0.000000e+00
  0.570        1.010      0.000000e+00
  0.570        1.025      0.000000e+00
  0.570        1.041      0.000000e+00
  0.570        1.056      0.000000e+00
  0.570        1.071      0.000000e+00
  0.570        1.086      0.000000e+00
  0.570        1.101      0.000000e+00
  0.570        1.117      0.000000e+00
  0.570        1.132      0.000000e+00
  0.570        1.147      0.000000e+00
  0.570        1.162      0.000000e+00
  0.570        1.177      0.000000e+00
  0.570        1.192      0.000000e+00

  0.585        0.009      0.000000e+00
  0.585        0.024      0.000000e+00
  0.585        0.039      0.000000e+00
  0.585        0.054      0.000000e+00
  0.585        0.069      0.000000e+00
  0.585        0.084      0.000000e+00
  0.585        0.100      0.000000e+00
  0.585        0.115      0.000000e+00
  0.585        0.130      0.000000e+00
  0.585        0.145      0.000000e+00
  0.585        0.160      0.000000e+00
  0.585        0.176      0.000000e+00
  0.585        0.191      0.000000e+00
  0.585        0.206      0.000000e+00
  0.585        0.221      0.000000e+00
  0.585        0.236      0.000000e+00
  0.585        0.251      0.000000e+00
  0.585        0.267      0.000000e+00
  0.585        0.282      0.000000e+00
  0.585        0.297      0.000000e+00
  0.585        0.312      0.000000e+00
  0.585        0.327      0.000000e+00
  0.585        0.342      0.000000e+00
  0.585        0.358      0.000000e+00
  0.585        0.373      0.000000e+00
  0.585        0.388      0.000000e+00
  0.585        0.403      0.000000e+00
  0.585        0.418      0.000000e+00
  0.585        0.434      0.000000e+00
  0.585        0.449      0.000000e+00
  0.585        0.464      0.000000e+00
  0.585        0.479      0.000000e+00
  0.585        0.494      0.000000e+00
  0.585        0.509      0.000000e+00
  0.585        0.525      0.000000e+00
  0.585        0.540      0.000000e+00
  0.585        0.555      0.000000e+00
  0.585        0.570      0.000000e+00
  0.585        0.585      0.000000e+00
  0.585        0.601      0.000000e+00
  0.585        0.616      0.000000e+00
  0.585        0.631      0.000000e+00
  0.585        0.646      0.000000e+00
  0.585        0.661      0.000000e+00
  0.585        0.676      0.000000e+00
  0.585        0.692      0.000000e+00
  0.585        0.707      0.000000e+00
  0.585        0.722      0.000000e+00
  0.585        0.737      0.000000e+00
  0.585        0.752      0.000000e+00
  0.585        0.767      0.000000e+00
  0.585        0.783      0.000000e+00
  0.585        0.798      0.000000e+00
  0.585        0.813      0.000000e+00
  0.585        0.828      0.000000e+00
  0.585        0.843      0.000000e+00
  0.585        0.859      0.000000e+00
  0.585        0.874      0.000000e+00
  0.585        0.889      0.000000e+00
  0.585        0.904      0.000000e+00
  0.585        0.919      0.000000e+00
  0.585        0.934      0.000000e+00
  0.585        0.950      0.000000e+00
  0.585        0.965      0.000000e+00
  0.585        0.980      0.000000e+00
  0.585        0.995      0.000000e+00
  0.585        1.010      0.000000e+00
  0.585        1.025      0.000000e+00
  0.585        1.041      0.000000e+00
  0.585        1.056      0.000000e+00
  0.585        1.071      0.000000e+00
  0.585        1.086      0.000000e+00
  0.585        1.101      0.000000e+00
  0.585        1.117      0.000000e+00
  0.585        1.132      0.000000e+00
  0.585        1.147      0.000000e+00
  0.585        1.162      0.000000e+00
  0.585        1.177      0.000000e+00
  0.585        1.192      0.000000e+00

  0.601        0.009      0.000000e+00
  0.601        0.024      0.000000e+00
  0.601        0.039      0.000000e+00
  0.601        0.054      0.000000e+00
  0.601        0.069      0.000000e+00
  0.601        0.084      0.000000e+00
  0.601        0.100      0.000000e+00
  0.601        0.115      0.000000e+00
  0.601        0.130      0.000000e+00
  0.601        0.145      0.000000e+00
  0.601        0.160      0.000000e+00
  0.601        0.176      0.000000e+00
  0.601        0.191      0.000000e+00
  0.601        0.206      0.000000e+00
  0.601        0.221      0.000000e+00
  0.601        0.236      0.000000e+00
  0.601        0.251      0.000000e+00
  0.601        0.267      0.000000e+00
  0.601        0.282      0.000000e+00
  0.601        0.297      0.000000e+00
  0.601        0.312      0.000000e+00
  0.601        0.327      0.000000e+00
  0.601        0.342      0.000000e+00
  0.601        0.358      0.000000e+00
  0.601        0.373      0.000000e+00
  0.601        0.388      0.000000e+00
  0.601        0.403      0.000000e+00
  0.601        0.418      0.000000e+00
  0.601        0.434      0.000000e+00
  0.601        0.449      0.000000e+00
  0.601        0.464      0.000000e+00
  0.601        0.479      0.000000e+00
  0.601        0.494      0.000000e+00
  0.601        0.509      0.000000e+00
  0.601        0.525      0.000000e+00
  0.601        0.540      0.000000e+00
  0.601        0.555      0.000000e+00
  0.601        0.570      0.000000e+00
  0.601        0.585      0.000000e+00
  0.601        0.601      0.000000e+00
  0.601        0.616      0.000000e+00
  0.601        0.631      0.000000e+00
  0.601        0.646      0.000000e+00
  0.601        0.661      0.000000e+00
  0.601        0.676      0.000000e+00
  0.601        0.692      0.000000e+00
  0.601        0.707      0.000000e+00
  0.601        0.722      0.000000e+00
  0.601        0.737      0.000000e+00
  0.601        0.752      0.000000e+00
  0.601        0.767      0.000000e+00
  0.601        0.783      0.000000e+00
  0.601        0.798      0.000000e+00
  0.601        0.813      0.000000e+00
  0.601        0.828      0.000000e+00
  0.601        0.843      0.000000e+00
  0.601        0.859      0.000000e+00
  0.601        0.874      0.000000e+00
  0.601        0.889      0.000000e+00
  0.601        0.904      0.000000e+00
  0.601        0.919      0.000000e+00
  0.601        0.934      0.000000e+00
  0.601        0.950      0.000000e+00
  0.601        0.965      0.000000e+00
  0.601        0.980      0.000000e+00
  0.601        0.995      0.000000e+00
  0.601        1.010      0.000000e+00
  0.601        1.025      0.000000e+00
  0.601        1.041      0.000000e+00
  0.601        1.056      0.000000e+00
  0.601        1.071      0.000000e+00
  0.601        1.086      0.000000e+00
  0.601        1.101      0.000000e+00
  0.601        1.117      0.000000e+00
  0.601        1.132      0.000000e+00
  0.601        1.147      0.000000e+00
  0.601        1.162      0.000000e+00
  0.601        1.177      0.000000e+00
  0.601        1.192      0.000000e+00

  0.616        0.009      0.000000e+00
  0.616        0.024      0.000000e+00
  0.616        0.039      0.000000e+00
  0.616        0.054      0.000000e+00
  0.616        0.069      0.000000e+00
  0.616        0.084      0.000000e+00
  0.616        0.100      0.000000e+00
  0.616        0.115      0.000000e+00
  0.616        0.130      0.000000e+00
  0.616        0.145      0.000000e+00
  0.616        0.160      0.000000e+00
  0.616        0.176      0.000000e+00
  0.616        0.191      0.000000e+00
  0.616        0.206      0.000000e+00
  0.616        0.221      0.000000e+00
  0.616        0.236      0.000000e+00
  0.616        0.251      0.000000e+00
  0.616        0.267      0.000000e+00
  0.616        0.282      0.000000e+00
  0.616        0.297      0.000000e+00
  0.616        0.312      0.000000e+00
  0.616        0.327      0.000000e+00
  0.616        0.342      0.000000e+00
  0.616        0.358      0.000000e+00
  0.616        0.373      0.000000e+00
  0.616        0.388      0.000000e+00
  0.616        0.403      0.000000e+00
  0.616        0.418      0.000000e+00
  0.616        0.434      0.000000e+00
  0.616        0.449      0.000000e+00
  0.616        0.464      0.000000e+00
  0.616        0.479      0.000000e+00
  0.616        0.494      0.000000e+00
  0.616        0.509      0.000000e+00
  0.616        0.525      0.000000e+00
  0.616        0.540      0.000000e+00
  0.616        0.555      0.000000e+00
  0.616        0.570      0.000000e+00
  0.616        0.585      0.000000e+00
  0.616        0.601      0.000000e+00
  0.616        0.616      0.000000e+00
  0.616        0.631      0.000000e+00
  0.616        0.646      0.000000e+00
  0.616        0.661      0.000000e+00
  0.616        0.676      0.000000e+00
  0.616        0.692      0.000000e+00
  0.616        0.707      0.000000e+00
  0.616        0.722      0.000000e+00
  0.616        0.737      0.000000e+00
  0.616        0.752      0.000000e+00
  0.616        0.767      0.000000e+00
  0.616        0.783      0.000000e+00
  0.616        0.798      0.000000e+00
  0.616        0.813      0.000000e+00
  0.616        0.828      0.000000e+00
  0.616        0.843      0.000000e+00
  0.616        0.859      0.000000e+00
  0.616        0.874      0.000000e+00
  0.616        0.889      0.000000e+00
  0.616        0.904      0.000000e+00
  0.616        0.919      0.000000e+00
  0.616        0.934      0.000000e+00
  0.616        0.950      0.000000e+00
  0.616        0.965      0.000000e+00
  0.616        0.980      0.000000e+00
  0.616        0.995      0.000000e+00
  0.616        1.010      0.000000e+00
  0.616        1.025      0.000000e+00
  0.616        1.041      0.000000e+00
  0.616        1.056      0.000000e+00
  0.616        1.071      0.000000e+00
  0.616        1.086      0.000000e+00
  0.616        1.101      0.000000e+00
  0.616        1.117      0.000000e+00
  0.616        1.132      0.000000e+00
  0.616        1.147      0.000000e+00
  0.616        1.162      0.000000e+00
  0.616        1.177      0.000000e+00
  0.616        1.192      0.000000e+00

  0.631        0.009      0.000000e+00
  0.631        0.024      0.000000e+00
  0.631        0.039      0.000000e+00
  0.631        0.054      0.000000e+00
  0.631        0.069      0.000000e+00
  0.631        0.084      0.000000e+00
  0.631        0.100      0.000000e+00
  0.631        0.115      0.000000e+00
  0.631        0.130      0.000000e+00
  0.631        0.145      0.000000e+00
  0.631        0.160      0.000000e+00
  0.631        0.176      0.000000e+00
  0.631        0.191      0.000000e+00
  0.631        0.206      0.000000e+00
  0.631        0.221      0.000000e+00
  0.631        0.236      0.000000e+00
  0.631        0.251      0.000000e+00
  0.631        0.267      0.000000e+00
  0.631        0.282      0.000000e+00
  0.631        0.297      0.000000e+00
  0.631        0.312      0.000000e+00
  0.631        0.327      0.000000e+00
  0.631        0.342      0.000000e+00
  0.631        0.358      0.000000e+00
  0.631        0.373      0.000000e+00
  0.631        0.388      0.000000e+00
  0.631        0.403      0.000000e+00
  0.631        0.418      0.000000e+00
  0.631        0.434      0.000000e+00
  0.631        0.449      0.000000e+00
  0.631        0.464      0.000000e+00
  0.631        0.479      0.000000e+00
  0.631        0.494      0.000000e+00
  0.631        0.509      0.000000e+00
  0.631        0.525      0.000000e+00
  0.631        0.540      0.000000e+00
  0.631        0.555      0.000000e+00
  0.631        0.570      0.000000e+00
  0.631        0.585      0.000000e+00
  0.631        0.601      0.000000e+00
  0.631        0.616      0.000000e+00
  0.631        0.631      0.000000e+00
  0.631        0.646      0.000000e+00
  0.631        0.661      0.000000e+00
  0.631        0.676      0.000000e+00
  0.631        0.692      0.000000e+00
  0.631        0.707      0.000000e+00
  0.631        0.722      0.000000e+00
  0.631        0.737      0.000000e+00
  0.631        0.752      0.000000e+00
  0.631        0.767      0.000000e+00
  0.631        0.783      0.000000e+00
  0.631        0.798      0.000000e+00
  0.631        0.813      0.000000e+00
  0.631        0.828      0.000000e+00
  0.631        0.843      0.000000e+00
  0.631        0.859      0.000000e+00
  0.631        0.874      0.000000e+00
  0.631        0.889      0.000000e+00
  0.631        0.904      0.000000e+00
  0.631        0.919      0.000000e+00
  0.631        0.934      0.000000e+00
  0.631        0.950      0.000000e+00
  0.631        0.965      0.000000e+00
  0.631        0.980      0.000000e+00
  0.631        0.995      0.000000e+00
  0.631        1.010      0.000000e+00
  0.631        1.025      0.000000e+00
  0.631        1.041      0.000000e+00
  0.631        1.056      0.000000e+00
  0.631        1.071      0.000000e+00
  0.631        1.086      0.000000e+00
  0.631        1.101      0.000000e+00
  0.631        1.117      0.000000e+00
  0.631        1.132      0.000000e+00
  0.631        1.147      0.000000e+00
  0.631        1.162      0.000000e+00
  0.631        1.177      0.000000e+00
  0.631        1.192      0.000000e+00

  0.646        0.009      0.000000e+00
  0.646        0.024      0.000000e+00
  0.646        0.039      0.000000e+00
  0.646        0.054      0.000000e+00
  0.646        0.069      0.000000e+00
  0.646        0.084      0.000000e+00
  0.646        0.100      0.000000e+00
  0.646        0.115      0.000000e+00
  0.646        0.130      0.000000e+00
  0.646        0.145      0.000000e+00
  0.646        0.160      0.000000e+00
  0.646        0.176      0.000000e+00
  0.646        0.191      0.000000e+00
  0.646        0.206      0.000000e+00
  0.646        0.221      0.000000e+00
  0.646        0.236      0.000000e+00
  0.646        0.251      0.000000e+00
  0.646        0.267      0.000000e+00
  0.646        0.282      0.000000e+00
  0.646        0.297      0.000000e+00
  0.646        0.312      0.000000e+00
  0.646        0.327      0.000000e+00
  0.646        0.342      0.000000e+00
  0.646        0.358      0.000000e+00
  0.646        0.373      0.000000e+00
  0.646        0.388      0.000000e+00
  0.646        0.403      0.000000e+00
  0.646        0.418      0.000000e+00
  0.646        0.434      0.000000e+00
  0.646        0.449      0.000000e+00
  0.646        0.464      0.000000e+00
  0.646        0.479      0.000000e+00
  0.646        0.494      0.000000e+00
  0.646        0.509      0.000000e+00
  0.646        0.525      0.000000e+00
  0.646        0.540      0.000000e+00
  0.646        0.555      0.000000e+00
  0.646        0.570      0.000000e+00
  0.646        0.585      0.000000e+00
  0.646        0.601      0.000000e+00
  0.646        0.616      0.000000e+00
  0.646        0.631      0.000000e+00
  0.646        0.646      0.000000e+00
  0.646        0.661      0.000000e+00
  0.646        0.676      0.000000e+00
  0.646        0.692      0.000000e+00
  0.646        0.707      0.000000e+00
  0.646        0.722      0.000000e+00
  0.646        0.737      0.000000e+00
  0.646        0.752      0.000000e+00
  0.646        0.767      0.000000e+00
  0.646        0.783      0.000000e+00
  0.646        0.798      0.000000e+00
  0.646        0.813      0.000000e+00
  0.646        0.828      0.000000e+00
  0.646        0.843      0.000000e+00
  0.646        0.859      0.000000e+00
  0.646        0.874      0.000000e+00
  0.646        0.889      0.000000e+00
  0.646        0.904      0.000000e+00
  0.646        0.919      0.000000e+00
  0.646        0.934      0.000000e+00
  0.646        0.950      0.000000e+00
  0.646        0.965      0.000000e+00
  0.646        0.980      0.000000e+00
  0.646        0.995      0.000000e+00
  0.646        1.010      0.000000e+00
  0.646        1.025      0.000000e+00
  0.646        1.041      0.000000e+00
  0.646        1.056      0.000000e+00
  0.646        1.071      0.000000e+00
  0.646        1.086      0.000000e+00
  0.646        1.101      0.000000e+00
  0.646        1.117      0.000000e+00
  0.646        1.132      0.000000e+00
  0.646        1.147      0.000000e+00
  0.646        1.162      0.000000e+00
  0.646        1.177      0.000000e+00
  0.646        1.192      0.000000e+00

  0.661        0.009      0.000000e+00
  0.661        0.024      0.000000e+00
  0.661        0.039      0.000000e+00
  0.661        0.054      0.000000e+00
  0.661        0.069      0.000000e+00
  0.661        0.084      0.000000e+00
  0.661        0.100      0.000000e+00
  0.661        0.115      0.000000e+00
  0.661        0.130      0.000000e+00
  0.661        0.145      0.000000e+00
  0.661        0.160      0.000000e+00
  0.661        0.176      0.000000e+00
  0.661        0.191      0.000000e+00
  0.661        0.206      0.000000e+00
  0.661        0.221      0.000000e+00
  0.661        0.236      0.000000e+00
  0.661        0.251      0.000000e+00
  0.661        0.267      0.000000e+00
  0.661        0.282      0.000000e+00
  0.661        0.297      0.000000e+00
  0.661        0.312      0.000000e+00
  0.661        0.327      0.000000e+00
  0.661        0.342      0.000000e+00
  0.661        0.358      0.000000e+00
  0.661        0.373      0.000000e+00
  0.661        0.388      0.000000e+00
  0.661        0.403      0.000000e+00
  0.661        0.418      0.000000e+00
  0.661        0.434      0.000000e+00
  0.661        0.449      0.000000e+00
  0.661        0.464      0.000000e+00
  0.661        0.479      0.000000e+00
  0.661        0.494      0.000000e+00
  0.661        0.509      0.000000e+00
  0.661        0.525      0.000000e+00
  0.661        0.540      0.000000e+00
  0.661        0.555      0.000000e+00
  0.661        0.570      0.000000e+00
  0.661        0.585      0.000000e+00
  0.661        0.601      0.000000e+00
  0.661        0.616      0.000000e+00
  0.661        0.631      0.000000e+00
  0.661        0.646      0.000000e+00
  0.661        0.661      0.000000e+00
  0.661        0.676      0.000000e+00
  0.661        0.692      0.000000e+00
  0.661        0.707      0.000000e+00
  0.661        0.722      0.000000e+00
  0.661        0.737      0.000000e+00
  0.661        0.752      0.000000e+00
  0.661        0.767      0.000000e+00
  0.661        0.783      0.000000e+00
  0.661        0.798      0.000000e+00
  0.661        0.813      0.000000e+00
  0.661        0.828      0.000000e+00
  0.661        0.843      0.000000e+00
  0.661        0.859      0.000000e+00
  0.661        0.874      0.000000e+00
  0.661        0.889      0.000000e+00
  0.661        0.904      0.000000e+00
  0.661        0.919      0.000000e+00
  0.661        0.934      0.000000e+00
  0.661        0.950      0.000000e+00
  0.661        0.965      0.000000e+00
  0.661        0.980      0.000000e+00
  0.661        0.995      0.000000e+00
  0.661        1.010      0.000000e+00
  0.661        1.025      0.000000e+00
  0.661        1.041      0.000000e+00
  0.661        1.056      0.000000e+00
  0.661        1.071      0.000000e+00
  0.661        1.086      0.000000e+00
  0.661        1.101      0.000000e+00
  0.661        1.117      0.000000e+00
  0.661        1.132      0.000000e+00
  0.661        1.147      0.000000e+00
  0.661        1.162      0.000000e+00
  0.661        1.177      0.000000e+00
  0.661        1.192      0.000000e+00

  0.676        0.009      0.000000e+00
  0.676        0.024      0.000000e+00
  0.676        0.039      0.000000e+00
  0.676        0.054      0.000000e+00
  0.676        0.069      0.000000e+00
  0.676        0.084      0.000000e+00
  0.676        0.100      0.000000e+00
  0.676        0.115      0.000000e+00
  0.676        0.130      0.000000e+00
  0.676        0.145      0.000000e+00
  0.676        0.160      0.000000e+00
  0.676        0.176      0.000000e+00
  0.676        0.191      0.000000e+00
  0.676        0.206      0.000000e+00
  0.676        0.221      0.000000e+00
  0.676        0.236      0.000000e+00
  0.676        0.251      0.000000e+00
  0.676        0.267      0.000000e+00
  0.676        0.282      0.000000e+00
  0.676        0.297      0.000000e+00
  0.676        0.312      0.000000e+00
  0.676        0.327      0.000000e+00
  0.676        0.342      0.000000e+00
  0.676        0.358      0.000000e+00
  0.676        0.373      0.000000e+00
  0.676        0.388      0.000000e+00
  0.676        0.403      0.000000e+00
  0.676        0.418      0.000000e+00
  0.676        0.434      0.000000e+00
  0.676        0.449      0.000000e+00
  0.676        0.464      0.000000e+00
  0.676        0.479      0.000000e+00
  0.676        0.494      0.000000e+00
  0.676        0.509      0.000000e+00
  0.676        0.525      0.000000e+00
  0.676        0.540      0.000000e+00
  0.676        0.555      0.000000e+00
  0.676        0.570      0.000000e+00
  0.676        0.585      0.000000e+00
  0.676        0.601      0.000000e+00
  0.676        0.616      0.000000e+00
  0.676        0.631      0.000000e+00
  0.676        0.646      0.000000e+00
  0.676        0.661      0.000000e+00
  0.676        0.676      0.000000e+00
  0.676        0.692      0.000000e+00
  0.676        0.707      0.000000e+00
  0.676        0.722      0.000000e+00
  0.676        0.737      0.000000e+00
  0.676        0.752      0.000000e+00
  0.676        0.767      0.000000e+00
  0.676        0.783      0.000000e+00
  0.676        0.798      0.000000e+00
  0.676        0.813      0.000000e+00
  0.676        0.828      0.000000e+00
  0.676        0.843      0.000000e+00
  0.676        0.859      0.000000e+00
  0.676        0.874      0.000000e+00
  0.676        0.889      0.000000e+00
  0.676        0.904      0.000000e+00
  0.676        0.919      0.000000e+00
  0.676        0.934      0.000000e+00
  0.676        0.950      0.000000e+00
  0.676        0.965      0.000000e+00
  0.676        0.980      0.000000e+00
  0.676        0.995      0.000000e+00
  0.676        1.010      0.000000e+00
  0.676        1.025      0.000000e+00
  0.676        1.041      0.000000e+00
  0.676        1.056      0.000000e+00
  0.676        1.071      0.000000e+00
  0.676        1.086      0.000000e+00
  0.676        1.101      0.000000e+00
  0.676        1.117      0.000000e+00
  0.676        1.132      0.000000e+00
  0.676        1.147      0.000000e+00
  0.676        1.162      0.000000e+00
  0.676        1.177      0.000000e+00
  0.676        1.192      0.000000e+00

  0.692        0.009      0.000000e+00
  0.692        0.024      0.000000e+00
  0.692        0.039      0.000000e+00
  0.692        0.054      0.000000e+00
  0.692        0.069      0.000000e+00
  0.692        0.084      0.000000e+00
  0.692        0.100      0.000000e+00
  0.692        0.115      0.000000e+00
  0.692        0.130      0.000000e+00
  0.692        0.145      0.000000e+00
  0.692        0.160      0.000000e+00
  0.692        0.176      0.000000e+00
  0.692        0.191      0.000000e+00
  0.692        0.206      0.000000e+00
  0.692        0.221      0.000000e+00
  0.692        0.236      0.000000e+00
  0.692        0.251      0.000000e+00
  0.692        0.267      0.000000e+00
  0.692        0.282      0.000000e+00
  0.692        0.297      0.000000e+00
  0.692        0.312      0.000000e+00
  0.692        0.327      0.000000e+00
  0.692        0.342      0.000000e+00
  0.692        0.358      0.000000e+00
  0.692        0.373      0.000000e+00
  0.692        0.388      0.000000e+00
  0.692        0.403      0.000000e+00
  0.692        0.418      0.000000e+00
  0.692        0.434      0.000000e+00
  0.692        0.449      0.000000e+00
  0.692        0.464      0.000000e+00
  0.692        0.479      0.000000e+00
  0.692        0.494      0.000000e+00
  0.692        0.509      0.000000e+00
  0.692        0.525      0.000000e+00
  0.692        0.540      0.000000e+00
  0.692        0.555      0.000000e+00
  0.692        0.570      0.000000e+00
  0.692        0.585      0.000000e+00
  0.692        0.601      0.000000e+00
  0.692        0.616      0.000000e+00
  0.692        0.631      0.000000e+00
  0.692        0.646      0.000000e+00
  0.692        0.661      0.000000e+00
  0.692        0.676      0.000000e+00
  0.692        0.692      0.000000e+00
  0.692        0.707      0.000000e+00
  0.692        0.722      0.000000e+00
  0.692        0.737      0.000000e+00
  0.692        0.752      0.000000e+00
  0.692        0.767      0.000000e+00
  0.692        0.783      0.000000e+00
  0.692        0.798      0.000000e+00
  0.692        0.813      0.000000e+00
  0.692        0.828      0.000000e+00
  0.692        0.843      0.000000e+00
  0.692        0.859      0.000000e+00
  0.692        0.874      0.000000e+00
  0.692        0.889      0.000000e+00
  0.692        0.904      0.000000e+00
  0.692        0.919      0.000000e+00
  0.692        0.934      0.000000e+00
  0.692        0.950      0.000000e+00
  0.692        0.965      0.000000e+00
  0.692        0.980      0.000000e+00
  0.692        0.995      0.000000e+00
  0.692        1.010      0.000000e+00
  0.692        1.025      0.000000e+00
  0.692        1.041      0.000000e+00
  0.692        1.056      0.000000e+00
  0.692        1.071      0.000000e+00
  0.692        1.086      0.000000e+00
  0.692        1.101      0.000000e+00
  0.692        1.117      0.000000e+00
  0.692        1.132      0.000000e+00
  0.692        1.147      0.000000e+00
  0.692        1.162      0.000000e+00
  0.692        1.177      0.000000e+00
  0.692        1.192      0.000000e+00

  0.707        0.009      0.000000e+00
  0.707        0.024      0.000000e+00
  0.707        0.039      0.000000e+00
  0.707        0.054      0.000000e+00
  0.707        0.069      0.000000e+00
  0.707        0.084      0.000000e+00
  0.707        0.100      0.000000e+00
  0.707        0.115      0.000000e+00
  0.707        0.130      0.000000e+00
  0.707        0.145      0.000000e+00
  0.707        0.160      0.000000e+00
  0.707        0.176      0.000000e+00
  0.707        0.191      0.000000e+00
  0.707        0.206      0.000000e+00
  0.707        0.221      0.000000e+00
  0.707        0.236      0.000000e+00
  0.707        0.251      0.000000e+00
  0.707        0.267      0.000000e+00
  0.707        0.282      0.000000e+00
  0.707        0.297      0.000000e+00
  0.707        0.312      0.000000e+00
  0.707        0.327      0.000000e+00
  0.707        0.342      0.000000e+00
  0.707        0.358      0.000000e+00
  0.707        0.373      0.000000e+00
  0.707        0.388      0.000000e+00
  0.707        0.403      0.000000e+00
  0.707        0.418      0.000000e+00
  0.707        0.434      0.000000e+00
  0.707        0.449      0.000000e+00
  0.707        0.464      0.000000e+00
  0.707        0.479      0.000000e+00
  0.707        0.494      0.000000e+00
  0.707        0.509      0.000000e+00
  0.707        0.525      0.000000e+00
  0.707        0.540      0.000000e+00
  0.707        0.555      0.000000e+00
  0.707        0.570      0.000000e+00
  0.707        0.585      0.000000e+00
  0.707        0.601      0.000000e+00
  0.707        0.616      0.000000e+00
  0.707        0.631      0.000000e+00
  0.707        0.646      0.000000e+00
  0.707        0.661      0.000000e+00
  0.707        0.676      0.000000e+00
  0.707        0.692      0.000000e+00
  0.707        0.707      0.000000e+00
  0.707        0.722      0.000000e+00
  0.707        0.737      0.000000e+00
  0.707        0.752      0.000000e+00
  0.707        0.767      0.000000e+00
  0.707        0.783      0.000000e+00
  0.707        0.798      0.000000e+00
  0.707        0.813      0.000000e+00
  0.707        0.828      0.000000e+00
  0.707        0.843      0.000000e+00
  0.707        0.859      0.000000e+00
  0.707        0.874      0.000000e+00
  0.707        0.889      0.000000e+00
  0.707        0.904      0.000000e+00
  0.707        0.919      0.000000e+00
  0.707        0.934      0.000000e+00
  0.707        0.950      0.000000e+00
  0.707        0.965      0.000000e+00
  0.707        0.980      0.000000e+00
  0.707        0.995      0.000000e+00
  0.707        1.010      0.000000e+00
  0.707        1.025      0.000000e+00
  0.707        1.041      0.000000e+00
  0.707        1.056      0.000000e+00
  0.707        1.071      0.000000e+00
  0.707        1.086      0.000000e+00
  0.707        1.101      0.000000e+00
  0.707        1.117      0.000000e+00
  0.707        1.132      0.000000e+00
  0.707        1.147      0.000000e+00
  0.707        1.162      0.000000e+00
  0.707        1.177      0.000000e+00
  0.707        1.192      0.000000e+00

  0.722        0.009      0.000000e+00
  0.722        0.024      0.000000e+00
  0.722        0.039      0.000000e+00
  0.722        0.054      0.000000e+00
  0.722        0.069      0.000000e+00
  0.722        0.084      0.000000e+00
  0.722        0.100      0.000000e+00
  0.722        0.115      0.000000e+00
  0.722        0.130      0.000000e+00
  0.722        0.145      0.000000e+00
  0.722        0.160      0.000000e+00
  0.722        0.176      0.000000e+00
  0.722        0.191      0.000000e+00
  0.722        0.206      0.000000e+00
  0.722        0.221      0.000000e+00
  0.722        0.236      0.000000e+00
  0.722        0.251      0.000000e+00
  0.722        0.267      0.000000e+00
  0.722        0.282      0.000000e+00
  0.722        0.297      0.000000e+00
  0.722        0.312      0.000000e+00
  0.722        0.327      0.000000e+00
  0.722        0.342      0.000000e+00
  0.722        0.358      0.000000e+00
  0.722        0.373      0.000000e+00
  0.722        0.388      0.000000e+00
  0.722        0.403      0.000000e+00
  0.722        0.418      0.000000e+00
  0.722        0.434      0.000000e+00
  0.722        0.449      0.000000e+00
  0.722        0.464      0.000000e+00
  0.722        0.479      0.000000e+00
  0.722        0.494      0.000000e+00
  0.722        0.509      0.000000e+00
  0.722        0.525      0.000000e+00
  0.722        0.540      0.000000e+00
  0.722        0.555      0.000000e+00
  0.722        0.570      0.000000e+00
  0.722        0.585      0.000000e+00
  0.722        0.601      0.000000e+00
  0.722        0.616      0.000000e+00
  0.722        0.631      0.000000e+00
  0.722        0.646      0.000000e+00
  0.722        0.661      0.000000e+00
  0.722        0.676      0.000000e+00
  0.722        0.692      0.000000e+00
  0.722        0.707      0.000000e+00
  0.722        0.722      0.000000e+00
  0.722        0.737      0.000000e+00
  0.722        0.752      0.000000e+00
  0.722        0.767      0.000000e+00
  0.722        0.783      0.000000e+00
  0.722        0.798      0.000000e+00
  0.722        0.813      0.000000e+00
  0.722        0.828      0.000000e+00
  0.722        0.843      0.000000e+00
  0.722        0.859      0.000000e+00
  0.722        0.874      0.000000e+00
  0.722        0.889      0.000000e+00
  0.722        0.904      0.000000e+00
  0.722        0.919      0.000000e+00
  0.722        0.934      0.000000e+00
  0.722        0.950      0.000000e+00
  0.722        0.965      0.000000e+00
  0.722        0.980      0.000000e+00
  0.722        0.995      0.000000e+00
  0.722        1.010      0.000000e+00
  0.722        1.025      0.000000e+00
  0.722        1.041      0.000000e+00
  0.722        1.056      0.000000e+00
  0.722        1.071      0.000000e+00
  0.722        1.086      0.000000e+00
  0.722        1.101      0.000000e+00
  0.722        1.117      0.000000e+00
  0.722        1.132      0.000000e+00
  0.722        1.147      0.000000e+00
  0.722        1.162      0.000000e+00
  0.722        1.177      0.000000e+00
  0.722        1.192      0.000000e+00

  0.737        0.009      0.000000e+00
  0.737        0.024      0.000000e+00
  0.737        0.039      0.000000e+00
  0.737        0.054      0.000000e+00
  0.737        0.069      0.000000e+00
  0.737        0.084      0.000000e+00
  0.737        0.100      0.000000e+00
  0.737        0.115      0.000000e+00
  0.737        0.130      0.000000e+00
  0.737        0.145      0.000000e+00
  0.737        0.160      0.000000e+00
  0.737        0.176      0.000000e+00
  0.737        0.191      0.000000e+00
  0.737        0.206      0.000000e+00
  0.737        0.221      0.000000e+00
  0.737        0.236      0.000000e+00
  0.737        0.251      0.000000e+00
  0.737        0.267      0.000000e+00
  0.737        0.282      0.000000e+00
  0.737        0.297      0.000000e+00
  0.737        0.312      0.000000e+00
  0.737        0.327      0.000000e+00
  0.737        0.342      0.000000e+00
  0.737        0.358      0.000000e+00
  0.737        0.373      0.000000e+00
  0.737        0.388      0.000000e+00
  0.737        0.403      0.000000e+00
  0.737        0.418      0.000000e+00
  0.737        0.434      0.000000e+00
  0.737        0.449      0.000000e+00
  0.737        0.464      0.000000e+00
  0.737        0.479      0.000000e+00
  0.737        0.494      0.000000e+00
  0.737        0.509      0.000000e+00
  0.737        0.525      0.000000e+00
  0.737        0.540      0.000000e+00
  0.737        0.555      0.000000e+00
  0.737        0.570      0.000000e+00
  0.737        0.585      0.000000e+00
  0.737        0.601      0.000000e+00
  0.737        0.616      0.000000e+00
  0.737        0.631      0.000000e+00
  0.737        0.646      0.000000e+00
  0.737        0.661      0.000000e+00
  0.737        0.676      0.000000e+00
  0.737        0.692      0.000000e+00
  0.737        0.707      0.000000e+00
  0.737        0.722      0.000000e+00
  0.737        0.737      0.000000e+00
  0.737        0.752      0.000000e+00
  0.737        0.767      0.000000e+00
  0.737        0.783      0.000000e+00
  0.737        0.798      0.000000e+00
  0.737        0.813      0.000000e+00
  0.737        0.828      0.000000e+00
  0.737        0.843      0.000000e+00
  0.737        0.859      0.000000e+00
  0.737        0.874      0.000000e+00
  0.737        0.889      0.000000e+00
  0.737        0.904      0.000000e+00
  0.737        0.919      0.000000e+00
  0.737        0.934      0.000000e+00
  0.737        0.950      0.000000e+00
  0.737        0.965      0.000000e+00
  0.737        0.980      0.000000e+00
  0.737        0.995      0.000000e+00
  0.737        1.010      0.000000e+00
  0.737        1.025      0.000000e+00
  0.737        1.041      0.000000e+00
  0.737        1.056      0.000000e+00
  0.737        1.071      0.000000e+00
  0.737        1.086      0.000000e+00
  0.737        1.101      0.000000e+00
  0.737        1.117      0.000000e+00
  0.737        1.132      0.000000e+00
  0.737        1.147      0.000000e+00
  0.737        1.162      0.000000e+00
  0.737        1.177      0.000000e+00
  0.737        1.192      0.000000e+00

  0.752        0.009      0.000000e+00
  0.752        0.024      0.000000e+00
  0.752        0.039      0.000000e+00
  0.752        0.054      0.000000e+00
  0.752        0.069      0.000000e+00
  0.752        0.084      0.000000e+00
  0.752        0.100      0.000000e+00
  0.752        0.115      0.000000e+00
  0.752        0.130      0.000000e+00
  0.752        0.145      0.000000e+00
  0.752        0.160      0.000000e+00
  0.752        0.176      0.000000e+00
  0.752        0.191      0.000000e+00
  0.752        0.206      0.000000e+00
  0.752        0.221      0.000000e+00
  0.752        0.236      0.000000e+00
  0.752        0.251      0.000000e+00
  0.752        0.267      0.000000e+00
  0.752        0.282      0.000000e+00
  0.752        0.297      0.000000e+00
  0.752        0.312      0.000000e+00
  0.752        0.327      0.000000e+00
  0.752        0.342      0.000000e+00
  0.752        0.358      0.000000e+00
  0.752        0.373      0.000000e+00
  0.752        0.388      0.000000e+00
  0.752        0.403      0.000000e+00
  0.752        0.418      0.000000e+00
  0.752        0.434      0.000000e+00
  0.752        0.449      0.000000e+00
  0.752        0.464      0.000000e+00
  0.752        0.479      0.000000e+00
  0.752        0.494      0.000000e+00
  0.752        0.509      0.000000e+00
  0.752        0.525      0.000000e+00
  0.752        0.540      0.000000e+00
  0.752        0.555      0.000000e+00
  0.752        0.570      0.000000e+00
  0.752        0.585      0.000000e+00
  0.752        0.601      0.000000e+00
  0.752        0.616      0.000000e+00
  0.752        0.631      0.000000e+00
  0.752        0.646      0.000000e+00
  0.752        0.661      0.000000e+00
  0.752        0.676      0.000000e+00
  0.752        0.692      0.000000e+00
  0.752        0.707      0.000000e+00
  0.752        0.722      0.000000e+00
  0.752        0.737      0.000000e+00
  0.752        0.752      0.000000e+00
  0.752        0.767      0.000000e+00
  0.752        0.783      0.000000e+00
  0.752        0.798      0.000000e+00
  0.752        0.813      0.000000e+00
  0.752        0.828      0.000000e+00
  0.752        0.843      0.000000e+00
  0.752        0.859      0.000000e+00
  0.752        0.874      0.000000e+00
  0.752        0.889      0.000000e+00
  0.752        0.904      0.000000e+00
  0.752        0.919      0.000000e+00
  0.752        0.934      0.000000e+00
  0.752        0.950      0.000000e+00
  0.752        0.965      0.000000e+00
  0.752        0.980      0.000000e+00
  0.752        0.995      0.000000e+00
  0.752        1.010      0.000000e+00
  0.752        1.025      0.000000e+00
  0.752        1.041      0.000000e+00
  0.752        1.056      0.000000e+00
  0.752        1.071      0.000000e+00
  0.752        1.086      0.000000e+00
  0.752        1.101      0.000000e+00
  0.752        1.117      0.000000e+00
  0.752        1.132      0.000000e+00
  0.752        1.147      0.000000e+00
  0.752        1.162      0.000000e+00
  0.752        1.177      0.000000e+00
  0.752        1.192      0.000000e+00

  0.767        0.009      0.000000e+00
  0.767        0.024      0.000000e+00
  0.767        0.039      0.000000e+00
  0.767        0.054      0.000000e+00
  0.767        0.069      0.000000e+00
  0.767        0.084      0.000000e+00
  0.767        0.100      0.000000e+00
  0.767        0.115      0.000000e+00
  0.767        0.130      0.000000e+00
  0.767        0.145      0.000000e+00
  0.767        0.160      0.000000e+00
  0.767        0.176      0.000000e+00
  0.767        0.191      0.000000e+00
  0.767        0.206      0.000000e+00
  0.767        0.221      0.000000e+00
  0.767        0.236      0.000000e+00
  0.767        0.251      0.000000e+00
  0.767        0.267      0.000000e+00
  0.767        0.282      0.000000e+00
  0.767        0.297      0.000000e+00
  0.767        0.312      0.000000e+00
  0.767        0.327      0.000000e+00
  0.767        0.342      0.000000e+00
  0.767        0.358      0.000000e+00
  0.767        0.373      0.000000e+00
  0.767        0.388      0.000000e+00
  0.767        0.403      0.000000e+00
  0.767        0.418      0.000000e+00
  0.767        0.434      0.000000e+00
  0.767        0.449      0.000000e+00
  0.767        0.464      0.000000e+00
  0.767        0.479      0.000000e+00
  0.767        0.494      0.000000e+00
  0.767        0.509      0.000000e+00
  0.767        0.525      0.000000e+00
  0.767        0.540      0.000000e+00
  0.767        0.555      0.000000e+00
  0.767        0.570      0.000000e+00
  0.767        0.585      0.000000e+00
  0.767        0.601      0.000000e+00
  0.767        0.616      0.000000e+00
  0.767        0.631      0.000000e+00
  0.767        0.646      0.000000e+00
  0.767        0.661      0.000000e+00
  0.767        0.676      0.000000e+00
  0.767        0.692      0.000000e+00
  0.767        0.707      0.000000e+00
  0.767        0.722      0.000000e+00
  0.767        0.737      0.000000e+00
  0.767        0.752      0.000000e+00
  0.767        0.767      0.000000e+00
  0.767        0.783      0.000000e+00
  0.767        0.798      0.000000e+00
  0.767        0.813      0.000000e+00
  0.767        0.828      0.000000e+00
  0.767        0.843      0.000000e+00
  0.767        0.859      0.000000e+00
  0.767        0.874      0.000000e+00
  0.767        0.889      0.000000e+00
  0.767        0.904      0.000000e+00
  0.767        0.919      0.000000e+00
  0.767        0.934      0.000000e+00
  0.767        0.950      0.000000e+00
  0.767        0.965      0.000000e+00
  0.767        0.980      0.000000e+00
  0.767        0.995      0.000000e+00
  0.767        1.010      0.000000e+00
  0.767        1.025      0.000000e+00
  0.767        1.041      0.000000e+00
  0.767        1.056      0.000000e+00
  0.767        1.071      0.000000e+00
  0.767        1.086      0.000000e+00
  0.767        1.101      0.000000e+00
  0.767        1.117      0.000000e+00
  0.767        1.132      0.000000e+00
  0.767        1.147      0.000000e+00
  0.767        1.162      0.000000e+00
  0.767        1.177      0.000000e+00
  0.767        1.192      0.000000e+00

  0.783        0.009      0.000000e+00
  0.783        0.024      0.000000e+00
  0.783        0.039      0.000000e+00
  0.783        0.054      0.000000e+00
  0.783        0.069      0.000000e+00
  0.783        0.084      0.000000e+00
  0.783        0.100      0.000000e+00
  0.783        0.115      0.000000e+00
  0.783        0.130      0.000000e+00
  0.783        0.145      0.000000e+00
  0.783        0.160      0.000000e+00
  0.783        0.176      0.000000e+00
  0.783        0.191      0.000000e+00
  0.783        0.206      0.000000e+00
  0.783        0.221      0.000000e+00
  0.783        0.236      0.000000e+00
  0.783        0.251      0.000000e+00
  0.783        0.267      0.000000e+00
  0.783        0.282      0.000000e+00
  0.783        0.297      0.000000e+00
  0.783        0.312      0.000000e+00
  0.783        0.327      0.000000e+00
  0.783        0.342      0.000000e+00
  0.783        0.358      0.000000e+00
  0.783        0.373      0.000000e+00
  0.783        0.388      0.000000e+00
  0.783        0.403      0.000000e+00
  0.783        0.418      0.000000e+00
  0.783        0.434      0.000000e+00
  0.783        0.449      0.000000e+00
  0.783        0.464      0.000000e+00
  0.783        0.479      0.000000e+00
  0.783        0.494      0.000000e+00
  0.783        0.509      0.000000e+00
  0.783        0.525      0.000000e+00
  0.783        0.540      0.000000e+00
  0.783        0.555      0.000000e+00
  0.783        0.570      0.000000e+00
  0.783        0.585      0.000000e+00
  0.783        0.601      0.000000e+00
  0.783        0.616      0.000000e+00
  0.783        0.631      0.000000e+00
  0.783        0.646      0.000000e+00
  0.783        0.661      0.000000e+00
  0.783        0.676      0.000000e+00
  0.783        0.692      0.000000e+00
  0.783        0.707      0.000000e+00
  0.783        0.722      0.000000e+00
  0.783        0.737      0.000000e+00
  0.783        0.752      0.000000e+00
  0.783        0.767      0.000000e+00
  0.783        0.783      0.000000e+00
  0.783        0.798      0.000000e+00
  0.783        0.813      0.000000e+00
  0.783        0.828      0.000000e+00
  0.783        0.843      0.000000e+00
  0.783        0.859      0.000000e+00
  0.783        0.874      0.000000e+00
  0.783        0.889      0.000000e+00
  0.783        0.904      0.000000e+00
  0.783        0.919      0.000000e+00
  0.783        0.934      0.000000e+00
  0.783        0.950      0.000000e+00
  0.783        0.965      0.000000e+00
  0.783        0.980      0.000000e+00
  0.783        0.995      0.000000e+00
  0.783        1.010      0.000000e+00
  0.783        1.025      0.000000e+00
  0.783        1.041      0.000000e+00
  0.783        1.056      0.000000e+00
  0.783        1.071      0.000000e+00
  0.783        1.086      0.000000e+00
  0.783        1.101      0.000000e+00
  0.783        1.117      0.000000e+00
  0.783        1.132      0.000000e+00
  0.783        1.147      0.000000e+00
  0.783        1.162      0.000000e+00
  0.783        1.177      0.000000e+00
  0.783        1.192      0.000000e+00

  0.798        0.009      0.000000e+00
  0.798        0.024      0.000000e+00
  0.798        0.039      0.000000e+00
  0.798        0.054      0.000000e+00
  0.798        0.069      0.000000e+00
  0.798        0.084      0.000000e+00
  0.798        0.100      0.000000e+00
  0.798        0.115      0.000000e+00
  0.798        0.130      0.000000e+00
  0.798        0.145      0.000000e+00
  0.798        0.160      0.000000e+00
  0.798        0.176      0.000000e+00
  0.798        0.191      0.000000e+00
  0.798        0.206      0.000000e+00
  0.798        0.221      0.000000e+00
  0.798        0.236      0.000000e+00
  0.798        0.251      0.000000e+00
  0.798        0.267      0.000000e+00
  0.798        0.282      0.000000e+00
  0.798        0.297      0.000000e+00
  0.798        0.312      0.000000e+00
  0.798        0.327      0.000000e+00
  0.798        0.342      0.000000e+00
  0.798        0.358      0.000000e+00
  0.798        0.373      0.000000e+00
  0.798        0.388      0.000000e+00
  0.798        0.403      0.000000e+00
  0.798        0.418      0.000000e+00
  0.798        0.434      0.000000e+00
  0.798        0.449      0.000000e+00
  0.798        0.464      0.000000e+00
  0.798        0.479      0.000000e+00
  0.798        0.494      0.000000e+00
  0.798        0.509      0.000000e+00
  0.798        0.525      0.000000e+00
  0.798        0.540      0.000000e+00
  0.798        0.555      0.000000e+00
  0.798        0.570      0.000000e+00
  0.798        0.585      0.000000e+00
  0.798        0.601      0.000000e+00
  0.798        0.616      0.000000e+00
  0.798        0.631      0.000000e+00
  0.798        0.646      0.000000e+00
  0.798        0.661      0.000000e+00
  0.798        0.676      0.000000e+00
  0.798        0.692      0.000000e+00
  0.798        0.707      0.000000e+00
  0.798        0.722      0.000000e+00
  0.798        0.737      0.000000e+00
  0.798        0.752      0.000000e+00
  0.798        0.767      0.000000e+00
  0.798        0.783      0.000000e+00
  0.798        0.798      0.000000e+00
  0.798        0.813      0.000000e+00
  0.798        0.828      0.000000e+00
  0.798        0.843      0.000000e+00
  0.798        0.859      0.000000e+00
  0.798        0.874      0.000000e+00
  0.798        0.889      0.000000e+00
  0.798        0.904      0.000000e+00
  0.798        0.919      0.000000e+00
  0.798        0.934      0.000000e+00
  0.798        0.950      0.000000e+00
  0.798        0.965      0.000000e+00
  0.798        0.980      0.000000e+00
  0.798        0.995      0.000000e+00
  0.798        1.010      0.000000e+00
  0.798        1.025      0.000000e+00
  0.798        1.041      0.000000e+00
  0.798        1.056      0.000000e+00
  0.798        1.071      0.000000e+00
  0.798        1.086      0.000000e+00
  0.798        1.101      0.000000e+00
  0.798        1.117      0.000000e+00
  0.798        1.132      0.000000e+00
  0.798        1.147      0.000000e+00
  0.798        1.162      0.000000e+00
  0.798        1.177      0.000000e+00
  0.798        1.192      0.000000e+00

  0.813        0.009      0.000000e+00
  0.813        0.024      0.000000e+00
  0.813        0.039      0.000000e+00
  0.813        0.054      0.000000e+00
  0.813        0.069      0.000000e+00
  0.813        0.084      0.000000e+00
  0.813        0.100      0.000000e+00
  0.813        0.115      0.000000e+00
  0.813        0.130      0.000000e+00
  0.813        0.145      0.000000e+00
  0.813        0.160      0.000000e+00
  0.813        0.176      0.000000e+00
  0.813        0.191      0.000000e+00
  0.813        0.206      0.000000e+00
  0.813        0.221      0.000000e+00
  0.813        0.236      0.000000e+00
  0.813        0.251      0.000000e+00
  0.813        0.267      0.000000e+00
  0.813        0.282      0.000000e+00
  0.813        0.297      0.000000e+00
  0.813        0.312      0.000000e+00
  0.813        0.327      0.000000e+00
  0.813        0.342      0.000000e+00
  0.813        0.358      0.000000e+00
  0.813        0.373      0.000000e+00
  0.813        0.388      0.000000e+00
  0.813        0.403      0.000000e+00
  0.813        0.418      0.000000e+00
  0.813        0.434      0.000000e+00
  0.813        0.449      0.000000e+00
  0.813        0.464      0.000000e+00
  0.813        0.479      0.000000e+00
  0.813        0.494      0.000000e+00
  0.813        0.509      0.000000e+00
  0.813        0.525      0.000000e+00
  0.813        0.540      0.000000e+00
  0.813        0.555      0.000000e+00
  0.813        0.570      0.000000e+00
  0.813        0.585      0.000000e+00
  0.813        0.601      0.000000e+00
  0.813        0.616      0.000000e+00
  0.813        0.631      0.000000e+00
  0.813        0.646      0.000000e+00
  0.813        0.661      0.000000e+00
  0.813        0.676      0.000000e+00
  0.813        0.692      0.000000e+00
  0.813        0.707      0.000000e+00
  0.813        0.722      0.000000e+00
  0.813        0.737      0.000000e+00
  0.813        0.752      0.000000e+00
  0.813        0.767      0.000000e+00
  0.813        0.783      0.000000e+00
  0.813        0.798      0.000000e+00
  0.813        0.813      0.000000e+00
  0.813        0.828      0.000000e+00
  0.813        0.843      0.000000e+00
  0.813        0.859      0.000000e+00
  0.813        0.874      0.000000e+00
  0.813        0.889      0.000000e+00
  0.813        0.904      0.000000e+00
  0.813        0.919      0.000000e+00
  0.813        0.934      0.000000e+00
  0.813        0.950      0.000000e+00
  0.813        0.965      0.000000e+00
  0.813        0.980      0.000000e+00
  0.813        0.995      0.000000e+00
  0.813        1.010      0.000000e+00
  0.813        1.025      0.000000e+00
  0.813        1.041      0.000000e+00
  0.813        1.056      0.000000e+00
  0.813        1.071      0.000000e+00
  0.813        1.086      0.000000e+00
  0.813        1.101      0.000000e+00
  0.813        1.117      0.000000e+00
  0.813        1.132      0.000000e+00
  0.813        1.147      0.000000e+00
  0.813        1.162      0.000000e+00
  0.813        1.177      0.000000e+00
  0.813        1.192      0.000000e+00

  0.828        0.009      0.000000e+00
  0.828        0.024      0.000000e+00
  0.828        0.039      0.000000e+00
  0.828        0.054      0.000000e+00
  0.828        0.069      0.000000e+00
  0.828        0.084      0.000000e+00
  0.828        0.100      0.000000e+00
  0.828        0.115      0.000000e+00
  0.828        0.130      0.000000e+00
  0.828        0.145      0.000000e+00
  0.828        0.160      0.000000e+00
  0.828        0.176      0.000000e+00
  0.828        0.191      0.000000e+00
  0.828        0.206      0.000000e+00
  0.828        0.221      0.000000e+00
  0.828        0.236      0.000000e+00
  0.828        0.251      0.000000e+00
  0.828        0.267      0.000000e+00
  0.828        0.282      0.000000e+00
  0.828        0.297      0.000000e+00
  0.828        0.312      0.000000e+00
  0.828        0.327      0.000000e+00
  0.828        0.342      0.000000e+00
  0.828        0.358      0.000000e+00
  0.828        0.373      0.000000e+00
  0.828        0.388      0.000000e+00
  0.828        0.403      0.000000e+00
  0.828        0.418      0.000000e+00
  0.828        0.434      0.000000e+00
  0.828        0.449      0.000000e+00
  0.828        0.464      0.000000e+00
  0.828        0.479      0.000000e+00
  0.828        0.494      0.000000e+00
  0.828        0.509      0.000000e+00
  0.828        0.525      0.000000e+00
  0.828        0.540      0.000000e+00
  0.828        0.555      0.000000e+00
  0.828        0.570      0.000000e+00
  0.828        0.585      0.000000e+00
  0.828        0.601      0.000000e+00
  0.828        0.616      0.000000e+00
  0.828        0.631      0.000000e+00
  0.828        0.646      0.000000e+00
  0.828        0.661      0.000000e+00
  0.828        0.676      0.000000e+00
  0.828        0.692      0.000000e+00
  0.828        0.707      0.000000e+00
  0.828        0.722      0.000000e+00
  0.828        0.737      0.000000e+00
  0.828        0.752      0.000000e+00
  0.828        0.767      0.000000e+00
  0.828        0.783      0.000000e+00
  0.828        0.798      0.000000e+00
  0.828        0.813      0.000000e+00
  0.828        0.828      0.000000e+00
  0.828        0.843      0.000000e+00
  0.828        0.859      0.000000e+00
  0.828        0.874      0.000000e+00
  0.828        0.889      0.000000e+00
  0.828        0.904      0.000000e+00
  0.828        0.919      0.000000e+00
  0.828        0.934      0.000000e+00
  0.828        0.950      0.000000e+00
  0.828        0.965      0.000000e+00
  0.828        0.980      0.000000e+00
  0.828        0.995      0.000000e+00
  0.828        1.010      0.000000e+00
  0.828        1.025      0.000000e+00
  0.828        1.041      0.000000e+00
  0.828        1.056      0.000000e+00
  0.828        1.071      0.000000e+00
  0.828        1.086      0.000000e+00
  0.828        1.101      0.000000e+00
  0.828        1.117      0.000000e+00
  0.828        1.132      0.000000e+00
  0.828        1.147      0.000000e+00
  0.828        1.162      0.000000e+00
  0.828        1.177      0.000000e+00
  0.828        1.192      0.000000e+00

  0.843        0.009      0.000000e+00
  0.843        0.024      0.000000e+00
  0.843        0.039      0.000000e+00
  0.843        0.054      0.000000e+00
  0.843        0.069      0.000000e+00
  0.843        0.084      0.000000e+00
  0.843        0.100      0.000000e+00
  0.843        0.115      0.000000e+00
  0.843        0.130      0.000000e+00
  0.843        0.145      0.000000e+00
  0.843        0.160      0.000000e+00
  0.843        0.176      0.000000e+00
  0.843        0.191      0.000000e+00
  0.843        0.206      0.000000e+00
  0.843        0.221      0.000000e+00
  0.843        0.236      0.000000e+00
  0.843        0.251      0.000000e+00
  0.843        0.267      0.000000e+00
  0.843        0.282      0.000000e+00
  0.843        0.297      0.000000e+00
  0.843        0.312      0.000000e+00
  0.843        0.327      0.000000e+00
  0.843        0.342      0.000000e+00
  0.843        0.358      0.000000e+00
  0.843        0.373      0.000000e+00
  0.843        0.388      0.000000e+00
  0.843        0.403      0.000000e+00
  0.843        0.418      0.000000e+00
  0.843        0.434      0.000000e+00
  0.843        0.449      0.000000e+00
  0.843        0.464      0.000000e+00
  0.843        0.479      0.000000e+00
  0.843        0.494      0.000000e+00
  0.843        0.509      0.000000e+00
  0.843        0.525      0.000000e+00
  0.843        0.540      0.000000e+00
  0.843        0.555      0.000000e+00
  0.843        0.570      0.000000e+00
  0.843        0.585      0.000000e+00
  0.843        0.601      0.000000e+00
  0.843        0.616      0.000000e+00
  0.843        0.631      0.000000e+00
  0.843        0.646      0.000000e+00
  0.843        0.661      0.000000e+00
  0.843        0.676      0.000000e+00
  0.843        0.692      0.000000e+00
  0.843        0.707      0.000000e+00
  0.843        0.722      0.000000e+00
  0.843        0.737      0.000000e+00
  0.843        0.752      0.000000e+00
  0.843        0.767      0.000000e+00
  0.843        0.783      0.000000e+00
  0.843        0.798      0.000000e+00
  0.843        0.813      0.000000e+00
  0.843        0.828      0.000000e+00
  0.843        0.843      0.000000e+00
  0.843        0.859      0.000000e+00
  0.843        0.874      0.000000e+00
  0.843        0.889      0.000000e+00
  0.843        0.904      0.000000e+00
  0.843        0.919      0.000000e+00
  0.843        0.934      0.000000e+00
  0.843        0.950      0.000000e+00
  0.843        0.965      0.000000e+00
  0.843        0.980      0.000000e+00
  0.843        0.995      0.000000e+00
  0.843        1.010      0.000000e+00
  0.843        1.025      0.000000e+00
  0.843        1.041      0.000000e+00
  0.843        1.056      0.000000e+00
  0.843        1.071      0.000000e+00
  0.843        1.086      0.000000e+00
  0.843        1.101      0.000000e+00
  0.843        1.117      0.000000e+00
  0.843        1.132      0.000000e+00
  0.843        1.147      0.000000e+00
  0.843        1.162      0.000000e+00
  0.843        1.177      0.000000e+00
  0.843        1.192      0.000000e+00

  0.859        0.009      0.000000e+00
  0.859        0.024      0.000000e+00
  0.859        0.039      0.000000e+00
  0.859        0.054      0.000000e+00
  0.859        0.069      0.000000e+00
  0.859        0.084      0.000000e+00
  0.859        0.100      0.000000e+00
  0.859        0.115      0.000000e+00
  0.859        0.130      0.000000e+00
  0.859        0.145      0.000000e+00
  0.859        0.160      0.000000e+00
  0.859        0.176      0.000000e+00
  0.859        0.191      0.000000e+00
  0.859        0.206      0.000000e+00
  0.859        0.221      0.000000e+00
  0.859        0.236      0.000000e+00
  0.859        0.251      0.000000e+00
  0.859        0.267      0.000000e+00
  0.859        0.282      0.000000e+00
  0.859        0.297      0.000000e+00
  0.859        0.312      0.000000e+00
  0.859        0.327      0.000000e+00
  0.859        0.342      0.000000e+00
  0.859        0.358      0.000000e+00
  0.859        0.373      0.000000e+00
  0.859        0.388      0.000000e+00
  0.859        0.403      0.000000e+00
  0.859        0.418      0.000000e+00
  0.859        0.434      0.000000e+00
  0.859        0.449      0.000000e+00
  0.859        0.464      0.000000e+00
  0.859        0.479      0.000000e+00
  0.859        0.494      0.000000e+00
  0.859        0.509      0.000000e+00
  0.859        0.525      0.000000e+00
  0.859        0.540      0.000000e+00
  0.859        0.555      0.000000e+00
  0.859        0.570      0.000000e+00
  0.859        0.585      0.000000e+00
  0.859        0.601      0.000000e+00
  0.859        0.616      0.000000e+00
  0.859        0.631      0.000000e+00
  0.859        0.646      0.000000e+00
  0.859        0.661      0.000000e+00
  0.859        0.676      0.000000e+00
  0.859        0.692      0.000000e+00
  0.859        0.707      0.000000e+00
  0.859        0.722      0.000000e+00
  0.859        0.737      0.000000e+00
  0.859        0.752      0.000000e+00
  0.859        0.767      0.000000e+00
  0.859        0.783      0.000000e+00
  0.859        0.798      0.000000e+00
  0.859        0.813      0.000000e+00
  0.859        0.828      0.000000e+00
  0.859        0.843      0.000000e+00
  0.859        0.859      0.000000e+00
  0.859        0.874      0.000000e+00
  0.859        0.889      0.000000e+00
  0.859        0.904      0.000000e+00
  0.859        0.919      0.000000e+00
  0.859        0.934      0.000000e+00
  0.859        0.950      0.000000e+00
  0.859        0.965      0.000000e+00
  0.859        0.980      0.000000e+00
  0.859        0.995      0.000000e+00
  0.859        1.010      0.000000e+00
  0.859        1.025      0.000000e+00
  0.859        1.041      0.000000e+00
  0.859        1.056      0.000000e+00
  0.859        1.071      0.000000e+00
  0.859        1.086      0.000000e+00
  0.859        1.101      0.000000e+00
  0.859        1.117      0.000000e+00
  0.859        1.132      0.000000e+00
  0.859        1.147      0.000000e+00
  0.859        1.162      0.000000e+00
  0.859        1.177      0.000000e+00
  0.859        1.192      0.000000e+00

  0.874        0.009      0.000000e+00
  0.874        0.024      0.000000e+00
  0.874        0.039      0.000000e+00
  0.874        0.054      0.000000e+00
  0.874        0.069      0.000000e+00
  0.874        0.084      0.000000e+00
  0.874        0.100      0.000000e+00
  0.874        0.115      0.000000e+00
  0.874        0.130      0.000000e+00
  0.874        0.145      0.000000e+00
  0.874        0.160      0.000000e+00
  0.874        0.176      0.000000e+00
  0.874        0.191      0.000000e+00
  0.874        0.206      0.000000e+00
  0.874        0.221      0.000000e+00
  0.874        0.236      0.000000e+00
  0.874        0.251      0.000000e+00
  0.874        0.267      0.000000e+00
  0.874        0.282      0.000000e+00
  0.874        0.297      0.000000e+00
  0.874        0.312      0.000000e+00
  0.874        0.327      0.000000e+00
  0.874        0.342      0.000000e+00
  0.874        0.358      0.000000e+00
  0.874        0.373      0.000000e+00
  0.874        0.388      0.000000e+00
  0.874        0.403      0.000000e+00
  0.874        0.418      0.000000e+00
  0.874        0.434      0.000000e+00
  0.874        0.449      0.000000e+00
  0.874        0.464      0.000000e+00
  0.874        0.479      0.000000e+00
  0.874        0.494      0.000000e+00
  0.874        0.509      0.000000e+00
  0.874        0.525      0.000000e+00
  0.874        0.540      0.000000e+00
  0.874        0.555      0.000000e+00
  0.874        0.570      0.000000e+00
  0.874        0.585      0.000000e+00
  0.874        0.601      0.000000e+00
  0.874        0.616      0.000000e+00
  0.874        0.631      0.000000e+00
  0.874        0.646      0.000000e+00
  0.874        0.661      0.000000e+00
  0.874        0.676      0.000000e+00
  0.874        0.692      0.000000e+00
  0.874        0.707      0.000000e+00
  0.874        0.722      0.000000e+00
  0.874        0.737      0.000000e+00
  0.874        0.752      0.000000e+00
  0.874        0.767      0.000000e+00
  0.874        0.783      0.000000e+00
  0.874        0.798      0.000000e+00
  0.874        0.813      0.000000e+00
  0.874        0.828      0.000000e+00
  0.874        0.843      0.000000e+00
  0.874        0.859      0.000000e+00
  0.874        0.874      0.000000e+00
  0.874        0.889      0.000000e+00
  0.874        0.904      0.000000e+00
  0.874        0.919      0.000000e+00
  0.874        0.934      0.000000e+00
  0.874        0.950      0.000000e+00
  0.874        0.965      0.000000e+00
  0.874        0.980      0.000000e+00
  0.874        0.995      0.000000e+00
  0.874        1.010      0.000000e+00
  0.874        1.025      0.000000e+00
  0.874        1.041      0.000000e+00
  0.874        1.056      0.000000e+00
  0.874        1.071      0.000000e+00
  0.874        1.086      0.000000e+00
  0.874        1.101      0.000000e+00
  0.874        1.117      0.000000e+00
  0.874        1.132      0.000000e+00
  0.874        1.147      0.000000e+00
  0.874        1.162      0.000000e+00
  0.874        1.177      0.000000e+00
  0.874        1.192      0.000000e+00

  0.889        0.009      0.000000e+00
  0.889        0.024      0.000000e+00
  0.889        0.039      0.000000e+00
  0.889        0.054      0.000000e+00
  0.889        0.069      0.000000e+00
  0.889        0.084      0.000000e+00
  0.889        0.100      0.000000e+00
  0.889        0.115      0.000000e+00
  0.889        0.130      0.000000e+00
  0.889        0.145      0.000000e+00
  0.889        0.160      0.000000e+00
  0.889        0.176      0.000000e+00
  0.889        0.191      0.000000e+00
  0.889        0.206      0.000000e+00
  0.889        0.221      0.000000e+00
  0.889        0.236      0.000000e+00
  0.889        0.251      0.000000e+00
  0.889        0.267      0.000000e+00
  0.889        0.282      0.000000e+00
  0.889        0.297      0.000000e+00
  0.889        0.312      0.000000e+00
  0.889        0.327      0.000000e+00
  0.889        0.342      0.000000e+00
  0.889        0.358      0.000000e+00
  0.889        0.373      0.000000e+00
  0.889        0.388      0.000000e+00
  0.889        0.403      0.000000e+00
  0.889        0.418      0.000000e+00
  0.889        0.434      0.000000e+00
  0.889        0.449      0.000000e+00
  0.889        0.464      0.000000e+00
  0.889        0.479      0.000000e+00
  0.889        0.494      0.000000e+00
  0.889        0.509      0.000000e+00
  0.889        0.525      0.000000e+00
  0.889        0.540      0.000000e+00
  0.889        0.555      0.000000e+00
  0.889        0.570      0.000000e+00
  0.889        0.585      0.000000e+00
  0.889        0.601      0.000000e+00
  0.889        0.616      0.000000e+00
  0.889        0.631      0.000000e+00
  0.889        0.646      0.000000e+00
  0.889        0.661      0.000000e+00
  0.889        0.676      0.000000e+00
  0.889        0.692      0.000000e+00
  0.889        0.707      0.000000e+00
  0.889        0.722      0.000000e+00
  0.889        0.737      0.000000e+00
  0.889        0.752      0.000000e+00
  0.889        0.767      0.000000e+00
  0.889        0.783      0.000000e+00
  0.889        0.798      0.000000e+00
  0.889        0.813      0.000000e+00
  0.889        0.828      0.000000e+00
  0.889        0.843      0.000000e+00
  0.889        0.859      0.000000e+00
  0.889        0.874      0.000000e+00
  0.889        0.889      0.000000e+00
  0.889        0.904      0.000000e+00
  0.889        0.919      0.000000e+00
  0.889        0.934      0.000000e+00
  0.889        0.950      0.000000e+00
  0.889        0.965      0.000000e+00
  0.889        0.980      0.000000e+00
  0.889        0.995      0.000000e+00
  0.889        1.010      0.000000e+00
  0.889        1.025      0.000000e+00
  0.889        1.041      0.000000e+00
  0.889        1.056      0.000000e+00
  0.889        1.071      0.000000e+00
  0.889        1.086      0.000000e+00
  0.889        1.101      0.000000e+00
  0.889        1.117      0.000000e+00
  0.889        1.132      0.000000e+00
  0.889        1.147      0.000000e+00
  0.889        1.162      0.000000e+00
  0.889        1.177      0.000000e+00
  0.889        1.192      0.000000e+00

  0.904        0.009      0.000000e+00
  0.904        0.024      0.000000e+00
  0.904        0.039      0.000000e+00
  0.904        0.054      0.000000e+00
  0.904        0.069      0.000000e+00
  0.904        0.084      0.000000e+00
  0.904        0.100      0.000000e+00
  0.904        0.115      0.000000e+00
  0.904        0.130      0.000000e+00
  0.904        0.145      0.000000e+00
  0.904        0.160      0.000000e+00
  0.904        0.176      0.000000e+00
  0.904        0.191      0.000000e+00
  0.904        0.206      0.000000e+00
  0.904        0.221      0.000000e+00
  0.904        0.236      0.000000e+00
  0.904        0.251      0.000000e+00
  0.904        0.267      0.000000e+00
  0.904        0.282      0.000000e+00
  0.904        0.297      0.000000e+00
  0.904        0.312      0.000000e+00
  0.904        0.327      0.000000e+00
  0.904        0.342      0.000000e+00
  0.904        0.358      0.000000e+00
  0.904        0.373      0.000000e+00
  0.904        0.388      0.000000e+00
  0.904        0.403      0.000000e+00
  0.904        0.418      0.000000e+00
  0.904        0.434      0.000000e+00
  0.904        0.449      0.000000e+00
  0.904        0.464      0.000000e+00
  0.904        0.479      0.000000e+00
  0.904        0.494      0.000000e+00
  0.904        0.509      0.000000e+00
  0.904        0.525      0.000000e+00
  0.904        0.540      0.000000e+00
  0.904        0.555      0.000000e+00
  0.904        0.570      0.000000e+00
  0.904        0.585      0.000000e+00
  0.904        0.601      0.000000e+00
  0.904        0.616      0.000000e+00
  0.904        0.631      0.000000e+00
  0.904        0.646      0.000000e+00
  0.904        0.661      0.000000e+00
  0.904        0.676      0.000000e+00
  0.904        0.692      0.000000e+00
  0.904        0.707      0.000000e+00
  0.904        0.722      0.000000e+00
  0.904        0.737      0.000000e+00
  0.904        0.752      0.000000e+00
  0.904        0.767      0.000000e+00
  0.904        0.783      0.000000e+00
  0.904        0.798      0.000000e+00
  0.904        0.813      0.000000e+00
  0.904        0.828      0.000000e+00
  0.904        0.843      0.000000e+00
  0.904        0.859      0.000000e+00
  0.904        0.874      0.000000e+00
  0.904        0.889      0.000000e+00
  0.904        0.904      0.000000e+00
  0.904        0.919      0.000000e+00
  0.904        0.934      0.000000e+00
  0.904        0.950      0.000000e+00
  0.904        0.965      0.000000e+00
  0.904        0.980      0.000000e+00
  0.904        0.995      0.000000e+00
  0.904        1.010      0.000000e+00
  0.904        1.025      0.000000e+00
  0.904        1.041      0.000000e+00
  0.904        1.056      0.000000e+00
  0.904        1.071      0.000000e+00
  0.904        1.086      0.000000e+00
  0.904        1.101      0.000000e+00
  0.904        1.117      0.000000e+00
  0.904        1.132      0.000000e+00
  0.904        1.147      0.000000e+00
  0.904        1.162      0.000000e+00
  0.904        1.177      0.000000e+00
  0.904        1.192      0.000000e+00

  0.919        0.009      0.000000e+00
  0.919        0.024      0.000000e+00
  0.919        0.039      0.000000e+00
  0.919        0.054      0.000000e+00
  0.919        0.069      0.000000e+00
  0.919        0.084      0.000000e+00
  0.919        0.100      0.000000e+00
  0.919        0.115      0.000000e+00
  0.919        0.130      0.000000e+00
  0.919        0.145      0.000000e+00
  0.919        0.160      0.000000e+00
  0.919        0.176      0.000000e+00
  0.919        0.191      0.000000e+00
  0.919        0.206      0.000000e+00
  0.919        0.221      0.000000e+00
  0.919        0.236      0.000000e+00
  0.919        0.251      0.000000e+00
  0.919        0.267      0.000000e+00
  0.919        0.282      0.000000e+00
  0.919        0.297      0.000000e+00
  0.919        0.312      0.000000e+00
  0.919        0.327      0.000000e+00
  0.919        0.342      0.000000e+00
  0.919        0.358      0.000000e+00
  0.919        0.373      0.000000e+00
  0.919        0.388      0.000000e+00
  0.919        0.403      0.000000e+00
  0.919        0.418      0.000000e+00
  0.919        0.434      0.000000e+00
  0.919        0.449      0.000000e+00
  0.919        0.464      0.000000e+00
  0.919        0.479      0.000000e+00
  0.919        0.494      0.000000e+00
  0.919        0.509      0.000000e+00
  0.919        0.525      0.000000e+00
  0.919        0.540      0.000000e+00
  0.919        0.555      0.000000e+00
  0.919        0.570      0.000000e+00
  0.919        0.585      0.000000e+00
  0.919        0.601      0.000000e+00
  0.919        0.616      0.000000e+00
  0.919        0.631      0.000000e+00
  0.919        0.646      0.000000e+00
  0.919        0.661      0.000000e+00
  0.919        0.676      0.000000e+00
  0.919        0.692      0.000000e+00
  0.919        0.707      0.000000e+00
  0.919        0.722      0.000000e+00
  0.919        0.737      0.000000e+00
  0.919        0.752      0.000000e+00
  0.919        0.767      0.000000e+00
  0.919        0.783      0.000000e+00
  0.919        0.798      0.000000e+00
  0.919        0.813      0.000000e+00
  0.919        0.828      0.000000e+00
  0.919        0.843      0.000000e+00
  0.919        0.859      0.000000e+00
  0.919        0.874      0.000000e+00
  0.919        0.889      0.000000e+00
  0.919        0.904      0.000000e+00
  0.919        0.919      0.000000e+00
  0.919        0.934      0.000000e+00
  0.919        0.950      0.000000e+00
  0.919        0.965      0.000000e+00
  0.919        0.980      0.000000e+00
  0.919        0.995      0.000000e+00
  0.919        1.010      0.000000e+00
  0.919        1.025      0.000000e+00
  0.919        1.041      0.000000e+00
  0.919        1.056      0.000000e+00
  0.919        1.071      0.000000e+00
  0.919        1.086      0.000000e+00
  0.919        1.101      0.000000e+00
  0.919        1.117      0.000000e+00
  0.919        1.132      0.000000e+00
  0.919        1.147      0.000000e+00
  0.919        1.162      0.000000e+00
  0.919        1.177      0.000000e+00
  0.919        1.192      0.000000e+00

  0.934        0.009      0.000000e+00
  0.934        0.024      0.000000e+00
  0.934        0.039      0.000000e+00
  0.934        0.054      0.000000e+00
  0.934        0.069      0.000000e+00
  0.934        0.084      0.000000e+00
  0.934        0.100      0.000000e+00
  0.934        0.115      0.000000e+00
  0.934        0.130      0.000000e+00
  0.934        0.145      0.000000e+00
  0.934        0.160      0.000000e+00
  0.934        0.176      0.000000e+00
  0.934        0.191      0.000000e+00
  0.934        0.206      0.000000e+00
  0.934        0.221      0.000000e+00
  0.934        0.236      0.000000e+00
  0.934        0.251      0.000000e+00
  0.934        0.267      0.000000e+00
  0.934        0.282      0.000000e+00
  0.934        0.297      0.000000e+00
  0.934        0.312      0.000000e+00
  0.934        0.327      0.000000e+00
  0.934        0.342      0.000000e+00
  0.934        0.358      0.000000e+00
  0.934        0.373      0.000000e+00
  0.934        0.388      0.000000e+00
  0.934        0.403      0.000000e+00
  0.934        0.418      0.000000e+00
  0.934        0.434      0.000000e+00
  0.934        0.449      0.000000e+00
  0.934        0.464      0.000000e+00
  0.934        0.479      0.000000e+00
  0.934        0.494      0.000000e+00
  0.934        0.509      0.000000e+00
  0.934        0.525      0.000000e+00
  0.934        0.540      0.000000e+00
  0.934        0.555      0.000000e+00
  0.934        0.570      0.000000e+00
  0.934        0.585      0.000000e+00
  0.934        0.601      0.000000e+00
  0.934        0.616      0.000000e+00
  0.934        0.631      0.000000e+00
  0.934        0.646      0.000000e+00
  0.934        0.661      0.000000e+00
  0.934        0.676      0.000000e+00
  0.934        0.692      0.000000e+00
  0.934        0.707      0.000000e+00
  0.934        0.722      0.000000e+00
  0.934        0.737      0.000000e+00
  0.934        0.752      0.000000e+00
  0.934        0.767      0.000000e+00
  0.934        0.783      0.000000e+00
  0.934        0.798      0.000000e+00
  0.934        0.813      0.000000e+00
  0.934        0.828      0.000000e+00
  0.934        0.843      0.000000e+00
  0.934        0.859      0.000000e+00
  0.934        0.874      0.000000e+00
  0.934        0.889      0.000000e+00
  0.934        0.904      0.000000e+00
  0.934        0.919      0.000000e+00
  0.934        0.934      0.000000e+00
  0.934        0.950      0.000000e+00
  0.934        0.965      0.000000e+00
  0.934        0.980      0.000000e+00
  0.934        0.995      0.000000e+00
  0.934        1.010      0.000000e+00
  0.934        1.025      0.000000e+00
  0.934        1.041      0.000000e+00
  0.934        1.056      0.000000e+00
  0.934        1.071      0.000000e+00
  0.934        1.086      0.000000e+00
  0.934        1.101      0.000000e+00
  0.934        1.117      0.000000e+00
  0.934        1.132      0.000000e+00
  0.934        1.147      0.000000e+00
  0.934        1.162      0.000000e+00
  0.934        1.177      0.000000e+00
  0.934        1.192      0.000000e+00

  0.950        0.009      0.000000e+00
  0.950        0.024      0.000000e+00
  0.950        0.039      0.000000e+00
  0.950        0.054      0.000000e+00
  0.950        0.069      0.000000e+00
  0.950        0.084      0.000000e+00
  0.950        0.100      0.000000e+00
  0.950        0.115      0.000000e+00
  0.950        0.130      0.000000e+00
  0.950        0.145      0.000000e+00
  0.950        0.160      0.000000e+00
  0.950        0.176      0.000000e+00
  0.950        0.191      0.000000e+00
  0.950        0.206      0.000000e+00
  0.950        0.221      0.000000e+00
  0.950        0.236      0.000000e+00
  0.950        0.251      0.000000e+00
  0.950        0.267      0.000000e+00
  0.950        0.282      0.000000e+00
  0.950        0.297      0.000000e+00
  0.950        0.312      0.000000e+00
  0.950        0.327      0.000000e+00
  0.950        0.342      0.000000e+00
  0.950        0.358      0.000000e+00
  0.950        0.373      0.000000e+00
  0.950        0.388      0.000000e+00
  0.950        0.403      0.000000e+00
  0.950        0.418      0.000000e+00
  0.950        0.434      0.000000e+00
  0.950        0.449      0.000000e+00
  0.950        0.464      0.000000e+00
  0.950        0.479      0.000000e+00
  0.950        0.494      0.000000e+00
  0.950        0.509      0.000000e+00
  0.950        0.525      0.000000e+00
  0.950        0.540      0.000000e+00
  0.950        0.555      0.000000e+00
  0.950        0.570      0.000000e+00
  0.950        0.585      0.000000e+00
  0.950        0.601      0.000000e+00
  0.950        0.616      0.000000e+00
  0.950        0.631      0.000000e+00
  0.950        0.646      0.000000e+00
  0.950        0.661      0.000000e+00
  0.950        0.676      0.000000e+00
  0.950        0.692      0.000000e+00
  0.950        0.707      0.000000e+00
  0.950        0.722      0.000000e+00
  0.950        0.737      0.000000e+00
  0.950        0.752      0.000000e+00
  0.950        0.767      0.000000e+00
  0.950        0.783      0.000000e+00
  0.950        0.798      0.000000e+00
  0.950        0.813      0.000000e+00
  0.950        0.828      0.000000e+00
  0.950        0.843      0.000000e+00
  0.950        0.859      0.000000e+00
  0.950        0.874      0.000000e+00
  0.950        0.889      0.000000e+00
  0.950        0.904      0.000000e+00
  0.950        0.919      0.000000e+00
  0.950        0.934      0.000000e+00
  0.950        0.950      0.000000e+00
  0.950        0.965      0.000000e+00
  0.950        0.980      0.000000e+00
  0.950        0.995      0.000000e+00
  0.950        1.010      0.000000e+00
  0.950        1.025      0.000000e+00
  0.950        1.041      0.000000e+00
  0.950        1.056      0.000000e+00
  0.950        1.071      0.000000e+00
  0.950        1.086      0.000000e+00
  0.950        1.101      0.000000e+00
  0.950        1.117      0.000000e+00
  0.950        1.132      0.000000e+00
  0.950        1.147      0.000000e+00
  0.950        1.162      0.000000e+00
  0.950        1.177      0.000000e+00
  0.950        1.192      0.000000e+00

  0.965        0.009      0.000000e+00
  0.965        0.024      0.000000e+00
  0.965        0.039      0.000000e+00
  0.965        0.054      0.000000e+00
  0.965        0.069      0.000000e+00
  0.965        0.084      0.000000e+00
  0.965        0.100      0.000000e+00
  0.965        0.115      0.000000e+00
  0.965        0.130      0.000000e+00
  0.965        0.145      0.000000e+00
  0.965        0.160      0.000000e+00
  0.965        0.176      0.000000e+00
  0.965        0.191      0.000000e+00
  0.965        0.206      0.000000e+00
  0.965        0.221      0.000000e+00
  0.965        0.236      0.000000e+00
  0.965        0.251      0.000000e+00
  0.965        0.267      0.000000e+00
  0.965        0.282      0.000000e+00
  0.965        0.297      0.000000e+00
  0.965        0.312      0.000000e+00
  0.965        0.327      0.000000e+00
  0.965        0.342      0.000000e+00
  0.965        0.358      0.000000e+00
  0.965        0.373      0.000000e+00
  0.965        0.388      0.000000e+00
  0.965        0.403      0.000000e+00
  0.965        0.418      0.000000e+00
  0.965        0.434      0.000000e+00
  0.965        0.449      0.000000e+00
  0.965        0.464      0.000000e+00
  0.965        0.479      0.000000e+00
  0.965        0.494      0.000000e+00
  0.965        0.509      0.000000e+00
  0.965        0.525      0.000000e+00
  0.965        0.540      0.000000e+00
  0.965        0.555      0.000000e+00
  0.965        0.570      0.000000e+00
  0.965        0.585      0.000000e+00
  0.965        0.601      0.000000e+00
  0.965        0.616      0.000000e+00
  0.965        0.631      0.000000e+00
  0.965        0.646      0.000000e+00
  0.965        0.661      0.000000e+00
  0.965        0.676      0.000000e+00
  0.965        0.692      0.000000e+00
  0.965        0.707      0.000000e+00
  0.965        0.722      0.000000e+00
  0.965        0.737      0.000000e+00
  0.965        0.752      0.000000e+00
  0.965        0.767      0.000000e+00
  0.965        0.783      0.000000e+00
  0.965        0.798      0.000000e+00
  0.965        0.813      0.000000e+00
  0.965        0.828      0.000000e+00
  0.965        0.843      0.000000e+00
  0.965        0.859      0.000000e+00
  0.965        0.874      0.000000e+00
  0.965        0.889      0.000000e+00
  0.965        0.904      0.000000e+00
  0.965        0.919      0.000000e+00
  0.965        0.934      0.000000e+00
  0.965        0.950      0.000000e+00
  0.965        0.965      0.000000e+00
  0.965        0.980      0.000000e+00
  0.965        0.995      0.000000e+00
  0.965        1.010      0.000000e+00
  0.965        1.025      0.000000e+00
  0.965        1.041      0.000000e+00
  0.965        1.056      0.000000e+00
  0.965        1.071      0.000000e+00
  0.965        1.086      0.000000e+00
  0.965        1.101      0.000000e+00
  0.965        1.117      0.000000e+00
  0.965        1.132      0.000000e+00
  0.965        1.147      0.000000e+00
  0.965        1.162      0.000000e+00
  0.965        1.177      0.000000e+00
  0.965        1.192      0.000000e+00

  0.980        0.009      0.000000e+00
  0.980        0.024      0.000000e+00
  0.980        0.039      0.000000e+00
  0.980        0.054      0.000000e+00
  0.980        0.069      0.000000e+00
  0.980        0.084      0.000000e+00
  0.980        0.100      0.000000e+00
  0.980        0.115      0.000000e+00
  0.980        0.130      0.000000e+00
  0.980        0.145      0.000000e+00
  0.980        0.160      0.000000e+00
  0.980        0.176      0.000000e+00
  0.980        0.191      0.000000e+00
  0.980        0.206      0.000000e+00
  0.980        0.221      0.000000e+00
  0.980        0.236      0.000000e+00
  0.980        0.251      0.000000e+00
  0.980        0.267      0.000000e+00
  0.980        0.282      0.000000e+00
  0.980        0.297      0.000000e+00
  0.980        0.312      0.000000e+00
  0.980        0.327      0.000000e+00
  0.980        0.342      0.000000e+00
  0.980        0.358      0.000000e+00
  0.980        0.373      0.000000e+00
  0.980        0.388      0.000000e+00
  0.980        0.403      0.000000e+00
  0.980        0.418      0.000000e+00
  0.980        0.434      0.000000e+00
  0.980        0.449      0.000000e+00
  0.980        0.464      0.000000e+00
  0.980        0.479      0.000000e+00
  0.980        0.494      0.000000e+00
  0.980        0.509      0.000000e+00
  0.980        0.525      0.000000e+00
  0.980        0.540      0.000000e+00
  0.980        0.555      0.000000e+00
  0.980        0.570      0.000000e+00
  0.980        0.585      0.000000e+00
  0.980        0.601      0.000000e+00
  0.980        0.616      0.000000e+00
  0.980        0.631      0.000000e+00
  0.980        0.646      0.000000e+00
  0.980        0.661      0.000000e+00
  0.980        0.676      0.000000e+00
  0.980        0.692      0.000000e+00
  0.980        0.707      0.000000e+00
  0.980        0.722      0.000000e+00
  0.980        0.737      0.000000e+00
  0.980        0.752      0.000000e+00
  0.980        0.767      0.000000e+00
  0.980        0.783      0.000000e+00
  0.980        0.798      0.000000e+00
  0.980        0.813      0.000000e+00
  0.980        0.828      0.000000e+00
  0.980        0.843      0.000000e+00
  0.980        0.859      0.000000e+00
  0.980        0.874      0.000000e+00
  0.980        0.889      0.000000e+00
  0.980        0.904      0.000000e+00
  0.980        0.919      0.000000e+00
  0.980        0.934      0.000000e+00
  0.980        0.950      0.000000e+00
  0.980        0.965      0.000000e+00
  0.980        0.980      0.000000e+00
  0.980        0.995      0.000000e+00
  0.980        1.010      0.000000e+00
  0.980        1.025      0.000000e+00
  0.980        1.041      0.000000e+00
  0.980        1.056      0.000000e+00
  0.980        1.071      0.000000e+00
  0.980        1.086      0.000000e+00
  0.980        1.101      0.000000e+00
  0.980        1.117      0.000000e+00
  0.980        1.132      0.000000e+00
  0.980        1.147      0.000000e+00
  0.980        1.162      0.000000e+00
  0.980        1.177      0.000000e+00
  0.980        1.192      0.000000e+00

  0.995        0.009      0.000000e+00
  0.995        0.024      0.000000e+00
  0.995        0.039      0.000000e+00
  0.995        0.054      0.000000e+00
  0.995        0.069      0.000000e+00
  0.995        0.084      0.000000e+00
  0.995        0.100      0.000000e+00
  0.995        0.115      0.000000e+00
  0.995        0.130      0.000000e+00
  0.995        0.145      0.000000e+00
  0.995        0.160      0.000000e+00
  0.995        0.176      0.000000e+00
  0.995        0.191      0.000000e+00
  0.995        0.206      0.000000e+00
  0.995        0.221      0.000000e+00
  0.995        0.236      0.000000e+00
  0.995        0.251      0.000000e+00
  0.995        0.267      0.000000e+00
  0.995        0.282      0.000000e+00
  0.995        0.297      0.000000e+00
  0.995        0.312      0.000000e+00
  0.995        0.327      0.000000e+00
  0.995        0.342      0.000000e+00
  0.995        0.358      0.000000e+00
  0.995        0.373      0.000000e+00
  0.995        0.388      0.000000e+00
  0.995        0.403      0.000000e+00
  0.995        0.418      0.000000e+00
  0.995        0.434      0.000000e+00
  0.995        0.449      0.000000e+00
  0.995        0.464      0.000000e+00
  0.995        0.479      0.000000e+00
  0.995        0.494      0.000000e+00
  0.995        0.509      0.000000e+00
  0.995        0.525      0.000000e+00
  0.995        0.540      0.000000e+00
  0.995        0.555      0.000000e+00
  0.995        0.570      0.000000e+00
  0.995        0.585      0.000000e+00
  0.995        0.601      0.000000e+00
  0.995        0.616      0.000000e+00
  0.995        0.631      0.000000e+00
  0.995        0.646      0.000000e+00
  0.995        0.661      0.000000e+00
  0.995        0.676      0.000000e+00
  0.995        0.692      0.000000e+00
  0.995        0.707      0.000000e+00
  0.995        0.722      0.000000e+00
  0.995        0.737      0.000000e+00
  0.995        0.752      0.000000e+00
  0.995        0.767      0.000000e+00
  0.995        0.783      0.000000e+00
  0.995        0.798      0.000000e+00
  0.995        0.813      0.000000e+00
  0.995        0.828      0.000000e+00
  0.995        0.843      0.000000e+00
  0.995        0.859      0.000000e+00
  0.995        0.874      0.000000e+00
  0.995        0.889      0.000000e+00
  0.995        0.904      0.000000e+00
  0.995        0.919      0.000000e+00
  0.995        0.934      0.000000e+00
  0.995        0.950      0.000000e+00
  0.995        0.965      0.000000e+00
  0.995        0.980      0.000000e+00
  0.995        0.995      0.000000e+00
  0.995        1.010      0.000000e+00
  0.995        1.025      0.000000e+00
  0.995        1.041      0.000000e+00
  0.995        1.056      0.000000e+00
  0.995        1.071      0.000000e+00
  0.995        1.086      0.000000e+00
  0.995        1.101      0.000000e+00
  0.995        1.117      0.000000e+00
  0.995        1.132      0.000000e+00
  0.995        1.147      0.000000e+00
  0.995        1.162      0.000000e+00
  0.995        1.177      0.000000e+00
  0.995        1.192      0.000000e+00

  1.010        0.009      0.000000e+00
  1.010        0.024      0.000000e+00
  1.010        0.039      0.000000e+00
  1.010        0.054      0.000000e+00
  1.010        0.069      0.000000e+00
  1.010        0.084      0.000000e+00
  1.010        0.100      0.000000e+00
  1.010        0.115      0.000000e+00
  1.010        0.130      0.000000e+00
  1.010        0.145      0.000000e+00
  1.010        0.160      0.000000e+00
  1.010        0.176      0.000000e+00
  1.010        0.191      0.000000e+00
  1.010        0.206      0.000000e+00
  1.010        0.221      0.000000e+00
  1.010        0.236      0.000000e+00
  1.010        0.251      0.000000e+00
  1.010        0.267      0.000000e+00
  1.010        0.282      0.000000e+00
  1.010        0.297      0.000000e+00
  1.010        0.312      0.000000e+00
  1.010        0.327      0.000000e+00
  1.010        0.342      0.000000e+00
  1.010        0.358      0.000000e+00
  1.010        0.373      0.000000e+00
  1.010        0.388      0.000000e+00
  1.010        0.403      0.000000e+00
  1.010        0.418      0.000000e+00
  1.010        0.434      0.000000e+00
  1.010        0.449      0.000000e+00
  1.010        0.464      0.000000e+00
  1.010        0.479      0.000000e+00
  1.010        0.494      0.000000e+00
  1.010        0.509      0.000000e+00
  1.010        0.525      0.000000e+00
  1.010        0.540      0.000000e+00
  1.010        0.555      0.000000e+00
  1.010        0.570      0.000000e+00
  1.010        0.585      0.000000e+00
  1.010        0.601      0.000000e+00
  1.010        0.616      0.000000e+00
  1.010        0.631      0.000000e+00
  1.010        0.646      0.000000e+00
  1.010        0.661      0.000000e+00
  1.010        0.676      0.000000e+00
  1.010        0.692      0.000000e+00
  1.010        0.707      0.000000e+00
  1.010        0.722      0.000000e+00
  1.010        0.737      0.000000e+00
  1.010        0.752      0.000000e+00
  1.010        0.767      0.000000e+00
  1.010        0.783      0.000000e+00
  1.010        0.798      0.000000e+00
  1.010        0.813      0.000000e+00
  1.010        0.828      0.000000e+00
  1.010        0.843      0.000000e+00
  1.010        0.859      0.000000e+00
  1.010        0.874      0.000000e+00
  1.010        0.889      0.000000e+00
  1.010        0.904      0.000000e+00
  1.010        0.919      0.000000e+00
  1.010        0.934      0.000000e+00
  1.010        0.950      0.000000e+00
  1.010        0.965      0.000000e+00
  1.010        0.980      0.000000e+00
  1.010        0.995      0.000000e+00
  1.010        1.010      0.000000e+00
  1.010        1.025      0.000000e+00
  1.010        1.041      0.000000e+00
  1.010        1.056      0.000000e+00
  1.010        1.071      0.000000e+00
  1.010        1.086      0.000000e+00
  1.010        1.101      0.000000e+00
  1.010        1.117      0.000000e+00
  1.010        1.132      0.000000e+00
  1.010        1.147      0.000000e+00
  1.010        1.162      0.000000e+00
  1.010        1.177      0.000000e+00
  1.010        1.192      0.000000e+00

  1.025        0.009      0.000000e+00
  1.025        0.024      0.000000e+00
  1.025        0.039      0.000000e+00
  1.025        0.054      0.000000e+00
  1.025        0.069      0.000000e+00
  1.025        0.084      0.000000e+00
  1.025        0.100      0.000000e+00
  1.025        0.115      0.000000e+00
  1.025        0.130      0.000000e+00
  1.025        0.145      0.000000e+00
  1.025        0.160      0.000000e+00
  1.025        0.176      0.000000e+00
  1.025        0.191      0.000000e+00
  1.025        0.206      0.000000e+00
  1.025        0.221      0.000000e+00
  1.025        0.236      0.000000e+00
  1.025        0.251      0.000000e+00
  1.025        0.267      0.000000e+00
  1.025        0.282      0.000000e+00
  1.025        0.297      0.000000e+00
  1.025        0.312      0.000000e+00
  1.025        0.327      0.000000e+00
  1.025        0.342      0.000000e+00
  1.025        0.358      0.000000e+00
  1.025        0.373      0.000000e+00
  1.025        0.388      0.000000e+00
  1.025        0.403      0.000000e+00
  1.025        0.418      0.000000e+00
  1.025        0.434      0.000000e+00
  1.025        0.449      0.000000e+00
  1.025        0.464      0.000000e+00
  1.025        0.479      0.000000e+00
  1.025        0.494      0.000000e+00
  1.025        0.509      0.000000e+00
  1.025        0.525      0.000000e+00
  1.025        0.540      0.000000e+00
  1.025        0.555      0.000000e+00
  1.025        0.570      0.000000e+00
  1.025        0.585      0.000000e+00
  1.025        0.601      0.000000e+00
  1.025        0.616      0.000000e+00
  1.025        0.631      0.000000e+00
  1.025        0.646      0.000000e+00
  1.025        0.661      0.000000e+00
  1.025        0.676      0.000000e+00
  1.025        0.692      0.000000e+00
  1.025        0.707      0.000000e+00
  1.025        0.722      0.000000e+00
  1.025        0.737      0.000000e+00
  1.025        0.752      0.000000e+00
  1.025        0.767      0.000000e+00
  1.025        0.783      0.000000e+00
  1.025        0.798      0.000000e+00
  1.025        0.813      0.000000e+00
  1.025        0.828      0.000000e+00
  1.025        0.843      0.000000e+00
  1.025        0.859      0.000000e+00
  1.025        0.874      0.000000e+00
  1.025        0.889      0.000000e+00
  1.025        0.904      0.000000e+00
  1.025        0.919      0.000000e+00
  1.025        0.934      0.000000e+00
  1.025        0.950      0.000000e+00
  1.025        0.965      0.000000e+00
  1.025        0.980      0.000000e+00
  1.025        0.995      0.000000e+00
  1.025        1.010      0.000000e+00
  1.025        1.025      0.000000e+00
  1.025        1.041      0.000000e+00
  1.025        1.056      0.000000e+00
  1.025        1.071      0.000000e+00
  1.025        1.086      0.000000e+00
  1.025        1.101      0.000000e+00
  1.025        1.117      0.000000e+00
  1.025        1.132      0.000000e+00
  1.025        1.147      0.000000e+00
  1.025        1.162      0.000000e+00
  1.025        1.177      0.000000e+00
  1.025        1.192      0.000000e+00

  1.041        0.009      0.000000e+00
  1.041        0.024      0.000000e+00
  1.041        0.039      0.000000e+00
  1.041        0.054      0.000000e+00
  1.041        0.069      0.000000e+00
  1.041        0.084      0.000000e+00
  1.041        0.100      0.000000e+00
  1.041        0.115      0.000000e+00
  1.041        0.130      0.000000e+00
  1.041        0.145      0.000000e+00
  1.041        0.160      0.000000e+00
  1.041        0.176      0.000000e+00
  1.041        0.191      0.000000e+00
  1.041        0.206      0.000000e+00
  1.041        0.221      0.000000e+00
  1.041        0.236      0.000000e+00
  1.041        0.251      0.000000e+00
  1.041        0.267      0.000000e+00
  1.041        0.282      0.000000e+00
  1.041        0.297      0.000000e+00
  1.041        0.312      0.000000e+00
  1.041        0.327      0.000000e+00
  1.041        0.342      0.000000e+00
  1.041        0.358      0.000000e+00
  1.041        0.373      0.000000e+00
  1.041        0.388      0.000000e+00
  1.041        0.403      0.000000e+00
  1.041        0.418      0.000000e+00
  1.041        0.434      0.000000e+00
  1.041        0.449      0.000000e+00
  1.041        0.464      0.000000e+00
  1.041        0.479      0.000000e+00
  1.041        0.494      0.000000e+00
  1.041        0.509      0.000000e+00
  1.041        0.525      0.000000e+00
  1.041        0.540      0.000000e+00
  1.041        0.555      0.000000e+00
  1.041        0.570      0.000000e+00
  1.041        0.585      0.000000e+00
  1.041        0.601      0.000000e+00
  1.041        0.616      0.000000e+00
  1.041        0.631      0.000000e+00
  1.041        0.646      0.000000e+00
  1.041        0.661      0.000000e+00
  1.041        0.676      0.000000e+00
  1.041        0.692      0.000000e+00
  1.041        0.707      0.000000e+00
  1.041        0.722      0.000000e+00
  1.041        0.737      0.000000e+00
  1.041        0.752      0.000000e+00
  1.041        0.767      0.000000e+00
  1.041        0.783      0.000000e+00
  1.041        0.798      0.000000e+00
  1.041        0.813      0.000000e+00
  1.041        0.828      0.000000e+00
  1.041        0.843      0.000000e+00
  1.041        0.859      0.000000e+00
  1.041        0.874      0.000000e+00
  1.041        0.889      0.000000e+00
  1.041        0.904      0.000000e+00
  1.041        0.919      0.000000e+00
  1.041        0.934      0.000000e+00
  1.041        0.950      0.000000e+00
  1.041        0.965      0.000000e+00
  1.041        0.980      0.000000e+00
  1.041        0.995      0.000000e+00
  1.041        1.010      0.000000e+00
  1.041        1.025      0.000000e+00
  1.041        1.041      0.000000e+00
  1.041        1.056      0.000000e+00
  1.041        1.071      0.000000e+00
  1.041        1.086      0.000000e+00
  1.041        1.101      0.000000e+00
  1.041        1.117      0.000000e+00
  1.041        1.132      0.000000e+00
  1.041        1.147      0.000000e+00
  1.041        1.162      0.000000e+00
  1.041        1.177      0.000000e+00
  1.041        1.192      0.000000e+00

  1.056        0.009      0.000000e+00
  1.056        0.024      0.000000e+00
  1.056        0.039      0.000000e+00
  1.056        0.054      0.000000e+00
  1.056        0.069      0.000000e+00
  1.056        0.084      0.000000e+00
  1.056        0.100      0.000000e+00
  1.056        0.115      0.000000e+00
  1.056        0.130      0.000000e+00
  1.056        0.145      0.000000e+00
  1.056        0.160      0.000000e+00
  1.056        0.176      0.000000e+00
  1.056        0.191      0.000000e+00
  1.056        0.206      0.000000e+00
  1.056        0.221      0.000000e+00
  1.056        0.236      0.000000e+00
  1.056        0.251      0.000000e+00
  1.056        0.267      0.000000e+00
  1.056        0.282      0.000000e+00
  1.056        0.297      0.000000e+00
  1.056        0.312      0.000000e+00
  1.056        0.327      0.000000e+00
  1.056        0.342      0.000000e+00
  1.056        0.358      0.000000e+00
  1.056        0.373      0.000000e+00
  1.056        0.388      0.000000e+00
  1.056        0.403      0.000000e+00
  1.056        0.418      0.000000e+00
  1.056        0.434      0.000000e+00
  1.056        0.449      0.000000e+00
  1.056        0.464      0.000000e+00
  1.056        0.479      0.000000e+00
  1.056        0.494      0.000000e+00
  1.056        0.509      0.000000e+00
  1.056        0.525      0.000000e+00
  1.056        0.540      0.000000e+00
  1.056        0.555      0.000000e+00
  1.056        0.570      0.000000e+00
  1.056        0.585      0.000000e+00
  1.056        0.601      0.000000e+00
  1.056        0.616      0.000000e+00
  1.056        0.631      0.000000e+00
  1.056        0.646      0.000000e+00
  1.056        0.661      0.000000e+00
  1.056        0.676      0.000000e+00
  1.056        0.692      0.000000e+00
  1.056        0.707      0.000000e+00
  1.056        0.722      0.000000e+00
  1.056        0.737      0.000000e+00
  1.056        0.752      0.000000e+00
  1.056        0.767      0.000000e+00
  1.056        0.783      0.000000e+00
  1.056        0.798      0.000000e+00
  1.056        0.813      0.000000e+00
  1.056        0.828      0.000000e+00
  1.056        0.843      0.000000e+00
  1.056        0.859      0.000000e+00
  1.056        0.874      0.000000e+00
  1.056        0.889      0.000000e+00
  1.056        0.904      0.000000e+00
  1.056        0.919      0.000000e+00
  1.056        0.934      0.000000e+00
  1.056        0.950      0.000000e+00
  1.056        0.965      0.000000e+00
  1.056        0.980      0.000000e+00
  1.056        0.995      0.000000e+00
  1.056        1.010      0.000000e+00
  1.056        1.025      0.000000e+00
  1.056        1.041      0.000000e+00
  1.056        1.056      0.000000e+00
  1.056        1.071      0.000000e+00
  1.056        1.086      0.000000e+00
  1.056        1.101      0.000000e+00
  1.056        1.117      0.000000e+00
  1.056        1.132      0.000000e+00
  1.056        1.147      0.000000e+00
  1.056        1.162      0.000000e+00
  1.056        1.177      0.000000e+00
  1.056        1.192      0.000000e+00

  1.071        0.009      0.000000e+00
  1.071        0.024      0.000000e+00
  1.071        0.039      0.000000e+00
  1.071        0.054      0.000000e+00
  1.071        0.069      0.000000e+00
  1.071        0.084      0.000000e+00
  1.071        0.100      0.000000e+00
  1.071        0.115      0.000000e+00
  1.071        0.130      0.000000e+00
  1.071        0.145      0.000000e+00
  1.071        0.160      0.000000e+00
  1.071        0.176      0.000000e+00
  1.071        0.191      0.000000e+00
  1.071        0.206      0.000000e+00
  1.071        0.221      0.000000e+00
  1.071        0.236      0.000000e+00
  1.071        0.251      0.000000e+00
  1.071        0.267      0.000000e+00
  1.071        0.282      0.000000e+00
  1.071        0.297      0.000000e+00
  1.071        0.312      0.000000e+00
  1.071        0.327      0.000000e+00
  1.071        0.342      0.000000e+00
  1.071        0.358      0.000000e+00
  1.071        0.373      0.000000e+00
  1.071        0.388      0.000000e+00
  1.071        0.403      0.000000e+00
  1.071        0.418      0.000000e+00
  1.071        0.434      0.000000e+00
  1.071        0.449      0.000000e+00
  1.071        0.464      0.000000e+00
  1.071        0.479      0.000000e+00
  1.071        0.494      0.000000e+00
  1.071        0.509      0.000000e+00
  1.071        0.525      0.000000e+00
  1.071        0.540      0.000000e+00
  1.071        0.555      0.000000e+00
  1.071        0.570      0.000000e+00
  1.071        0.585      0.000000e+00
  1.071        0.601      0.000000e+00
  1.071        0.616      0.000000e+00
  1.071        0.631      0.000000e+00
  1.071        0.646      0.000000e+00
  1.071        0.661      0.000000e+00
  1.071        0.676      0.000000e+00
  1.071        0.692      0.000000e+00
  1.071        0.707      0.000000e+00
  1.071        0.722      0.000000e+00
  1.071        0.737      0.000000e+00
  1.071        0.752      0.000000e+00
  1.071        0.767      0.000000e+00
  1.071        0.783      0.000000e+00
  1.071        0.798      0.000000e+00
  1.071        0.813      0.000000e+00
  1.071        0.828      0.000000e+00
  1.071        0.843      0.000000e+00
  1.071        0.859      0.000000e+00
  1.071        0.874      0.000000e+00
  1.071        0.889      0.000000e+00
  1.071        0.904      0.000000e+00
  1.071        0.919      0.000000e+00
  1.071        0.934      0.000000e+00
  1.071        0.950      0.000000e+00
  1.071        0.965      0.000000e+00
  1.071        0.980      0.000000e+00
  1.071        0.995      0.000000e+00
  1.071        1.010      0.000000e+00
  1.071        1.025      0.000000e+00
  1.071        1.041      0.000000e+00
  1.071        1.056      0.000000e+00
  1.071        1.071      0.000000e+00
  1.071        1.086      0.000000e+00
  1.071        1.101      0.000000e+00
  1.071        1.117      0.000000e+00
  1.071        1.132      0.000000e+00
  1.071        1.147      0.000000e+00
  1.071        1.162      0.000000e+00
  1.071        1.177      0.000000e+00
  1.071        1.192      0.000000e+00

  1.086        0.009      0.000000e+00
  1.086        0.024      0.000000e+00
  1.086        0.039      0.000000e+00
  1.086        0.054      0.000000e+00
  1.086        0.069      0.000000e+00
  1.086        0.084      0.000000e+00
  1.086        0.100      0.000000e+00
  1.086        0.115      0.000000e+00
  1.086        0.130      0.000000e+00
  1.086        0.145      0.000000e+00
  1.086        0.160      0.000000e+00
  1.086        0.176      0.000000e+00
  1.086        0.191      0.000000e+00
  1.086        0.206      0.000000e+00
  1.086        0.221      0.000000e+00
  1.086        0.236      0.000000e+00
  1.086        0.251      0.000000e+00
  1.086        0.267      0.000000e+00
  1.086        0.282      0.000000e+00
  1.086        0.297      0.000000e+00
  1.086        0.312      0.000000e+00
  1.086        0.327      0.000000e+00
  1.086        0.342      0.000000e+00
  1.086        0.358      0.000000e+00
  1.086        0.373      0.000000e+00
  1.086        0.388      0.000000e+00
  1.086        0.403      0.000000e+00
  1.086        0.418      0.000000e+00
  1.086        0.434      0.000000e+00
  1.086        0.449      0.000000e+00
  1.086        0.464      0.000000e+00
  1.086        0.479      0.000000e+00
  1.086        0.494      0.000000e+00
  1.086        0.509      0.000000e+00
  1.086        0.525      0.000000e+00
  1.086        0.540      0.000000e+00
  1.086        0.555      0.000000e+00
  1.086        0.570      0.000000e+00
  1.086        0.585      0.000000e+00
  1.086        0.601      0.000000e+00
  1.086        0.616      0.000000e+00
  1.086        0.631      0.000000e+00
  1.086        0.646      0.000000e+00
  1.086        0.661      0.000000e+00
  1.086        0.676      0.000000e+00
  1.086        0.692      0.000000e+00
  1.086        0.707      0.000000e+00
  1.086        0.722      0.000000e+00
  1.086        0.737      0.000000e+00
  1.086        0.752      0.000000e+00
  1.086        0.767      0.000000e+00
  1.086        0.783      0.000000e+00
  1.086        0.798      0.000000e+00
  1.086        0.813      0.000000e+00
  1.086        0.828      0.000000e+00
  1.086        0.843      0.000000e+00
  1.086        0.859      0.000000e+00
  1.086        0.874      0.000000e+00
  1.086        0.889      0.000000e+00
  1.086        0.904      0.000000e+00
  1.086        0.919      0.000000e+00
  1.086        0.934      0.000000e+00
  1.086        0.950      0.000000e+00
  1.086        0.965      0.000000e+00
  1.086        0.980      0.000000e+00
  1.086        0.995      0.000000e+00
  1.086        1.010      0.000000e+00
  1.086        1.025      0.000000e+00
  1.086        1.041      0.000000e+00
  1.086        1.056      0.000000e+00
  1.086        1.071      0.000000e+00
  1.086        1.086      0.000000e+00
  1.086        1.101      0.000000e+00
  1.086        1.117      0.000000e+00
  1.086        1.132      0.000000e+00
  1.086        1.147      0.000000e+00
  1.086        1.162      0.000000e+00
  1.086        1.177      0.000000e+00
  1.086        1.192      0.000000e+00

  1.101        0.009      0.000000e+00
  1.101        0.024      0.000000e+00
  1.101        0.039      0.000000e+00
  1.101        0.054      0.000000e+00
  1.101        0.069      0.000000e+00
  1.101        0.084      0.000000e+00
  1.101        0.100      0.000000e+00
  1.101        0.115      0.000000e+00
  1.101        0.130      0.000000e+00
  1.101        0.145      0.000000e+00
  1.101        0.160      0.000000e+00
  1.101        0.176      0.000000e+00
  1.101        0.191      0.000000e+00
  1.101        0.206      0.000000e+00
  1.101        0.221      0.000000e+00
  1.101        0.236      0.000000e+00
  1.101        0.251      0.000000e+00
  1.101        0.267      0.000000e+00
  1.101        0.282      0.000000e+00
  1.101        0.297      0.000000e+00
  1.101        0.312      0.000000e+00
  1.101        0.327      0.000000e+00
  1.101        0.342      0.000000e+00
  1.101        0.358      0.000000e+00
  1.101        0.373      0.000000e+00
  1.101        0.388      0.000000e+00
  1.101        0.403      0.000000e+00
  1.101        0.418      0.000000e+00
  1.101        0.434      0.000000e+00
  1.101        0.449      0.000000e+00
  1.101        0.464      0.000000e+00
  1.101        0.479      0.000000e+00
  1.101        0.494      0.000000e+00
  1.101        0.509      0.000000e+00
  1.101        0.525      0.000000e+00
  1.101        0.540      0.000000e+00
  1.101        0.555      0.000000e+00
  1.101        0.570      0.000000e+00
  1.101        0.585      0.000000e+00
  1.101        0.601      0.000000e+00
  1.101        0.616      0.000000e+00
  1.101        0.631      0.000000e+00
  1.101        0.646      0.000000e+00
  1.101        0.661      0.000000e+00
  1.101        0.676      0.000000e+00
  1.101        0.692      0.000000e+00
  1.101        0.707      0.000000e+00
  1.101        0.722      0.000000e+00
  1.101        0.737      0.000000e+00
  1.101        0.752      0.000000e+00
  1.101        0.767      0.000000e+00
  1.101        0.783      0.000000e+00
  1.101        0.798      0.000000e+00
  1.101        0.813      0.000000e+00
  1.101        0.828      0.000000e+00
  1.101        0.843      0.000000e+00
  1.101        0.859      0.000000e+00
  1.101        0.874      0.000000e+00
  1.101        0.889      0.000000e+00
  1.101        0.904      0.000000e+00
  1.101        0.919      0.000000e+00
  1.101        0.934      0.000000e+00
  1.101        0.950      0.000000e+00
  1.101        0.965      0.000000e+00
  1.101        0.980      0.000000e+00
  1.101        0.995      0.000000e+00
  1.101        1.010      0.000000e+00
  1.101        1.025      0.000000e+00
  1.101        1.041      0.000000e+00
  1.101        1.056      0.000000e+00
  1.101        1.071      0.000000e+00
  1.101        1.086      0.000000e+00
  1.101        1.101      0.000000e+00
  1.101        1.117      0.000000e+00
  1.101        1.132      0.000000e+00
  1.101        1.147      0.000000e+00
  1.101        1.162      0.000000e+00
  1.101        1.177      0.000000e+00
  1.101        1.192      0.000000e+00

  1.117        0.009      0.000000e+00
  1.117        0.024      0.000000e+00
  1.117        0.039      0.000000e+00
  1.117        0.054      0.000000e+00
  1.117        0.069      0.000000e+00
  1.117        0.084      0.000000e+00
  1.117        0.100      0.000000e+00
  1.117        0.115      0.000000e+00
  1.117        0.130      0.000000e+00
  1.117        0.145      0.000000e+00
  1.117        0.160      0.000000e+00
  1.117        0.176      0.000000e+00
  1.117        0.191      0.000000e+00
  1.117        0.206      0.000000e+00
  1.117        0.221      0.000000e+00
  1.117        0.236      0.000000e+00
  1.117        0.251      0.000000e+00
  1.117        0.267      0.000000e+00
  1.117        0.282      0.000000e+00
  1.117        0.297      0.000000e+00
  1.117        0.312      0.000000e+00
  1.117        0.327      0.000000e+00
  1.117        0.342      0.000000e+00
  1.117        0.358      0.000000e+00
  1.117        0.373      0.000000e+00
  1.117        0.388      0.000000e+00
  1.117        0.403      0.000000e+00
  1.117        0.418      0.000000e+00
  1.117        0.434      0.000000e+00
  1.117        0.449      0.000000e+00
  1.117        0.464      0.000000e+00
  1.117        0.479      0.000000e+00
  1.117        0.494      0.000000e+00
  1.117        0.509      0.000000e+00
  1.117        0.525      0.000000e+00
  1.117        0.540      0.000000e+00
  1.117        0.555      0.000000e+00
  1.117        0.570      0.000000e+00
  1.117        0.585      0.000000e+00
  1.117        0.601      0.000000e+00
  1.117        0.616      0.000000e+00
  1.117        0.631      0.000000e+00
  1.117        0.646      0.000000e+00
  1.117        0.661      0.000000e+00
  1.117        0.676      0.000000e+00
  1.117        0.692      0.000000e+00
  1.117        0.707      0.000000e+00
  1.117        0.722      0.000000e+00
  1.117        0.737      0.000000e+00
  1.117        0.752      0.000000e+00
  1.117        0.767      0.000000e+00
  1.117        0.783      0.000000e+00
  1.117        0.798      0.000000e+00
  1.117        0.813      0.000000e+00
  1.117        0.828      0.000000e+00
  1.117        0.843      0.000000e+00
  1.117        0.859      0.000000e+00
  1.117        0.874      0.000000e+00
  1.117        0.889      0.000000e+00
  1.117        0.904      0.000000e+00
  1.117        0.919      0.000000e+00
  1.117        0.934      0.000000e+00
  1.117        0.950      0.000000e+00
  1.117        0.965      0.000000e+00
  1.117        0.980      0.000000e+00
  1.117        0.995      0.000000e+00
  1.117        1.010      0.000000e+00
  1.117        1.025      0.000000e+00
  1.117        1.041      0.000000e+00
  1.117        1.056      0.000000e+00
  1.117        1.071      0.000000e+00
  1.117        1.086      0.000000e+00
  1.117        1.101      0.000000e+00
  1.117        1.117      0.000000e+00
  1.117        1.132      0.000000e+00
  1.117        1.147      0.000000e+00
  1.117        1.162      0.000000e+00
  1.117        1.177      0.000000e+00
  1.117        1.192      0.000000e+00

  1.132        0.009      0.000000e+00
  1.132        0.024      0.000000e+00
  1.132        0.039      0.000000e+00
  1.132        0.054      0.000000e+00
  1.132        0.069      0.000000e+00
  1.132        0.084      0.000000e+00
  1.132        0.100      0.000000e+00
  1.132        0.115      0.000000e+00
  1.132        0.130      0.000000e+00
  1.132        0.145      0.000000e+00
  1.132        0.160      0.000000e+00
  1.132        0.176      0.000000e+00
  1.132        0.191      0.000000e+00
  1.132        0.206      0.000000e+00
  1.132        0.221      0.000000e+00
  1.132        0.236      0.000000e+00
  1.132        0.251      0.000000e+00
  1.132        0.267      0.000000e+00
  1.132        0.282      0.000000e+00
  1.132        0.297      0.000000e+00
  1.132        0.312      0.000000e+00
  1.132        0.327      0.000000e+00
  1.132        0.342      0.000000e+00
  1.132        0.358      0.000000e+00
  1.132        0.373      0.000000e+00
  1.132        0.388      0.000000e+00
  1.132        0.403      0.000000e+00
  1.132        0.418      0.000000e+00
  1.132        0.434      0.000000e+00
  1.132        0.449      0.000000e+00
  1.132        0.464      0.000000e+00
  1.132        0.479      0.000000e+00
  1.132        0.494      0.000000e+00
  1.132        0.509      0.000000e+00
  1.132        0.525      0.000000e+00
  1.132        0.540      0.000000e+00
  1.132        0.555      0.000000e+00
  1.132        0.570      0.000000e+00
  1.132        0.585      0.000000e+00
  1.132        0.601      0.000000e+00
  1.132        0.616      0.000000e+00
  1.132        0.631      0.000000e+00
  1.132        0.646      0.000000e+00
  1.132        0.661      0.000000e+00
  1.132        0.676      0.000000e+00
  1.132        0.692      0.000000e+00
  1.132        0.707      0.000000e+00
  1.132        0.722      0.000000e+00
  1.132        0.737      0.000000e+00
  1.132        0.752      0.000000e+00
  1.132        0.767      0.000000e+00
  1.132        0.783      0.000000e+00
  1.132        0.798      0.000000e+00
  1.132        0.813      0.000000e+00
  1.132        0.828      0.000000e+00
  1.132        0.843      0.000000e+00
  1.132        0.859      0.000000e+00
  1.132        0.874      0.000000e+00
  1.132        0.889      0.000000e+00
  1.132        0.904      0.000000e+00
  1.132        0.919      0.000000e+00
  1.132        0.934      0.000000e+00
  1.132        0.950      0.000000e+00
  1.132        0.965      0.000000e+00
  1.132        0.980      0.000000e+00
  1.132        0.995      0.000000e+00
  1.132        1.010      0.000000e+00
  1.132        1.025      0.000000e+00
  1.132        1.041      0.000000e+00
  1.132        1.056      0.000000e+00
  1.132        1.071      0.000000e+00
  1.132        1.086      0.000000e+00
  1.132        1.101      0.000000e+00
  1.132        1.117      0.000000e+00
  1.132        1.132      0.000000e+00
  1.132        1.147      0.000000e+00
  1.132        1.162      0.000000e+00
  1.132        1.177      0.000000e+00
  1.132        1.192      0.000000e+00

  1.147        0.009      0.000000e+00
  1.147        0.024      0.000000e+00
  1.147        0.039      0.000000e+00
  1.147        0.054      0.000000e+00
  1.147        0.069      0.000000e+00
  1.147        0.084      0.000000e+00
  1.147        0.100      0.000000e+00
  1.147        0.115      0.000000e+00
  1.147        0.130      0.000000e+00
  1.147        0.145      0.000000e+00
  1.147        0.160      0.000000e+00
  1.147        0.176      0.000000e+00
  1.147        0.191      0.000000e+00
  1.147        0.206      0.000000e+00
  1.147        0.221      0.000000e+00
  1.147        0.236      0.000000e+00
  1.147        0.251      0.000000e+00
  1.147        0.267      0.000000e+00
  1.147        0.282      0.000000e+00
  1.147        0.297      0.000000e+00
  1.147        0.312      0.000000e+00
  1.147        0.327      0.000000e+00
  1.147        0.342      0.000000e+00
  1.147        0.358      0.000000e+00
  1.147        0.373      0.000000e+00
  1.147        0.388      0.000000e+00
  1.147        0.403      0.000000e+00
  1.147        0.418      0.000000e+00
  1.147        0.434      0.000000e+00
  1.147        0.449      0.000000e+00
  1.147        0.464      0.000000e+00
  1.147        0.479      0.000000e+00
  1.147        0.494      0.000000e+00
  1.147        0.509      0.000000e+00
  1.147        0.525      0.000000e+00
  1.147        0.540      0.000000e+00
  1.147        0.555      0.000000e+00
  1.147        0.570      0.000000e+00
  1.147        0.585      0.000000e+00
  1.147        0.601      0.000000e+00
  1.147        0.616      0.000000e+00
  1.147        0.631      0.000000e+00
  1.147        0.646      0.000000e+00
  1.147        0.661      0.000000e+00
  1.147        0.676      0.000000e+00
  1.147        0.692      0.000000e+00
  1.147        0.707      0.000000e+00
  1.147        0.722      0.000000e+00
  1.147        0.737      0.000000e+00
  1.147        0.752      0.000000e+00
  1.147        0.767      0.000000e+00
  1.147        0.783      0.000000e+00
  1.147        0.798      0.000000e+00
  1.147        0.813      0.000000e+00
  1.147        0.828      0.000000e+00
  1.147        0.843      0.000000e+00
  1.147        0.859      0.000000e+00
  1.147        0.874      0.000000e+00
  1.147        0.889      0.000000e+00
  1.147        0.904      0.000000e+00
  1.147        0.919      0.000000e+00
  1.147        0.934      0.000000e+00
  1.147        0.950      0.000000e+00
  1.147        0.965      0.000000e+00
  1.147        0.980      0.000000e+00
  1.147        0.995      0.000000e+00
  1.147        1.010      0.000000e+00
  1.147        1.025      0.000000e+00
  1.147        1.041      0.000000e+00
  1.147        1.056      0.000000e+00
  1.147        1.071      0.000000e+00
  1.147        1.086      0.000000e+00
  1.147        1.101      0.000000e+00
  1.147        1.117      0.000000e+00
  1.147        1.132      0.000000e+00
  1.147        1.147      0.000000e+00
  1.147        1.162      0.000000e+00
  1.147        1.177      0.000000e+00
  1.147        1.192      0.000000e+00

  1.162        0.009      0.000000e+00
  1.162        0.024      0.000000e+00
  1.162        0.039      0.000000e+00
  1.162        0.054      0.000000e+00
  1.162        0.069      0.000000e+00
  1.162        0.084      0.000000e+00
  1.162        0.100      0.000000e+00
  1.162        0.115      0.000000e+00
  1.162        0.130      0.000000e+00
  1.162        0.145      0.000000e+00
  1.162        0.160      0.000000e+00
  1.162        0.176      0.000000e+00
  1.162        0.191      0.000000e+00
  1.162        0.206      0.000000e+00
  1.162        0.221      0.000000e+00
  1.162        0.236      0.000000e+00
  1.162        0.251      0.000000e+00
  1.162        0.267      0.000000e+00
  1.162        0.282      0.000000e+00
  1.162        0.297      0.000000e+00
  1.162        0.312      0.000000e+00
  1.162        0.327      0.000000e+00
  1.162        0.342      0.000000e+00
  1.162        0.358      0.000000e+00
  1.162        0.373      0.000000e+00
  1.162        0.388      0.000000e+00
  1.162        0.403      0.000000e+00
  1.162        0.418      0.000000e+00
  1.162        0.434      0.000000e+00
  1.162        0.449      0.000000e+00
  1.162        0.464      0.000000e+00
  1.162        0.479      0.000000e+00
  1.162        0.494      0.000000e+00
  1.162        0.509      0.000000e+00
  1.162        0.525      0.000000e+00
  1.162        0.540      0.000000e+00
  1.162        0.555      0.000000e+00
  1.162        0.570      0.000000e+00
  1.162        0.585      0.000000e+00
  1.162        0.601      0.000000e+00
  1.162        0.616      0.000000e+00
  1.162        0.631      0.000000e+00
  1.162        0.646      0.000000e+00
  1.162        0.661      0.000000e+00
  1.162        0.676      0.000000e+00
  1.162        0.692      0.000000e+00
  1.162        0.707      0.000000e+00
  1.162        0.722      0.000000e+00
  1.162        0.737      0.000000e+00
  1.162        0.752      0.000000e+00
  1.162        0.767      0.000000e+00
  1.162        0.783      0.000000e+00
  1.162        0.798      0.000000e+00
  1.162        0.813      0.000000e+00
  1.162        0.828      0.000000e+00
  1.162        0.843      0.000000e+00
  1.162        0.859      0.000000e+00
  1.162        0.874      0.000000e+00
  1.162        0.889      0.000000e+00
  1.162        0.904      0.000000e+00
  1.162        0.919      0.000000e+00
  1.162        0.934      0.000000e+00
  1.162        0.950      0.000000e+00
  1.162        0.965      0.000000e+00
  1.162        0.980      0.000000e+00
  1.162        0.995      0.000000e+00
  1.162        1.010      0.000000e+00
  1.162        1.025      0.000000e+00
  1.162        1.041      0.000000e+00
  1.162        1.056      0.000000e+00
  1.162        1.071      0.000000e+00
  1.162        1.086      0.000000e+00
  1.162        1.101      0.000000e+00
  1.162        1.117      0.000000e+00
  1.162        1.132      0.000000e+00
  1.162        1.147      0.000000e+00
  1.162        1.162      0.000000e+00
  1.162        1.177      0.000000e+00
  1.162        1.192      0.000000e+00

  1.177        0.009      0.000000e+00
  1.177        0.024      0.000000e+00
  1.177        0.039      0.000000e+00
  1.177        0.054      0.000000e+00
  1.177        0.069      0.000000e+00
  1.177        0.084      0.000000e+00
  1.177        0.100      0.000000e+00
  1.177        0.115      0.000000e+00
  1.177        0.130      0.000000e+00
  1.177        0.145      0.000000e+00
  1.177        0.160      0.000000e+00
  1.177        0.176      0.000000e+00
  1.177        0.191      0.000000e+00
  1.177        0.206      0.000000e+00
  1.177        0.221      0.000000e+00
  1.177        0.236      0.000000e+00
  1.177        0.251      0.000000e+00
  1.177        0.267      0.000000e+00
  1.177        0.282      0.000000e+00
  1.177        0.297      0.000000e+00
  1.177        0.312      0.000000e+00
  1.177        0.327      0.000000e+00
  1.177        0.342      0.000000e+00
  1.177        0.358      0.000000e+00
  1.177        0.373      0.000000e+00
  1.177        0.388      0.000000e+00
  1.177        0.403      0.000000e+00
  1.177        0.418      0.000000e+00
  1.177        0.434      0.000000e+00
  1.177        0.449      0.000000e+00
  1.177        0.464      0.000000e+00
  1.177        0.479      0.000000e+00
  1.177        0.494      0.000000e+00
  1.177        0.509      0.000000e+00
  1.177        0.525      0.000000e+00
  1.177        0.540      0.000000e+00
  1.177        0.555      0.000000e+00
  1.177        0.570      0.000000e+00
  1.177        0.585      0.000000e+00
  1.177        0.601      0.000000e+00
  1.177        0.616      0.000000e+00
  1.177        0.631      0.000000e+00
  1.177        0.646      0.000000e+00
  1.177        0.661      0.000000e+00
  1.177        0.676      0.000000e+00
  1.177        0.692      0.000000e+00
  1.177        0.707      0.000000e+00
  1.177        0.722      0.000000e+00
  1.177        0.737      0.000000e+00
  1.177        0.752      0.000000e+00
  1.177        0.767      0.000000e+00
  1.177        0.783      0.000000e+00
  1.177        0.798      0.000000e+00
  1.177        0.813      0.000000e+00
  1.177        0.828      0.000000e+00
  1.177        0.843      0.000000e+00
  1.177        0.859      0.000000e+00
  1.177        0.874      0.000000e+00
  1.177        0.889      0.000000e+00
  1.177        0.904      0.000000e+00
  1.177        0.919      0.000000e+00
  1.177        0.934      0.000000e+00
  1.177        0.950      0.000000e+00
  1.177        0.965      0.000000e+00
  1.177        0.980      0.000000e+00
  1.177        0.995      0.000000e+00
  1.177        1.010      0.000000e+00
  1.177        1.025      0.000000e+00
  1.177        1.041      0.000000e+00
  1.177        1.056      0.000000e+00
  1.177        1.071      0.000000e+00
  1.177        1.086      0.000000e+00
  1.177        1.101      0.000000e+00
  1.177        1.117      0.000000e+00
  1.177        1.132      0.000000e+00
  1.177        1.147      0.000000e+00
  1.177        1.162      0.000000e+00
  1.177        1.177      0.000000e+00
  1.177        1.192      0.000000e+00

  1.192        0.009      0.000000e+00
  1.192        0.024      0.000000e+00
  1.192        0.039      0.000000e+00
  1.192        0.054      0.000000e+00
  1.192        0.069      0.000000e+00
  1.192        0.084      0.000000e+00
  1.192        0.100      0.000000e+00
  1.192        0.115      0.000000e+00
  1.192        0.130      0.000000e+00
  1.192        0.145      0.000000e+00
  1.192        0.160      0.000000e+00
  1.192        0.176      0.000000e+00
  1.192        0.191      0.000000e+00
  1.192        0.206      0.000000e+00
  1.192        0.221      0.000000e+00
  1.192        0.236      0.000000e+00
  1.192        0.251      0.000000e+00
  1.192        0.267      0.000000e+00
  1.192        0.282      0.000000e+00
  1.192        0.297      0.000000e+00
  1.192        0.312      0.000000e+00
  1.192        0.327      0.000000e+00
  1.192        0.342      0.000000e+00
  1.192        0.358      0.000000e+00
  1.192        0.373      0.000000e+00
  1.192        0.388      0.000000e+00
  1.192        0.403      0.000000e+00
  1.192        0.418      0.000000e+00
  1.192        0.434      0.000000e+00
  1.192        0.449      0.000000e+00
  1.192        0.464      0.000000e+00
  1.192        0.479      0.000000e+00
  1.192        0.494      0.000000e+00
  1.192        0.509      0.000000e+00
  1.192        0.525      0.000000e+00
  1.192        0.540      0.000000e+00
  1.192        0.555      0.000000e+00
  1.192        0.570      0.000000e+00
  1.192        0.585      0.000000e+00
  1.192        0.601      0.000000e+00
  1.192        0.616      0.000000e+00
  1.192        0.631      0.000000e+00
  1.192        0.646      0.000000e+00
  1.192        0.661      0.000000e+00
  1.192        0.676      0.000000e+00
  1.192        0.692      0.000000e+00
  1.192        0.707      0.000000e+00
  1.192        0.722      0.000000e+00
  1.192        0.737      0.000000e+00
  1.192        0.752      0.000000e+00
  1.192        0.767      0.000000e+00
  1.192        0.783      0.000000e+00
  1.192        0.798      0.000000e+00
  1.192        0.813      0.000000e+00
  1.192        0.828      0.000000e+00
  1.192        0.843      0.000000e+00
  1.192        0.859      0.000000e+00
  1.192        0.874      0.000000e+00
  1.192        0.889      0.000000e+00
  1.192        0.904      0.000000e+00
  1.192        0.919      0.000000e+00
  1.192        0.934      0.000000e+00
  1.192        0.950      0.000000e+00
  1.192        0.965      0.000000e+00
  1.192        0.980      0.000000e+00
  1.192        0.995      0.000000e+00
  1.192        1.010      0.000000e+00
  1.192        1.025      0.000000e+00
  1.192        1.041      0.000000e+00
  1.192        1.056      0.000000e+00
  1.192        1.071      0.000000e+00
  1.192        1.086      0.000000e+00
  1.192        1.101      0.000000e+00
  1.192        1.117      0.000000e+00
  1.192        1.132      0.000000e+00
  1.192        1.147      0.000000e+00
  1.192        1.162      0.000000e+00
  1.192        1.177      0.000000e+00
  1.192        1.192      0.000000e+00



==> anc/Au_Elab_1_23_b_0_3_3_edens_vs_X_2Dhist_avg_t_14.00fm.dat <==
# X      energy density [GeV/fm^3]        counts
  0.009        0.018      1.600000e+01
  0.009        0.033      1.300000e+01
  0.009        0.048      9.000000e+00
  0.009        0.063      9.000000e+00
  0.009        0.078      9.000000e+00
  0.009        0.093      6.000000e+00
  0.009        0.108      0.000000e+00
  0.009        0.123      0.000000e+00
  0.009        0.138      1.000000e+00
  0.009        0.153      0.000000e+00
  0.009        0.168      0.000000e+00
  0.009        0.183      0.000000e+00
  0.009        0.198      0.000000e+00
  0.009        0.213      0.000000e+00
  0.009        0.228      0.000000e+00
  0.009        0.243      0.000000e+00
  0.009        0.259      0.000000e+00
  0.009        0.274      0.000000e+00
  0.009        0.289      0.000000e+00
  0.009        0.304      0.000000e+00
  0.009        0.319      0.000000e+00
  0.009        0.334      0.000000e+00
  0.009        0.349      0.000000e+00
  0.009        0.364      0.000000e+00
  0.009        0.379      0.000000e+00
  0.009        0.394      0.000000e+00
  0.009        0.409      0.000000e+00
  0.009        0.424      0.000000e+00
  0.009        0.439      0.000000e+00
  0.009        0.454      0.000000e+00
  0.009        0.469      0.000000e+00
  0.009        0.484      0.000000e+00
  0.009        0.500      0.000000e+00
  0.009        0.515      0.000000e+00
  0.009        0.530      0.000000e+00
  0.009        0.545      0.000000e+00
  0.009        0.560      0.000000e+00
  0.009        0.575      0.000000e+00
  0.009        0.590      0.000000e+00
  0.009        0.605      0.000000e+00
  0.009        0.620      0.000000e+00
  0.009        0.635      0.000000e+00
  0.009        0.650      0.000000e+00
  0.009        0.665      0.000000e+00
  0.009        0.680      0.000000e+00
  0.009        0.695      0.000000e+00
  0.009        0.710      0.000000e+00
  0.009        0.726      0.000000e+00
  0.009        0.741      0.000000e+00
  0.009        0.756      0.000000e+00
  0.009        0.771      0.000000e+00
  0.009        0.786      0.000000e+00
  0.009        0.801      0.000000e+00
  0.009        0.816      0.000000e+00
  0.009        0.831      0.000000e+00
  0.009        0.846      0.000000e+00
  0.009        0.861      0.000000e+00
  0.009        0.876      0.000000e+00
  0.009        0.891      0.000000e+00
  0.009        0.906      0.000000e+00
  0.009        0.921      0.000000e+00
  0.009        0.936      0.000000e+00
  0.009        0.951      0.000000e+00
  0.009        0.967      0.000000e+00
  0.009        0.982      0.000000e+00
  0.009        0.997      0.000000e+00
  0.009        1.012      0.000000e+00
  0.009        1.027      0.000000e+00
  0.009        1.042      0.000000e+00
  0.009        1.057      0.000000e+00
  0.009        1.072      0.000000e+00
  0.009        1.087      0.000000e+00
  0.009        1.102      0.000000e+00
  0.009        1.117      0.000000e+00
  0.009        1.132      0.000000e+00
  0.009        1.147      0.000000e+00
  0.009        1.162      0.000000e+00
  0.009        1.177      0.000000e+00
  0.009        1.192      0.000000e+00

  0.024        0.018      2.900000e+01
  0.024        0.033      2.600000e+01
  0.024        0.048      2.400000e+01
  0.024        0.063      2.000000e+01
  0.024        0.078      2.200000e+01
  0.024        0.093      1.800000e+01
  0.024        0.108      3.000000e+00
  0.024        0.123      1.000000e+00
  0.024        0.138      0.000000e+00
  0.024        0.153      0.000000e+00
  0.024        0.168      1.000000e+00
  0.024        0.183      1.000000e+00
  0.024        0.198      1.000000e+00
  0.024        0.213      1.000000e+00
  0.024        0.228      0.000000e+00
  0.024        0.243      0.000000e+00
  0.024        0.259      0.000000e+00
  0.024        0.274      0.000000e+00
  0.024        0.289      0.000000e+00
  0.024        0.304      0.000000e+00
  0.024        0.319      0.000000e+00
  0.024        0.334      0.000000e+00
  0.024        0.349      0.000000e+00
  0.024        0.364      0.000000e+00
  0.024        0.379      0.000000e+00
  0.024        0.394      0.000000e+00
  0.024        0.409      0.000000e+00
  0.024        0.424      0.000000e+00
  0.024        0.439      0.000000e+00
  0.024        0.454      0.000000e+00
  0.024        0.469      0.000000e+00
  0.024        0.484      0.000000e+00
  0.024        0.500      0.000000e+00
  0.024        0.515      0.000000e+00
  0.024        0.530      0.000000e+00
  0.024        0.545      0.000000e+00
  0.024        0.560      0.000000e+00
  0.024        0.575      0.000000e+00
  0.024        0.590      0.000000e+00
  0.024        0.605      0.000000e+00
  0.024        0.620      0.000000e+00
  0.024        0.635      0.000000e+00
  0.024        0.650      0.000000e+00
  0.024        0.665      0.000000e+00
  0.024        0.680      0.000000e+00
  0.024        0.695      0.000000e+00
  0.024        0.710      0.000000e+00
  0.024        0.726      0.000000e+00
  0.024        0.741      0.000000e+00
  0.024        0.756      0.000000e+00
  0.024        0.771      0.000000e+00
  0.024        0.786      0.000000e+00
  0.024        0.801      0.000000e+00
  0.024        0.816      0.000000e+00
  0.024        0.831      0.000000e+00
  0.024        0.846      0.000000e+00
  0.024        0.861      0.000000e+00
  0.024        0.876      0.000000e+00
  0.024        0.891      0.000000e+00
  0.024        0.906      0.000000e+00
  0.024        0.921      0.000000e+00
  0.024        0.936      0.000000e+00
  0.024        0.951      0.000000e+00
  0.024        0.967      0.000000e+00
  0.024        0.982      0.000000e+00
  0.024        0.997      0.000000e+00
  0.024        1.012      0.000000e+00
  0.024        1.027      0.000000e+00
  0.024        1.042      0.000000e+00
  0.024        1.057      0.000000e+00
  0.024        1.072      0.000000e+00
  0.024        1.087      0.000000e+00
  0.024        1.102      0.000000e+00
  0.024        1.117      0.000000e+00
  0.024        1.132      0.000000e+00
  0.024        1.147      0.000000e+00
  0.024        1.162      0.000000e+00
  0.024        1.177      0.000000e+00
  0.024        1.192      0.000000e+00

  0.039        0.018      6.000000e+01
  0.039        0.033      3.000000e+01
  0.039        0.048      2.200000e+01
  0.039        0.063      2.400000e+01
  0.039        0.078      1.700000e+01
  0.039        0.093      1.900000e+01
  0.039        0.108      8.000000e+00
  0.039        0.123      2.000000e+00
  0.039        0.138      2.000000e+00
  0.039        0.153      5.000000e+00
  0.039        0.168      1.000000e+00
  0.039        0.183      5.000000e+00
  0.039        0.198      1.000000e+00
  0.039        0.213      1.000000e+01
  0.039        0.228      1.000000e+00
  0.039        0.243      0.000000e+00
  0.039        0.259      0.000000e+00
  0.039        0.274      0.000000e+00
  0.039        0.289      0.000000e+00
  0.039        0.304      0.000000e+00
  0.039        0.319      0.000000e+00
  0.039        0.334      0.000000e+00
  0.039        0.349      0.000000e+00
  0.039        0.364      0.000000e+00
  0.039        0.379      0.000000e+00
  0.039        0.394      0.000000e+00
  0.039        0.409      0.000000e+00
  0.039        0.424      0.000000e+00
  0.039        0.439      0.000000e+00
  0.039        0.454      0.000000e+00
  0.039        0.469      0.000000e+00
  0.039        0.484      0.000000e+00
  0.039        0.500      0.000000e+00
  0.039        0.515      0.000000e+00
  0.039        0.530      0.000000e+00
  0.039        0.545      0.000000e+00
  0.039        0.560      0.000000e+00
  0.039        0.575      0.000000e+00
  0.039        0.590      0.000000e+00
  0.039        0.605      0.000000e+00
  0.039        0.620      0.000000e+00
  0.039        0.635      0.000000e+00
  0.039        0.650      0.000000e+00
  0.039        0.665      0.000000e+00
  0.039        0.680      0.000000e+00
  0.039        0.695      0.000000e+00
  0.039        0.710      0.000000e+00
  0.039        0.726      0.000000e+00
  0.039        0.741      0.000000e+00
  0.039        0.756      0.000000e+00
  0.039        0.771      0.000000e+00
  0.039        0.786      0.000000e+00
  0.039        0.801      0.000000e+00
  0.039        0.816      0.000000e+00
  0.039        0.831      0.000000e+00
  0.039        0.846      0.000000e+00
  0.039        0.861      0.000000e+00
  0.039        0.876      0.000000e+00
  0.039        0.891      0.000000e+00
  0.039        0.906      0.000000e+00
  0.039        0.921      0.000000e+00
  0.039        0.936      0.000000e+00
  0.039        0.951      0.000000e+00
  0.039        0.967      0.000000e+00
  0.039        0.982      0.000000e+00
  0.039        0.997      0.000000e+00
  0.039        1.012      0.000000e+00
  0.039        1.027      0.000000e+00
  0.039        1.042      0.000000e+00
  0.039        1.057      0.000000e+00
  0.039        1.072      0.000000e+00
  0.039        1.087      0.000000e+00
  0.039        1.102      0.000000e+00
  0.039        1.117      0.000000e+00
  0.039        1.132      0.000000e+00
  0.039        1.147      0.000000e+00
  0.039        1.162      0.000000e+00
  0.039        1.177      0.000000e+00
  0.039        1.192      0.000000e+00

  0.054        0.018      8.100000e+01
  0.054        0.033      4.300000e+01
  0.054        0.048      2.300000e+01
  0.054        0.063      1.300000e+01
  0.054        0.078      7.000000e+00
  0.054        0.093      1.100000e+01
  0.054        0.108      1.100000e+01
  0.054        0.123      6.000000e+00
  0.054        0.138      6.000000e+00
  0.054        0.153      4.000000e+00
  0.054        0.168      7.000000e+00
  0.054        0.183      1.300000e+01
  0.054        0.198      9.000000e+00
  0.054        0.213      1.000000e+01
  0.054        0.228      4.000000e+00
  0.054        0.243      1.000000e+00
  0.054        0.259      0.000000e+00
  0.054        0.274      0.000000e+00
  0.054        0.289      0.000000e+00
  0.054        0.304      0.000000e+00
  0.054        0.319      0.000000e+00
  0.054        0.334      0.000000e+00
  0.054        0.349      0.000000e+00
  0.054        0.364      0.000000e+00
  0.054        0.379      0.000000e+00
  0.054        0.394      0.000000e+00
  0.054        0.409      0.000000e+00
  0.054        0.424      1.000000e+00
  0.054        0.439      0.000000e+00
  0.054        0.454      0.000000e+00
  0.054        0.469      0.000000e+00
  0.054        0.484      0.000000e+00
  0.054        0.500      0.000000e+00
  0.054        0.515      0.000000e+00
  0.054        0.530      0.000000e+00
  0.054        0.545      0.000000e+00
  0.054        0.560      0.000000e+00
  0.054        0.575      0.000000e+00
  0.054        0.590      0.000000e+00
  0.054        0.605      0.000000e+00
  0.054        0.620      0.000000e+00
  0.054        0.635      0.000000e+00
  0.054        0.650      0.000000e+00
  0.054        0.665      0.000000e+00
  0.054        0.680      0.000000e+00
  0.054        0.695      0.000000e+00
  0.054        0.710      0.000000e+00
  0.054        0.726      0.000000e+00
  0.054        0.741      0.000000e+00
  0.054        0.756      0.000000e+00
  0.054        0.771      0.000000e+00
  0.054        0.786      0.000000e+00
  0.054        0.801      0.000000e+00
  0.054        0.816      0.000000e+00
  0.054        0.831      0.000000e+00
  0.054        0.846      0.000000e+00
  0.054        0.861      0.000000e+00
  0.054        0.876      0.000000e+00
  0.054        0.891      0.000000e+00
  0.054        0.906      0.000000e+00
  0.054        0.921      0.000000e+00
  0.054        0.936      0.000000e+00
  0.054        0.951      0.000000e+00
  0.054        0.967      0.000000e+00
  0.054        0.982      0.000000e+00
  0.054        0.997      0.000000e+00
  0.054        1.012      0.000000e+00
  0.054        1.027      0.000000e+00
  0.054        1.042      0.000000e+00
  0.054        1.057      0.000000e+00
  0.054        1.072      0.000000e+00
  0.054        1.087      0.000000e+00
  0.054        1.102      0.000000e+00
  0.054        1.117      0.000000e+00
  0.054        1.132      0.000000e+00
  0.054        1.147      0.000000e+00
  0.054        1.162      0.000000e+00
  0.054        1.177      0.000000e+00
  0.054        1.192      0.000000e+00

  0.069        0.018      7.000000e+01
  0.069        0.033      4.000000e+01
  0.069        0.048      1.800000e+01
  0.069        0.063      1.100000e+01
  0.069        0.078      7.000000e+00
  0.069        0.093      7.000000e+00
  0.069        0.108      8.000000e+00
  0.069        0.123      8.000000e+00
  0.069        0.138      9.000000e+00
  0.069        0.153      7.000000e+00
  0.069        0.168      1.100000e+01
  0.069        0.183      6.000000e+00
  0.069        0.198      4.000000e+00
  0.069        0.213      6.000000e+00
  0.069        0.228      1.000000e+00
  0.069        0.243      0.000000e+00
  0.069        0.259      0.000000e+00
  0.069        0.274      0.000000e+00
  0.069        0.289      2.000000e+00
  0.069        0.304      2.000000e+00
  0.069        0.319      0.000000e+00
  0.069        0.334      0.000000e+00
  0.069        0.349      3.000000e+00
  0.069        0.364      1.000000e+00
  0.069        0.379      2.000000e+00
  0.069        0.394      2.000000e+00
  0.069        0.409      0.000000e+00
  0.069        0.424      2.000000e+00
  0.069        0.439      2.000000e+00
  0.069        0.454      2.000000e+00
  0.069        0.469      0.000000e+00
  0.069        0.484      0.000000e+00
  0.069        0.500      0.000000e+00
  0.069        0.515      0.000000e+00
  0.069        0.530      0.000000e+00
  0.069        0.545      0.000000e+00
  0.069        0.560      0.000000e+00
  0.069        0.575      0.000000e+00
  0.069        0.590      0.000000e+00
  0.069        0.605      0.000000e+00
  0.069        0.620      0.000000e+00
  0.069        0.635      0.000000e+00
  0.069        0.650      0.000000e+00
  0.069        0.665      0.000000e+00
  0.069        0.680      0.000000e+00
  0.069        0.695      0.000000e+00
  0.069        0.710      0.000000e+00
  0.069        0.726      0.000000e+00
  0.069        0.741      0.000000e+00
  0.069        0.756      0.000000e+00
  0.069        0.771      0.000000e+00
  0.069        0.786      0.000000e+00
  0.069        0.801      0.000000e+00
  0.069        0.816      0.000000e+00
  0.069        0.831      0.000000e+00
  0.069        0.846      0.000000e+00
  0.069        0.861      0.000000e+00
  0.069        0.876      0.000000e+00
  0.069        0.891      0.000000e+00
  0.069        0.906      0.000000e+00
  0.069        0.921      0.000000e+00
  0.069        0.936      0.000000e+00
  0.069        0.951      0.000000e+00
  0.069        0.967      0.000000e+00
  0.069        0.982      0.000000e+00
  0.069        0.997      0.000000e+00
  0.069        1.012      0.000000e+00
  0.069        1.027      0.000000e+00
  0.069        1.042      0.000000e+00
  0.069        1.057      0.000000e+00
  0.069        1.072      0.000000e+00
  0.069        1.087      0.000000e+00
  0.069        1.102      0.000000e+00
  0.069        1.117      0.000000e+00
  0.069        1.132      0.000000e+00
  0.069        1.147      0.000000e+00
  0.069        1.162      0.000000e+00
  0.069        1.177      0.000000e+00
  0.069        1.192      0.000000e+00

  0.084        0.018      6.300000e+01
  0.084        0.033      2.200000e+01
  0.084        0.048      2.500000e+01
  0.084        0.063      7.000000e+00
  0.084        0.078      6.000000e+00
  0.084        0.093      5.000000e+00
  0.084        0.108      5.000000e+00
  0.084        0.123      1.000000e+01
  0.084        0.138      5.000000e+00
  0.084        0.153      6.000000e+00
  0.084        0.168      3.000000e+00
  0.084        0.183      6.000000e+00
  0.084        0.198      6.000000e+00
  0.084        0.213      4.000000e+00
  0.084        0.228      3.000000e+00
  0.084        0.243      5.000000e+00
  0.084        0.259      2.000000e+00
  0.084        0.274      0.000000e+00
  0.084        0.289      3.000000e+00
  0.084        0.304      6.000000e+00
  0.084        0.319      5.000000e+00
  0.084        0.334      0.000000e+00
  0.084        0.349      5.000000e+00
  0.084        0.364      2.000000e+00
  0.084        0.379      5.000000e+00
  0.084        0.394      2.000000e+00
  0.084        0.409      2.000000e+00
  0.084        0.424      3.000000e+00
  0.084        0.439      2.000000e+00
  0.084        0.454      5.000000e+00
  0.084        0.469      1.000000e+00
  0.084        0.484      0.000000e+00
  0.084        0.500      0.000000e+00
  0.084        0.515      0.000000e+00
  0.084        0.530      0.000000e+00
  0.084        0.545      0.000000e+00
  0.084        0.560      0.000000e+00
  0.084        0.575      0.000000e+00
  0.084        0.590      0.000000e+00
  0.084        0.605      0.000000e+00
  0.084        0.620      0.000000e+00
  0.084        0.635      0.000000e+00
  0.084        0.650      0.000000e+00
  0.084        0.665      0.000000e+00
  0.084        0.680      0.000000e+00
  0.084        0.695      0.000000e+00
  0.084        0.710      0.000000e+00
  0.084        0.726      0.000000e+00
  0.084        0.741      0.000000e+00
  0.084        0.756      0.000000e+00
  0.084        0.771      0.000000e+00
  0.084        0.786      0.000000e+00
  0.084        0.801      0.000000e+00
  0.084        0.816      0.000000e+00
  0.084        0.831      0.000000e+00
  0.084        0.846      0.000000e+00
  0.084        0.861      0.000000e+00
  0.084        0.876      0.000000e+00
  0.084        0.891      0.000000e+00
  0.084        0.906      0.000000e+00
  0.084        0.921      0.000000e+00
  0.084        0.936      0.000000e+00
  0.084        0.951      0.000000e+00
  0.084        0.967      0.000000e+00
  0.084        0.982      0.000000e+00
  0.084        0.997      0.000000e+00
  0.084        1.012      0.000000e+00
  0.084        1.027      0.000000e+00
  0.084        1.042      0.000000e+00
  0.084        1.057      0.000000e+00
  0.084        1.072      0.000000e+00
  0.084        1.087      0.000000e+00
  0.084        1.102      0.000000e+00
  0.084        1.117      0.000000e+00
  0.084        1.132      0.000000e+00
  0.084        1.147      0.000000e+00
  0.084        1.162      0.000000e+00
  0.084        1.177      0.000000e+00
  0.084        1.192      0.000000e+00

  0.100        0.018      6.500000e+01
  0.100        0.033      2.500000e+01
  0.100        0.048      2.300000e+01
  0.100        0.063      7.000000e+00
  0.100        0.078      1.500000e+01
  0.100        0.093      1.300000e+01
  0.100        0.108      3.000000e+00
  0.100        0.123      6.000000e+00
  0.100        0.138      5.000000e+00
  0.100        0.153      1.000000e+01
  0.100        0.168      2.000000e+00
  0.100        0.183      7.000000e+00
  0.100        0.198      1.000000e+00
  0.100        0.213      1.000000e+00
  0.100        0.228      3.000000e+00
  0.100        0.243      5.000000e+00
  0.100        0.259      2.000000e+00
  0.100        0.274      2.000000e+00
  0.100        0.289      4.000000e+00
  0.100        0.304      6.000000e+00
  0.100        0.319      2.000000e+00
  0.100        0.334      2.000000e+00
  0.100        0.349      0.000000e+00
  0.100        0.364      6.000000e+00
  0.100        0.379      6.000000e+00
  0.100        0.394      1.000000e+00
  0.100        0.409      7.000000e+00
  0.100        0.424      7.000000e+00
  0.100        0.439      1.000000e+00
  0.100        0.454      3.000000e+00
  0.100        0.469      2.000000e+00
  0.100        0.484      1.000000e+00
  0.100        0.500      3.000000e+00
  0.100        0.515      1.000000e+00
  0.100        0.530      1.000000e+00
  0.100        0.545      1.000000e+00
  0.100        0.560      0.000000e+00
  0.100        0.575      2.000000e+00
  0.100        0.590      0.000000e+00
  0.100        0.605      1.000000e+00
  0.100        0.620      1.000000e+00
  0.100        0.635      1.000000e+00
  0.100        0.650      1.000000e+00
  0.100        0.665      0.000000e+00
  0.100        0.680      0.000000e+00
  0.100        0.695      3.000000e+00
  0.100        0.710      2.000000e+00
  0.100        0.726      0.000000e+00
  0.100        0.741      2.000000e+00
  0.100        0.756      1.000000e+00
  0.100        0.771      0.000000e+00
  0.100        0.786      0.000000e+00
  0.100        0.801      0.000000e+00
  0.100        0.816      0.000000e+00
  0.100        0.831      0.000000e+00
  0.100        0.846      0.000000e+00
  0.100        0.861      0.000000e+00
  0.100        0.876      0.000000e+00
  0.100        0.891      0.000000e+00
  0.100        0.906      0.000000e+00
  0.100        0.921      0.000000e+00
  0.100        0.936      0.000000e+00
  0.100        0.951      0.000000e+00
  0.100        0.967      0.000000e+00
  0.100        0.982      0.000000e+00
  0.100        0.997      0.000000e+00
  0.100        1.012      0.000000e+00
  0.100        1.027      0.000000e+00
  0.100        1.042      0.000000e+00
  0.100        1.057      0.000000e+00
  0.100        1.072      0.000000e+00
  0.100        1.087      0.000000e+00
  0.100        1.102      0.000000e+00
  0.100        1.117      0.000000e+00
  0.100        1.132      0.000000e+00
  0.100        1.147      0.000000e+00
  0.100        1.162      0.000000e+00
  0.100        1.177      0.000000e+00
  0.100        1.192      0.000000e+00

  0.115        0.018      7.500000e+01
  0.115        0.033      1.600000e+01
  0.115        0.048      2.000000e+01
  0.115        0.063      1.300000e+01
  0.115        0.078      1.300000e+01
  0.115        0.093      1.000000e+01
  0.115        0.108      3.000000e+00
  0.115        0.123      4.000000e+00
  0.115        0.138      7.000000e+00
  0.115        0.153      3.000000e+00
  0.115        0.168      8.000000e+00
  0.115        0.183      3.000000e+00
  0.115        0.198      4.000000e+00
  0.115        0.213      2.000000e+00
  0.115        0.228      1.200000e+01
  0.115        0.243      6.000000e+00
  0.115        0.259      2.000000e+00
  0.115        0.274      4.000000e+00
  0.115        0.289      5.000000e+00
  0.115        0.304      5.000000e+00
  0.115        0.319      5.000000e+00
  0.115        0.334      4.000000e+00
  0.115        0.349      3.000000e+00
  0.115        0.364      5.000000e+00
  0.115        0.379      2.000000e+00
  0.115        0.394      1.000000e+00
  0.115        0.409      1.000000e+01
  0.115        0.424      4.000000e+00
  0.115        0.439      0.000000e+00
  0.115        0.454      1.000000e+00
  0.115        0.469      8.000000e+00
  0.115        0.484      2.000000e+00
  0.115        0.500      8.000000e+00
  0.115        0.515      3.000000e+00
  0.115        0.530      1.000000e+00
  0.115        0.545      1.000000e+00
  0.115        0.560      1.000000e+00
  0.115        0.575      8.000000e+00
  0.115        0.590      1.000000e+00
  0.115        0.605      7.000000e+00
  0.115        0.620      4.000000e+00
  0.115        0.635      0.000000e+00
  0.115        0.650      1.000000e+00
  0.115        0.665      0.000000e+00
  0.115        0.680      4.000000e+00
  0.115        0.695      4.000000e+00
  0.115        0.710      2.000000e+00
  0.115        0.726      3.000000e+00
  0.115        0.741      5.000000e+00
  0.115        0.756      1.000000e+00
  0.115        0.771      0.000000e+00
  0.115        0.786      1.000000e+00
  0.115        0.801      2.000000e+00
  0.115        0.816      1.000000e+00
  0.115        0.831      0.000000e+00
  0.115        0.846      1.000000e+00
  0.115        0.861      3.000000e+00
  0.115        0.876      0.000000e+00
  0.115        0.891      1.000000e+00
  0.115        0.906      0.000000e+00
  0.115        0.921      0.000000e+00
  0.115        0.936      0.000000e+00
  0.115        0.951      0.000000e+00
  0.115        0.967      0.000000e+00
  0.115        0.982      0.000000e+00
  0.115        0.997      0.000000e+00
  0.115        1.012      0.000000e+00
  0.115        1.027      0.000000e+00
  0.115        1.042      0.000000e+00
  0.115        1.057      0.000000e+00
  0.115        1.072      0.000000e+00
  0.115        1.087      0.000000e+00
  0.115        1.102      0.000000e+00
  0.115        1.117      0.000000e+00
  0.115        1.132      0.000000e+00
  0.115        1.147      0.000000e+00
  0.115        1.162      0.000000e+00
  0.115        1.177      0.000000e+00
  0.115        1.192      0.000000e+00

  0.130        0.018      7.300000e+01
  0.130        0.033      3.200000e+01
  0.130        0.048      1.700000e+01
  0.130        0.063      7.000000e+00
  0.130        0.078      1.100000e+01
  0.130        0.093      5.000000e+00
  0.130        0.108      4.000000e+00
  0.130        0.123      6.000000e+00
  0.130        0.138      4.000000e+00
  0.130        0.153      9.000000e+00
  0.130        0.168      5.000000e+00
  0.130        0.183      2.000000e+00
  0.130        0.198      3.000000e+00
  0.130        0.213      4.000000e+00
  0.130        0.228      1.100000e+01
  0.130        0.243      4.000000e+00
  0.130        0.259      1.000000e+00
  0.130        0.274      2.000000e+00
  0.130        0.289      5.000000e+00
  0.130        0.304      7.000000e+00
  0.130        0.319      3.000000e+00
  0.130        0.334      4.000000e+00
  0.130        0.349      4.000000e+00
  0.130        0.364      8.000000e+00
  0.130        0.379      2.000000e+00
  0.130        0.394      5.000000e+00
  0.130        0.409      6.000000e+00
  0.130        0.424      6.000000e+00
  0.130        0.439      1.000000e+00
  0.130        0.454      0.000000e+00
  0.130        0.469      1.000000e+00
  0.130        0.484      2.000000e+00
  0.130        0.500      4.000000e+00
  0.130        0.515      4.000000e+00
  0.130        0.530      2.000000e+00
  0.130        0.545      4.000000e+00
  0.130        0.560      0.000000e+00
  0.130        0.575      7.000000e+00
  0.130        0.590      2.000000e+00
  0.130        0.605      1.000000e+00
  0.130        0.620      4.000000e+00
  0.130        0.635      7.000000e+00
  0.130        0.650      4.000000e+00
  0.130        0.665      1.000000e+00
  0.130        0.680      4.000000e+00
  0.130        0.695      6.000000e+00
  0.130        0.710      3.000000e+00
  0.130        0.726      4.000000e+00
  0.130        0.741      1.000000e+00
  0.130        0.756      0.000000e+00
  0.130        0.771      1.000000e+00
  0.130        0.786      4.000000e+00
  0.130        0.801      1.000000e+00
  0.130        0.816      1.000000e+00
  0.130        0.831      0.000000e+00
  0.130        0.846      3.000000e+00
  0.130        0.861      0.000000e+00
  0.130        0.876      1.000000e+00
  0.130        0.891      0.000000e+00
  0.130        0.906      0.000000e+00
  0.130        0.921      0.000000e+00
  0.130        0.936      0.000000e+00
  0.130        0.951      0.000000e+00
  0.130        0.967      0.000000e+00
  0.130        0.982      0.000000e+00
  0.130        0.997      0.000000e+00
  0.130        1.012      0.000000e+00
  0.130        1.027      0.000000e+00
  0.130        1.042      0.000000e+00
  0.130        1.057      0.000000e+00
  0.130        1.072      0.000000e+00
  0.130        1.087      0.000000e+00
  0.130        1.102      0.000000e+00
  0.130        1.117      0.000000e+00
  0.130        1.132      0.000000e+00
  0.130        1.147      0.000000e+00
  0.130        1.162      0.000000e+00
  0.130        1.177      0.000000e+00
  0.130        1.192      0.000000e+00

  0.145        0.018      5.700000e+01
  0.145        0.033      2.400000e+01
  0.145        0.048      2.700000e+01
  0.145        0.063      1.000000e+01
  0.145        0.078      1.200000e+01
  0.145        0.093      6.000000e+00
  0.145        0.108      8.000000e+00
  0.145        0.123      1.000000e+01
  0.145        0.138      8.000000e+00
  0.145        0.153      4.000000e+00
  0.145        0.168      6.000000e+00
  0.145        0.183      3.000000e+00
  0.145        0.198      5.000000e+00
  0.145        0.213      6.000000e+00
  0.145        0.228      1.100000e+01
  0.145        0.243      9.000000e+00
  0.145        0.259      2.000000e+00
  0.145        0.274      4.000000e+00
  0.145        0.289      8.000000e+00
  0.145        0.304      3.000000e+00
  0.145        0.319      4.000000e+00
  0.145        0.334      0.000000e+00
  0.145        0.349      3.000000e+00
  0.145        0.364      3.000000e+00
  0.145        0.379      4.000000e+00
  0.145        0.394      0.000000e+00
  0.145        0.409      3.000000e+00
  0.145        0.424      5.000000e+00
  0.145        0.439      1.000000e+00
  0.145        0.454      0.000000e+00
  0.145        0.469      0.000000e+00
  0.145        0.484      1.000000e+00
  0.145        0.500      3.000000e+00
  0.145        0.515      1.000000e+00
  0.145        0.530      3.000000e+00
  0.145        0.545      3.000000e+00
  0.145        0.560      0.000000e+00
  0.145        0.575      1.000000e+00
  0.145        0.590      0.000000e+00
  0.145        0.605      0.000000e+00
  0.145        0.620      0.000000e+00
  0.145        0.635      3.000000e+00
  0.145        0.650      1.000000e+00
  0.145        0.665      0.000000e+00
  0.145        0.680      1.000000e+00
  0.145        0.695      1.000000e+00
  0.145        0.710      0.000000e+00
  0.145        0.726      1.000000e+00
  0.145        0.741      0.000000e+00
  0.145        0.756      0.000000e+00
  0.145        0.771      0.000000e+00
  0.145        0.786      1.000000e+00
  0.145        0.801      0.000000e+00
  0.145        0.816      0.000000e+00
  0.145        0.831      0.000000e+00
  0.145        0.846      0.000000e+00
  0.145        0.861      0.000000e+00
  0.145        0.876      0.000000e+00
  0.145        0.891      0.000000e+00
  0.145        0.906      0.000000e+00
  0.145        0.921      0.000000e+00
  0.145        0.936      0.000000e+00
  0.145        0.951      0.000000e+00
  0.145        0.967      0.000000e+00
  0.145        0.982      0.000000e+00
  0.145        0.997      0.000000e+00
  0.145        1.012      0.000000e+00
  0.145        1.027      0.000000e+00
  0.145        1.042      0.000000e+00
  0.145        1.057      0.000000e+00
  0.145        1.072      0.000000e+00
  0.145        1.087      0.000000e+00
  0.145        1.102      0.000000e+00
  0.145        1.117      0.000000e+00
  0.145        1.132      0.000000e+00
  0.145        1.147      0.000000e+00
  0.145        1.162      0.000000e+00
  0.145        1.177      0.000000e+00
  0.145        1.192      0.000000e+00

  0.160        0.018      3.800000e+01
  0.160        0.033      2.400000e+01
  0.160        0.048      1.400000e+01
  0.160        0.063      1.500000e+01
  0.160        0.078      1.000000e+01
  0.160        0.093      1.100000e+01
  0.160        0.108      8.000000e+00
  0.160        0.123      9.000000e+00
  0.160        0.138      1.200000e+01
  0.160        0.153      8.000000e+00
  0.160        0.168      7.000000e+00
  0.160        0.183      3.000000e+00
  0.160        0.198      4.000000e+00
  0.160        0.213      4.000000e+00
  0.160        0.228      3.000000e+00
  0.160        0.243      6.000000e+00
  0.160        0.259      1.000000e+00
  0.160        0.274      3.000000e+00
  0.160        0.289      2.000000e+00
  0.160        0.304      1.000000e+00
  0.160        0.319      1.000000e+00
  0.160        0.334      0.000000e+00
  0.160        0.349      1.000000e+00
  0.160        0.364      1.000000e+00
  0.160        0.379      0.000000e+00
  0.160        0.394      1.000000e+00
  0.160        0.409      3.000000e+00
  0.160        0.424      0.000000e+00
  0.160        0.439      0.000000e+00
  0.160        0.454      0.000000e+00
  0.160        0.469      0.000000e+00
  0.160        0.484      1.000000e+00
  0.160        0.500      0.000000e+00
  0.160        0.515      0.000000e+00
  0.160        0.530      0.000000e+00
  0.160        0.545      1.000000e+00
  0.160        0.560      1.000000e+00
  0.160        0.575      0.000000e+00
  0.160        0.590      0.000000e+00
  0.160        0.605      0.000000e+00
  0.160        0.620      0.000000e+00
  0.160        0.635      0.000000e+00
  0.160        0.650      0.000000e+00
  0.160        0.665      0.000000e+00
  0.160        0.680      0.000000e+00
  0.160        0.695      0.000000e+00
  0.160        0.710      0.000000e+00
  0.160        0.726      0.000000e+00
  0.160        0.741      0.000000e+00
  0.160        0.756      0.000000e+00
  0.160        0.771      0.000000e+00
  0.160        0.786      0.000000e+00
  0.160        0.801      0.000000e+00
  0.160        0.816      0.000000e+00
  0.160        0.831      0.000000e+00
  0.160        0.846      0.000000e+00
  0.160        0.861      0.000000e+00
  0.160        0.876      0.000000e+00
  0.160        0.891      0.000000e+00
  0.160        0.906      0.000000e+00
  0.160        0.921      0.000000e+00
  0.160        0.936      0.000000e+00
  0.160        0.951      0.000000e+00
  0.160        0.967      0.000000e+00
  0.160        0.982      0.000000e+00
  0.160        0.997      0.000000e+00
  0.160        1.012      0.000000e+00
  0.160        1.027      0.000000e+00
  0.160        1.042      0.000000e+00
  0.160        1.057      0.000000e+00
  0.160        1.072      0.000000e+00
  0.160        1.087      0.000000e+00
  0.160        1.102      0.000000e+00
  0.160        1.117      0.000000e+00
  0.160        1.132      0.000000e+00
  0.160        1.147      0.000000e+00
  0.160        1.162      0.000000e+00
  0.160        1.177      0.000000e+00
  0.160        1.192      0.000000e+00

  0.176        0.018      5.000000e+01
  0.176        0.033      2.100000e+01
  0.176        0.048      1.500000e+01
  0.176        0.063      1.400000e+01
  0.176        0.078      1.400000e+01
  0.176        0.093      9.000000e+00
  0.176        0.108      5.000000e+00
  0.176        0.123      5.000000e+00
  0.176        0.138      1.200000e+01
  0.176        0.153      6.000000e+00
  0.176        0.168      2.000000e+00
  0.176        0.183      1.000000e+00
  0.176        0.198      0.000000e+00
  0.176        0.213      1.000000e+00
  0.176        0.228      3.000000e+00
  0.176        0.243      2.000000e+00
  0.176        0.259      0.000000e+00
  0.176        0.274      2.000000e+00
  0.176        0.289      1.000000e+00
  0.176        0.304      0.000000e+00
  0.176        0.319      0.000000e+00
  0.176        0.334      0.000000e+00
  0.176        0.349      0.000000e+00
  0.176        0.364      0.000000e+00
  0.176        0.379      0.000000e+00
  0.176        0.394      0.000000e+00
  0.176        0.409      2.000000e+00
  0.176        0.424      1.000000e+00
  0.176        0.439      0.000000e+00
  0.176        0.454      0.000000e+00
  0.176        0.469      0.000000e+00
  0.176        0.484      0.000000e+00
  0.176        0.500      0.000000e+00
  0.176        0.515      0.000000e+00
  0.176        0.530      0.000000e+00
  0.176        0.545      0.000000e+00
  0.176        0.560      0.000000e+00
  0.176        0.575      0.000000e+00
  0.176        0.590      0.000000e+00
  0.176        0.605      0.000000e+00
  0.176        0.620      0.000000e+00
  0.176        0.635      0.000000e+00
  0.176        0.650      0.000000e+00
  0.176        0.665      0.000000e+00
  0.176        0.680      0.000000e+00
  0.176        0.695      0.000000e+00
  0.176        0.710      0.000000e+00
  0.176        0.726      0.000000e+00
  0.176        0.741      0.000000e+00
  0.176        0.756      0.000000e+00
  0.176        0.771      0.000000e+00
  0.176        0.786      0.000000e+00
  0.176        0.801      0.000000e+00
  0.176        0.816      0.000000e+00
  0.176        0.831      0.000000e+00
  0.176        0.846      0.000000e+00
  0.176        0.861      0.000000e+00
  0.176        0.876      0.000000e+00
  0.176        0.891      0.000000e+00
  0.176        0.906      0.000000e+00
  0.176        0.921      0.000000e+00
  0.176        0.936      0.000000e+00
  0.176        0.951      0.000000e+00
  0.176        0.967      0.000000e+00
  0.176        0.982      0.000000e+00
  0.176        0.997      0.000000e+00
  0.176        1.012      0.000000e+00
  0.176        1.027      0.000000e+00
  0.176        1.042      0.000000e+00
  0.176        1.057      0.000000e+00
  0.176        1.072      0.000000e+00
  0.176        1.087      0.000000e+00
  0.176        1.102      0.000000e+00
  0.176        1.117      0.000000e+00
  0.176        1.132      0.000000e+00
  0.176        1.147      0.000000e+00
  0.176        1.162      0.000000e+00
  0.176        1.177      0.000000e+00
  0.176        1.192      0.000000e+00

  0.191        0.018      3.700000e+01
  0.191        0.033      1.900000e+01
  0.191        0.048      1.500000e+01
  0.191        0.063      1.200000e+01
  0.191        0.078      1.000000e+01
  0.191        0.093      3.000000e+00
  0.191        0.108      4.000000e+00
  0.191        0.123      1.000000e+00
  0.191        0.138      3.000000e+00
  0.191        0.153      0.000000e+00
  0.191        0.168      2.000000e+00
  0.191        0.183      0.000000e+00
  0.191        0.198      0.000000e+00
  0.191        0.213      0.000000e+00
  0.191        0.228      0.000000e+00
  0.191        0.243      0.000000e+00
  0.191        0.259      0.000000e+00
  0.191        0.274      0.000000e+00
  0.191        0.289      0.000000e+00
  0.191        0.304      0.000000e+00
  0.191        0.319      0.000000e+00
  0.191        0.334      0.000000e+00
  0.191        0.349      0.000000e+00
  0.191        0.364      0.000000e+00
  0.191        0.379      0.000000e+00
  0.191        0.394      0.000000e+00
  0.191        0.409      0.000000e+00
  0.191        0.424      0.000000e+00
  0.191        0.439      0.000000e+00
  0.191        0.454      0.000000e+00
  0.191        0.469      0.000000e+00
  0.191        0.484      0.000000e+00
  0.191        0.500      0.000000e+00
  0.191        0.515      0.000000e+00
  0.191        0.530      0.000000e+00
  0.191        0.545      0.000000e+00
  0.191        0.560      0.000000e+00
  0.191        0.575      0.000000e+00
  0.191        0.590      0.000000e+00
  0.191        0.605      0.000000e+00
  0.191        0.620      0.000000e+00
  0.191        0.635      0.000000e+00
  0.191        0.650      0.000000e+00
  0.191        0.665      0.000000e+00
  0.191        0.680      0.000000e+00
  0.191        0.695      0.000000e+00
  0.191        0.710      0.000000e+00
  0.191        0.726      0.000000e+00
  0.191        0.741      0.000000e+00
  0.191        0.756      0.000000e+00
  0.191        0.771      0.000000e+00
  0.191        0.786      0.000000e+00
  0.191        0.801      0.000000e+00
  0.191        0.816      0.000000e+00
  0.191        0.831      0.000000e+00
  0.191        0.846      0.000000e+00
  0.191        0.861      0.000000e+00
  0.191        0.876      0.000000e+00
  0.191        0.891      0.000000e+00
  0.191        0.906      0.000000e+00
  0.191        0.921      0.000000e+00
  0.191        0.936      0.000000e+00
  0.191        0.951      0.000000e+00
  0.191        0.967      0.000000e+00
  0.191        0.982      0.000000e+00
  0.191        0.997      0.000000e+00
  0.191        1.012      0.000000e+00
  0.191        1.027      0.000000e+00
  0.191        1.042      0.000000e+00
  0.191        1.057      0.000000e+00
  0.191        1.072      0.000000e+00
  0.191        1.087      0.000000e+00
  0.191        1.102      0.000000e+00
  0.191        1.117      0.000000e+00
  0.191        1.132      0.000000e+00
  0.191        1.147      0.000000e+00
  0.191        1.162      0.000000e+00
  0.191        1.177      0.000000e+00
  0.191        1.192      0.000000e+00

  0.206        0.018      3.900000e+01
  0.206        0.033      1.600000e+01
  0.206        0.048      7.000000e+00
  0.206        0.063      2.000000e+00
  0.206        0.078      8.000000e+00
  0.206        0.093      1.000000e+00
  0.206        0.108      0.000000e+00
  0.206        0.123      1.000000e+00
  0.206        0.138      0.000000e+00
  0.206        0.153      0.000000e+00
  0.206        0.168      0.000000e+00
  0.206        0.183      0.000000e+00
  0.206        0.198      0.000000e+00
  0.206        0.213      0.000000e+00
  0.206        0.228      0.000000e+00
  0.206        0.243      0.000000e+00
  0.206        0.259      0.000000e+00
  0.206        0.274      0.000000e+00
  0.206        0.289      0.000000e+00
  0.206        0.304      0.000000e+00
  0.206        0.319      0.000000e+00
  0.206        0.334      0.000000e+00
  0.206        0.349      0.000000e+00
  0.206        0.364      0.000000e+00
  0.206        0.379      0.000000e+00
  0.206        0.394      0.000000e+00
  0.206        0.409      0.000000e+00
  0.206        0.424      0.000000e+00
  0.206        0.439      0.000000e+00
  0.206        0.454      0.000000e+00
  0.206        0.469      0.000000e+00
  0.206        0.484      0.000000e+00
  0.206        0.500      0.000000e+00
  0.206        0.515      0.000000e+00
  0.206        0.530      0.000000e+00
  0.206        0.545      0.000000e+00
  0.206        0.560      0.000000e+00
  0.206        0.575      0.000000e+00
  0.206        0.590      0.000000e+00
  0.206        0.605      0.000000e+00
  0.206        0.620      0.000000e+00
  0.206        0.635      0.000000e+00
  0.206        0.650      0.000000e+00
  0.206        0.665      0.000000e+00
  0.206        0.680      0.000000e+00
  0.206        0.695      0.000000e+00
  0.206        0.710      0.000000e+00
  0.206        0.726      0.000000e+00
  0.206        0.741      0.000000e+00
  0.206        0.756      0.000000e+00
  0.206        0.771      0.000000e+00
  0.206        0.786      0.000000e+00
  0.206        0.801      0.000000e+00
  0.206        0.816      0.000000e+00
  0.206        0.831      0.000000e+00
  0.206        0.846      0.000000e+00
  0.206        0.861      0.000000e+00
  0.206        0.876      0.000000e+00
  0.206        0.891      0.000000e+00
  0.206        0.906      0.000000e+00
  0.206        0.921      0.000000e+00
  0.206        0.936      0.000000e+00
  0.206        0.951      0.000000e+00
  0.206        0.967      0.000000e+00
  0.206        0.982      0.000000e+00
  0.206        0.997      0.000000e+00
  0.206        1.012      0.000000e+00
  0.206        1.027      0.000000e+00
  0.206        1.042      0.000000e+00
  0.206        1.057      0.000000e+00
  0.206        1.072      0.000000e+00
  0.206        1.087      0.000000e+00
  0.206        1.102      0.000000e+00
  0.206        1.117      0.000000e+00
  0.206        1.132      0.000000e+00
  0.206        1.147      0.000000e+00
  0.206        1.162      0.000000e+00
  0.206        1.177      0.000000e+00
  0.206        1.192      0.000000e+00

  0.221        0.018      2.000000e+01
  0.221        0.033      5.000000e+00
  0.221        0.048      2.000000e+00
  0.221        0.063      2.000000e+00
  0.221        0.078      1.000000e+00
  0.221        0.093      0.000000e+00
  0.221        0.108      0.000000e+00
  0.221        0.123      0.000000e+00
  0.221        0.138      0.000000e+00
  0.221        0.153      0.000000e+00
  0.221        0.168      0.000000e+00
  0.221        0.183      0.000000e+00
  0.221        0.198      0.000000e+00
  0.221        0.213      0.000000e+00
  0.221        0.228      0.000000e+00
  0.221        0.243      0.000000e+00
  0.221        0.259      0.000000e+00
  0.221        0.274      0.000000e+00
  0.221        0.289      0.000000e+00
  0.221        0.304      0.000000e+00
  0.221        0.319      0.000000e+00
  0.221        0.334      0.000000e+00
  0.221        0.349      0.000000e+00
  0.221        0.364      0.000000e+00
  0.221        0.379      0.000000e+00
  0.221        0.394      0.000000e+00
  0.221        0.409      0.000000e+00
  0.221        0.424      0.000000e+00
  0.221        0.439      0.000000e+00
  0.221        0.454      0.000000e+00
  0.221        0.469      0.000000e+00
  0.221        0.484      0.000000e+00
  0.221        0.500      0.000000e+00
  0.221        0.515      0.000000e+00
  0.221        0.530      0.000000e+00
  0.221        0.545      0.000000e+00
  0.221        0.560      0.000000e+00
  0.221        0.575      0.000000e+00
  0.221        0.590      0.000000e+00
  0.221        0.605      0.000000e+00
  0.221        0.620      0.000000e+00
  0.221        0.635      0.000000e+00
  0.221        0.650      0.000000e+00
  0.221        0.665      0.000000e+00
  0.221        0.680      0.000000e+00
  0.221        0.695      0.000000e+00
  0.221        0.710      0.000000e+00
  0.221        0.726      0.000000e+00
  0.221        0.741      0.000000e+00
  0.221        0.756      0.000000e+00
  0.221        0.771      0.000000e+00
  0.221        0.786      0.000000e+00
  0.221        0.801      0.000000e+00
  0.221        0.816      0.000000e+00
  0.221        0.831      0.000000e+00
  0.221        0.846      0.000000e+00
  0.221        0.861      0.000000e+00
  0.221        0.876      0.000000e+00
  0.221        0.891      0.000000e+00
  0.221        0.906      0.000000e+00
  0.221        0.921      0.000000e+00
  0.221        0.936      0.000000e+00
  0.221        0.951      0.000000e+00
  0.221        0.967      0.000000e+00
  0.221        0.982      0.000000e+00
  0.221        0.997      0.000000e+00
  0.221        1.012      0.000000e+00
  0.221        1.027      0.000000e+00
  0.221        1.042      0.000000e+00
  0.221        1.057      0.000000e+00
  0.221        1.072      0.000000e+00
  0.221        1.087      0.000000e+00
  0.221        1.102      0.000000e+00
  0.221        1.117      0.000000e+00
  0.221        1.132      0.000000e+00
  0.221        1.147      0.000000e+00
  0.221        1.162      0.000000e+00
  0.221        1.177      0.000000e+00
  0.221        1.192      0.000000e+00

  0.236        0.018      1.200000e+01
  0.236        0.033      7.000000e+00
  0.236        0.048      3.000000e+00
  0.236        0.063      0.000000e+00
  0.236        0.078      0.000000e+00
  0.236        0.093      0.000000e+00
  0.236        0.108      0.000000e+00
  0.236        0.123      0.000000e+00
  0.236        0.138      0.000000e+00
  0.236        0.153      0.000000e+00
  0.236        0.168      0.000000e+00
  0.236        0.183      0.000000e+00
  0.236        0.198      0.000000e+00
  0.236        0.213      0.000000e+00
  0.236        0.228      0.000000e+00
  0.236        0.243      0.000000e+00
  0.236        0.259      0.000000e+00
  0.236        0.274      0.000000e+00
  0.236        0.289      0.000000e+00
  0.236        0.304      0.000000e+00
  0.236        0.319      0.000000e+00
  0.236        0.334      0.000000e+00
  0.236        0.349      0.000000e+00
  0.236        0.364      0.000000e+00
  0.236        0.379      0.000000e+00
  0.236        0.394      0.000000e+00
  0.236        0.409      0.000000e+00
  0.236        0.424      0.000000e+00
  0.236        0.439      0.000000e+00
  0.236        0.454      0.000000e+00
  0.236        0.469      0.000000e+00
  0.236        0.484      0.000000e+00
  0.236        0.500      0.000000e+00
  0.236        0.515      0.000000e+00
  0.236        0.530      0.000000e+00
  0.236        0.545      0.000000e+00
  0.236        0.560      0.000000e+00
  0.236        0.575      0.000000e+00
  0.236        0.590      0.000000e+00
  0.236        0.605      0.000000e+00
  0.236        0.620      0.000000e+00
  0.236        0.635      0.000000e+00
  0.236        0.650      0.000000e+00
  0.236        0.665      0.000000e+00
  0.236        0.680      0.000000e+00
  0.236        0.695      0.000000e+00
  0.236        0.710      0.000000e+00
  0.236        0.726      0.000000e+00
  0.236        0.741      0.000000e+00
  0.236        0.756      0.000000e+00
  0.236        0.771      0.000000e+00
  0.236        0.786      0.000000e+00
  0.236        0.801      0.000000e+00
  0.236        0.816      0.000000e+00
  0.236        0.831      0.000000e+00
  0.236        0.846      0.000000e+00
  0.236        0.861      0.000000e+00
  0.236        0.876      0.000000e+00
  0.236        0.891      0.000000e+00
  0.236        0.906      0.000000e+00
  0.236        0.921      0.000000e+00
  0.236        0.936      0.000000e+00
  0.236        0.951      0.000000e+00
  0.236        0.967      0.000000e+00
  0.236        0.982      0.000000e+00
  0.236        0.997      0.000000e+00
  0.236        1.012      0.000000e+00
  0.236        1.027      0.000000e+00
  0.236        1.042      0.000000e+00
  0.236        1.057      0.000000e+00
  0.236        1.072      0.000000e+00
  0.236        1.087      0.000000e+00
  0.236        1.102      0.000000e+00
  0.236        1.117      0.000000e+00
  0.236        1.132      0.000000e+00
  0.236        1.147      0.000000e+00
  0.236        1.162      0.000000e+00
  0.236        1.177      0.000000e+00
  0.236        1.192      0.000000e+00

  0.251        0.018      1.800000e+01
  0.251        0.033      3.000000e+00
  0.251        0.048      0.000000e+00
  0.251        0.063      0.000000e+00
  0.251        0.078      0.000000e+00
  0.251        0.093      0.000000e+00
  0.251        0.108      0.000000e+00
  0.251        0.123      0.000000e+00
  0.251        0.138      0.000000e+00
  0.251        0.153      0.000000e+00
  0.251        0.168      0.000000e+00
  0.251        0.183      0.000000e+00
  0.251        0.198      0.000000e+00
  0.251        0.213      0.000000e+00
  0.251        0.228      0.000000e+00
  0.251        0.243      0.000000e+00
  0.251        0.259      0.000000e+00
  0.251        0.274      0.000000e+00
  0.251        0.289      0.000000e+00
  0.251        0.304      0.000000e+00
  0.251        0.319      0.000000e+00
  0.251        0.334      0.000000e+00
  0.251        0.349      0.000000e+00
  0.251        0.364      0.000000e+00
  0.251        0.379      0.000000e+00
  0.251        0.394      0.000000e+00
  0.251        0.409      0.000000e+00
  0.251        0.424      0.000000e+00
  0.251        0.439      0.000000e+00
  0.251        0.454      0.000000e+00
  0.251        0.469      0.000000e+00
  0.251        0.484      0.000000e+00
  0.251        0.500      0.000000e+00
  0.251        0.515      0.000000e+00
  0.251        0.530      0.000000e+00
  0.251        0.545      0.000000e+00
  0.251        0.560      0.000000e+00
  0.251        0.575      0.000000e+00
  0.251        0.590      0.000000e+00
  0.251        0.605      0.000000e+00
  0.251        0.620      0.000000e+00
  0.251        0.635      0.000000e+00
  0.251        0.650      0.000000e+00
  0.251        0.665      0.000000e+00
  0.251        0.680      0.000000e+00
  0.251        0.695      0.000000e+00
  0.251        0.710      0.000000e+00
  0.251        0.726      0.000000e+00
  0.251        0.741      0.000000e+00
  0.251        0.756      0.000000e+00
  0.251        0.771      0.000000e+00
  0.251        0.786      0.000000e+00
  0.251        0.801      0.000000e+00
  0.251        0.816      0.000000e+00
  0.251        0.831      0.000000e+00
  0.251        0.846      0.000000e+00
  0.251        0.861      0.000000e+00
  0.251        0.876      0.000000e+00
  0.251        0.891      0.000000e+00
  0.251        0.906      0.000000e+00
  0.251        0.921      0.000000e+00
  0.251        0.936      0.000000e+00
  0.251        0.951      0.000000e+00
  0.251        0.967      0.000000e+00
  0.251        0.982      0.000000e+00
  0.251        0.997      0.000000e+00
  0.251        1.012      0.000000e+00
  0.251        1.027      0.000000e+00
  0.251        1.042      0.000000e+00
  0.251        1.057      0.000000e+00
  0.251        1.072      0.000000e+00
  0.251        1.087      0.000000e+00
  0.251        1.102      0.000000e+00
  0.251        1.117      0.000000e+00
  0.251        1.132      0.000000e+00
  0.251        1.147      0.000000e+00
  0.251        1.162      0.000000e+00
  0.251        1.177      0.000000e+00
  0.251        1.192      0.000000e+00

  0.267        0.018      4.000000e+00
  0.267        0.033      1.000000e+00
  0.267        0.048      0.000000e+00
  0.267        0.063      0.000000e+00
  0.267        0.078      0.000000e+00
  0.267        0.093      0.000000e+00
  0.267        0.108      0.000000e+00
  0.267        0.123      0.000000e+00
  0.267        0.138      0.000000e+00
  0.267        0.153      0.000000e+00
  0.267        0.168      0.000000e+00
  0.267        0.183      0.000000e+00
  0.267        0.198      0.000000e+00
  0.267        0.213      0.000000e+00
  0.267        0.228      0.000000e+00
  0.267        0.243      0.000000e+00
  0.267        0.259      0.000000e+00
  0.267        0.274      0.000000e+00
  0.267        0.289      0.000000e+00
  0.267        0.304      0.000000e+00
  0.267        0.319      0.000000e+00
  0.267        0.334      0.000000e+00
  0.267        0.349      0.000000e+00
  0.267        0.364      0.000000e+00
  0.267        0.379      0.000000e+00
  0.267        0.394      0.000000e+00
  0.267        0.409      0.000000e+00
  0.267        0.424      0.000000e+00
  0.267        0.439      0.000000e+00
  0.267        0.454      0.000000e+00
  0.267        0.469      0.000000e+00
  0.267        0.484      0.000000e+00
  0.267        0.500      0.000000e+00
  0.267        0.515      0.000000e+00
  0.267        0.530      0.000000e+00
  0.267        0.545      0.000000e+00
  0.267        0.560      0.000000e+00
  0.267        0.575      0.000000e+00
  0.267        0.590      0.000000e+00
  0.267        0.605      0.000000e+00
  0.267        0.620      0.000000e+00
  0.267        0.635      0.000000e+00
  0.267        0.650      0.000000e+00
  0.267        0.665      0.000000e+00
  0.267        0.680      0.000000e+00
  0.267        0.695      0.000000e+00
  0.267        0.710      0.000000e+00
  0.267        0.726      0.000000e+00
  0.267        0.741      0.000000e+00
  0.267        0.756      0.000000e+00
  0.267        0.771      0.000000e+00
  0.267        0.786      0.000000e+00
  0.267        0.801      0.000000e+00
  0.267        0.816      0.000000e+00
  0.267        0.831      0.000000e+00
  0.267        0.846      0.000000e+00
  0.267        0.861      0.000000e+00
  0.267        0.876      0.000000e+00
  0.267        0.891      0.000000e+00
  0.267        0.906      0.000000e+00
  0.267        0.921      0.000000e+00
  0.267        0.936      0.000000e+00
  0.267        0.951      0.000000e+00
  0.267        0.967      0.000000e+00
  0.267        0.982      0.000000e+00
  0.267        0.997      0.000000e+00
  0.267        1.012      0.000000e+00
  0.267        1.027      0.000000e+00
  0.267        1.042      0.000000e+00
  0.267        1.057      0.000000e+00
  0.267        1.072      0.000000e+00
  0.267        1.087      0.000000e+00
  0.267        1.102      0.000000e+00
  0.267        1.117      0.000000e+00
  0.267        1.132      0.000000e+00
  0.267        1.147      0.000000e+00
  0.267        1.162      0.000000e+00
  0.267        1.177      0.000000e+00
  0.267        1.192      0.000000e+00

  0.282        0.018      2.000000e+00
  0.282        0.033      0.000000e+00
  0.282        0.048      0.000000e+00
  0.282        0.063      0.000000e+00
  0.282        0.078      0.000000e+00
  0.282        0.093      0.000000e+00
  0.282        0.108      0.000000e+00
  0.282        0.123      0.000000e+00
  0.282        0.138      0.000000e+00
  0.282        0.153      0.000000e+00
  0.282        0.168      0.000000e+00
  0.282        0.183      0.000000e+00
  0.282        0.198      0.000000e+00
  0.282        0.213      0.000000e+00
  0.282        0.228      0.000000e+00
  0.282        0.243      0.000000e+00
  0.282        0.259      0.000000e+00
  0.282        0.274      0.000000e+00
  0.282        0.289      0.000000e+00
  0.282        0.304      0.000000e+00
  0.282        0.319      0.000000e+00
  0.282        0.334      0.000000e+00
  0.282        0.349      0.000000e+00
  0.282        0.364      0.000000e+00
  0.282        0.379      0.000000e+00
  0.282        0.394      0.000000e+00
  0.282        0.409      0.000000e+00
  0.282        0.424      0.000000e+00
  0.282        0.439      0.000000e+00
  0.282        0.454      0.000000e+00
  0.282        0.469      0.000000e+00
  0.282        0.484      0.000000e+00
  0.282        0.500      0.000000e+00
  0.282        0.515      0.000000e+00
  0.282        0.530      0.000000e+00
  0.282        0.545      0.000000e+00
  0.282        0.560      0.000000e+00
  0.282        0.575      0.000000e+00
  0.282        0.590      0.000000e+00
  0.282        0.605      0.000000e+00
  0.282        0.620      0.000000e+00
  0.282        0.635      0.000000e+00
  0.282        0.650      0.000000e+00
  0.282        0.665      0.000000e+00
  0.282        0.680      0.000000e+00
  0.282        0.695      0.000000e+00
  0.282        0.710      0.000000e+00
  0.282        0.726      0.000000e+00
  0.282        0.741      0.000000e+00
  0.282        0.756      0.000000e+00
  0.282        0.771      0.000000e+00
  0.282        0.786      0.000000e+00
  0.282        0.801      0.000000e+00
  0.282        0.816      0.000000e+00
  0.282        0.831      0.000000e+00
  0.282        0.846      0.000000e+00
  0.282        0.861      0.000000e+00
  0.282        0.876      0.000000e+00
  0.282        0.891      0.000000e+00
  0.282        0.906      0.000000e+00
  0.282        0.921      0.000000e+00
  0.282        0.936      0.000000e+00
  0.282        0.951      0.000000e+00
  0.282        0.967      0.000000e+00
  0.282        0.982      0.000000e+00
  0.282        0.997      0.000000e+00
  0.282        1.012      0.000000e+00
  0.282        1.027      0.000000e+00
  0.282        1.042      0.000000e+00
  0.282        1.057      0.000000e+00
  0.282        1.072      0.000000e+00
  0.282        1.087      0.000000e+00
  0.282        1.102      0.000000e+00
  0.282        1.117      0.000000e+00
  0.282        1.132      0.000000e+00
  0.282        1.147      0.000000e+00
  0.282        1.162      0.000000e+00
  0.282        1.177      0.000000e+00
  0.282        1.192      0.000000e+00

  0.297        0.018      1.000000e+00
  0.297        0.033      0.000000e+00
  0.297        0.048      0.000000e+00
  0.297        0.063      0.000000e+00
  0.297        0.078      0.000000e+00
  0.297        0.093      0.000000e+00
  0.297        0.108      0.000000e+00
  0.297        0.123      0.000000e+00
  0.297        0.138      0.000000e+00
  0.297        0.153      0.000000e+00
  0.297        0.168      0.000000e+00
  0.297        0.183      0.000000e+00
  0.297        0.198      0.000000e+00
  0.297        0.213      0.000000e+00
  0.297        0.228      0.000000e+00
  0.297        0.243      0.000000e+00
  0.297        0.259      0.000000e+00
  0.297        0.274      0.000000e+00
  0.297        0.289      0.000000e+00
  0.297        0.304      0.000000e+00
  0.297        0.319      0.000000e+00
  0.297        0.334      0.000000e+00
  0.297        0.349      0.000000e+00
  0.297        0.364      0.000000e+00
  0.297        0.379      0.000000e+00
  0.297        0.394      0.000000e+00
  0.297        0.409      0.000000e+00
  0.297        0.424      0.000000e+00
  0.297        0.439      0.000000e+00
  0.297        0.454      0.000000e+00
  0.297        0.469      0.000000e+00
  0.297        0.484      0.000000e+00
  0.297        0.500      0.000000e+00
  0.297        0.515      0.000000e+00
  0.297        0.530      0.000000e+00
  0.297        0.545      0.000000e+00
  0.297        0.560      0.000000e+00
  0.297        0.575      0.000000e+00
  0.297        0.590      0.000000e+00
  0.297        0.605      0.000000e+00
  0.297        0.620      0.000000e+00
  0.297        0.635      0.000000e+00
  0.297        0.650      0.000000e+00
  0.297        0.665      0.000000e+00
  0.297        0.680      0.000000e+00
  0.297        0.695      0.000000e+00
  0.297        0.710      0.000000e+00
  0.297        0.726      0.000000e+00
  0.297        0.741      0.000000e+00
  0.297        0.756      0.000000e+00
  0.297        0.771      0.000000e+00
  0.297        0.786      0.000000e+00
  0.297        0.801      0.000000e+00
  0.297        0.816      0.000000e+00
  0.297        0.831      0.000000e+00
  0.297        0.846      0.000000e+00
  0.297        0.861      0.000000e+00
  0.297        0.876      0.000000e+00
  0.297        0.891      0.000000e+00
  0.297        0.906      0.000000e+00
  0.297        0.921      0.000000e+00
  0.297        0.936      0.000000e+00
  0.297        0.951      0.000000e+00
  0.297        0.967      0.000000e+00
  0.297        0.982      0.000000e+00
  0.297        0.997      0.000000e+00
  0.297        1.012      0.000000e+00
  0.297        1.027      0.000000e+00
  0.297        1.042      0.000000e+00
  0.297        1.057      0.000000e+00
  0.297        1.072      0.000000e+00
  0.297        1.087      0.000000e+00
  0.297        1.102      0.000000e+00
  0.297        1.117      0.000000e+00
  0.297        1.132      0.000000e+00
  0.297        1.147      0.000000e+00
  0.297        1.162      0.000000e+00
  0.297        1.177      0.000000e+00
  0.297        1.192      0.000000e+00

  0.312        0.018      0.000000e+00
  0.312        0.033      0.000000e+00
  0.312        0.048      0.000000e+00
  0.312        0.063      0.000000e+00
  0.312        0.078      0.000000e+00
  0.312        0.093      0.000000e+00
  0.312        0.108      0.000000e+00
  0.312        0.123      0.000000e+00
  0.312        0.138      0.000000e+00
  0.312        0.153      0.000000e+00
  0.312        0.168      0.000000e+00
  0.312        0.183      0.000000e+00
  0.312        0.198      0.000000e+00
  0.312        0.213      0.000000e+00
  0.312        0.228      0.000000e+00
  0.312        0.243      0.000000e+00
  0.312        0.259      0.000000e+00
  0.312        0.274      0.000000e+00
  0.312        0.289      0.000000e+00
  0.312        0.304      0.000000e+00
  0.312        0.319      0.000000e+00
  0.312        0.334      0.000000e+00
  0.312        0.349      0.000000e+00
  0.312        0.364      0.000000e+00
  0.312        0.379      0.000000e+00
  0.312        0.394      0.000000e+00
  0.312        0.409      0.000000e+00
  0.312        0.424      0.000000e+00
  0.312        0.439      0.000000e+00
  0.312        0.454      0.000000e+00
  0.312        0.469      0.000000e+00
  0.312        0.484      0.000000e+00
  0.312        0.500      0.000000e+00
  0.312        0.515      0.000000e+00
  0.312        0.530      0.000000e+00
  0.312        0.545      0.000000e+00
  0.312        0.560      0.000000e+00
  0.312        0.575      0.000000e+00
  0.312        0.590      0.000000e+00
  0.312        0.605      0.000000e+00
  0.312        0.620      0.000000e+00
  0.312        0.635      0.000000e+00
  0.312        0.650      0.000000e+00
  0.312        0.665      0.000000e+00
  0.312        0.680      0.000000e+00
  0.312        0.695      0.000000e+00
  0.312        0.710      0.000000e+00
  0.312        0.726      0.000000e+00
  0.312        0.741      0.000000e+00
  0.312        0.756      0.000000e+00
  0.312        0.771      0.000000e+00
  0.312        0.786      0.000000e+00
  0.312        0.801      0.000000e+00
  0.312        0.816      0.000000e+00
  0.312        0.831      0.000000e+00
  0.312        0.846      0.000000e+00
  0.312        0.861      0.000000e+00
  0.312        0.876      0.000000e+00
  0.312        0.891      0.000000e+00
  0.312        0.906      0.000000e+00
  0.312        0.921      0.000000e+00
  0.312        0.936      0.000000e+00
  0.312        0.951      0.000000e+00
  0.312        0.967      0.000000e+00
  0.312        0.982      0.000000e+00
  0.312        0.997      0.000000e+00
  0.312        1.012      0.000000e+00
  0.312        1.027      0.000000e+00
  0.312        1.042      0.000000e+00
  0.312        1.057      0.000000e+00
  0.312        1.072      0.000000e+00
  0.312        1.087      0.000000e+00
  0.312        1.102      0.000000e+00
  0.312        1.117      0.000000e+00
  0.312        1.132      0.000000e+00
  0.312        1.147      0.000000e+00
  0.312        1.162      0.000000e+00
  0.312        1.177      0.000000e+00
  0.312        1.192      0.000000e+00

  0.327        0.018      1.000000e+00
  0.327        0.033      0.000000e+00
  0.327        0.048      0.000000e+00
  0.327        0.063      0.000000e+00
  0.327        0.078      0.000000e+00
  0.327        0.093      0.000000e+00
  0.327        0.108      0.000000e+00
  0.327        0.123      0.000000e+00
  0.327        0.138      0.000000e+00
  0.327        0.153      0.000000e+00
  0.327        0.168      0.000000e+00
  0.327        0.183      0.000000e+00
  0.327        0.198      0.000000e+00
  0.327        0.213      0.000000e+00
  0.327        0.228      0.000000e+00
  0.327        0.243      0.000000e+00
  0.327        0.259      0.000000e+00
  0.327        0.274      0.000000e+00
  0.327        0.289      0.000000e+00
  0.327        0.304      0.000000e+00
  0.327        0.319      0.000000e+00
  0.327        0.334      0.000000e+00
  0.327        0.349      0.000000e+00
  0.327        0.364      0.000000e+00
  0.327        0.379      0.000000e+00
  0.327        0.394      0.000000e+00
  0.327        0.409      0.000000e+00
  0.327        0.424      0.000000e+00
  0.327        0.439      0.000000e+00
  0.327        0.454      0.000000e+00
  0.327        0.469      0.000000e+00
  0.327        0.484      0.000000e+00
  0.327        0.500      0.000000e+00
  0.327        0.515      0.000000e+00
  0.327        0.530      0.000000e+00
  0.327        0.545      0.000000e+00
  0.327        0.560      0.000000e+00
  0.327        0.575      0.000000e+00
  0.327        0.590      0.000000e+00
  0.327        0.605      0.000000e+00
  0.327        0.620      0.000000e+00
  0.327        0.635      0.000000e+00
  0.327        0.650      0.000000e+00
  0.327        0.665      0.000000e+00
  0.327        0.680      0.000000e+00
  0.327        0.695      0.000000e+00
  0.327        0.710      0.000000e+00
  0.327        0.726      0.000000e+00
  0.327        0.741      0.000000e+00
  0.327        0.756      0.000000e+00
  0.327        0.771      0.000000e+00
  0.327        0.786      0.000000e+00
  0.327        0.801      0.000000e+00
  0.327        0.816      0.000000e+00
  0.327        0.831      0.000000e+00
  0.327        0.846      0.000000e+00
  0.327        0.861      0.000000e+00
  0.327        0.876      0.000000e+00
  0.327        0.891      0.000000e+00
  0.327        0.906      0.000000e+00
  0.327        0.921      0.000000e+00
  0.327        0.936      0.000000e+00
  0.327        0.951      0.000000e+00
  0.327        0.967      0.000000e+00
  0.327        0.982      0.000000e+00
  0.327        0.997      0.000000e+00
  0.327        1.012      0.000000e+00
  0.327        1.027      0.000000e+00
  0.327        1.042      0.000000e+00
  0.327        1.057      0.000000e+00
  0.327        1.072      0.000000e+00
  0.327        1.087      0.000000e+00
  0.327        1.102      0.000000e+00
  0.327        1.117      0.000000e+00
  0.327        1.132      0.000000e+00
  0.327        1.147      0.000000e+00
  0.327        1.162      0.000000e+00
  0.327        1.177      0.000000e+00
  0.327        1.192      0.000000e+00

  0.342        0.018      0.000000e+00
  0.342        0.033      0.000000e+00
  0.342        0.048      0.000000e+00
  0.342        0.063      0.000000e+00
  0.342        0.078      0.000000e+00
  0.342        0.093      0.000000e+00
  0.342        0.108      0.000000e+00
  0.342        0.123      0.000000e+00
  0.342        0.138      0.000000e+00
  0.342        0.153      0.000000e+00
  0.342        0.168      0.000000e+00
  0.342        0.183      0.000000e+00
  0.342        0.198      0.000000e+00
  0.342        0.213      0.000000e+00
  0.342        0.228      0.000000e+00
  0.342        0.243      0.000000e+00
  0.342        0.259      0.000000e+00
  0.342        0.274      0.000000e+00
  0.342        0.289      0.000000e+00
  0.342        0.304      0.000000e+00
  0.342        0.319      0.000000e+00
  0.342        0.334      0.000000e+00
  0.342        0.349      0.000000e+00
  0.342        0.364      0.000000e+00
  0.342        0.379      0.000000e+00
  0.342        0.394      0.000000e+00
  0.342        0.409      0.000000e+00
  0.342        0.424      0.000000e+00
  0.342        0.439      0.000000e+00
  0.342        0.454      0.000000e+00
  0.342        0.469      0.000000e+00
  0.342        0.484      0.000000e+00
  0.342        0.500      0.000000e+00
  0.342        0.515      0.000000e+00
  0.342        0.530      0.000000e+00
  0.342        0.545      0.000000e+00
  0.342        0.560      0.000000e+00
  0.342        0.575      0.000000e+00
  0.342        0.590      0.000000e+00
  0.342        0.605      0.000000e+00
  0.342        0.620      0.000000e+00
  0.342        0.635      0.000000e+00
  0.342        0.650      0.000000e+00
  0.342        0.665      0.000000e+00
  0.342        0.680      0.000000e+00
  0.342        0.695      0.000000e+00
  0.342        0.710      0.000000e+00
  0.342        0.726      0.000000e+00
  0.342        0.741      0.000000e+00
  0.342        0.756      0.000000e+00
  0.342        0.771      0.000000e+00
  0.342        0.786      0.000000e+00
  0.342        0.801      0.000000e+00
  0.342        0.816      0.000000e+00
  0.342        0.831      0.000000e+00
  0.342        0.846      0.000000e+00
  0.342        0.861      0.000000e+00
  0.342        0.876      0.000000e+00
  0.342        0.891      0.000000e+00
  0.342        0.906      0.000000e+00
  0.342        0.921      0.000000e+00
  0.342        0.936      0.000000e+00
  0.342        0.951      0.000000e+00
  0.342        0.967      0.000000e+00
  0.342        0.982      0.000000e+00
  0.342        0.997      0.000000e+00
  0.342        1.012      0.000000e+00
  0.342        1.027      0.000000e+00
  0.342        1.042      0.000000e+00
  0.342        1.057      0.000000e+00
  0.342        1.072      0.000000e+00
  0.342        1.087      0.000000e+00
  0.342        1.102      0.000000e+00
  0.342        1.117      0.000000e+00
  0.342        1.132      0.000000e+00
  0.342        1.147      0.000000e+00
  0.342        1.162      0.000000e+00
  0.342        1.177      0.000000e+00
  0.342        1.192      0.000000e+00

  0.358        0.018      0.000000e+00
  0.358        0.033      0.000000e+00
  0.358        0.048      0.000000e+00
  0.358        0.063      0.000000e+00
  0.358        0.078      0.000000e+00
  0.358        0.093      0.000000e+00
  0.358        0.108      0.000000e+00
  0.358        0.123      0.000000e+00
  0.358        0.138      0.000000e+00
  0.358        0.153      0.000000e+00
  0.358        0.168      0.000000e+00
  0.358        0.183      0.000000e+00
  0.358        0.198      0.000000e+00
  0.358        0.213      0.000000e+00
  0.358        0.228      0.000000e+00
  0.358        0.243      0.000000e+00
  0.358        0.259      0.000000e+00
  0.358        0.274      0.000000e+00
  0.358        0.289      0.000000e+00
  0.358        0.304      0.000000e+00
  0.358        0.319      0.000000e+00
  0.358        0.334      0.000000e+00
  0.358        0.349      0.000000e+00
  0.358        0.364      0.000000e+00
  0.358        0.379      0.000000e+00
  0.358        0.394      0.000000e+00
  0.358        0.409      0.000000e+00
  0.358        0.424      0.000000e+00
  0.358        0.439      0.000000e+00
  0.358        0.454      0.000000e+00
  0.358        0.469      0.000000e+00
  0.358        0.484      0.000000e+00
  0.358        0.500      0.000000e+00
  0.358        0.515      0.000000e+00
  0.358        0.530      0.000000e+00
  0.358        0.545      0.000000e+00
  0.358        0.560      0.000000e+00
  0.358        0.575      0.000000e+00
  0.358        0.590      0.000000e+00
  0.358        0.605      0.000000e+00
  0.358        0.620      0.000000e+00
  0.358        0.635      0.000000e+00
  0.358        0.650      0.000000e+00
  0.358        0.665      0.000000e+00
  0.358        0.680      0.000000e+00
  0.358        0.695      0.000000e+00
  0.358        0.710      0.000000e+00
  0.358        0.726      0.000000e+00
  0.358        0.741      0.000000e+00
  0.358        0.756      0.000000e+00
  0.358        0.771      0.000000e+00
  0.358        0.786      0.000000e+00
  0.358        0.801      0.000000e+00
  0.358        0.816      0.000000e+00
  0.358        0.831      0.000000e+00
  0.358        0.846      0.000000e+00
  0.358        0.861      0.000000e+00
  0.358        0.876      0.000000e+00
  0.358        0.891      0.000000e+00
  0.358        0.906      0.000000e+00
  0.358        0.921      0.000000e+00
  0.358        0.936      0.000000e+00
  0.358        0.951      0.000000e+00
  0.358        0.967      0.000000e+00
  0.358        0.982      0.000000e+00
  0.358        0.997      0.000000e+00
  0.358        1.012      0.000000e+00
  0.358        1.027      0.000000e+00
  0.358        1.042      0.000000e+00
  0.358        1.057      0.000000e+00
  0.358        1.072      0.000000e+00
  0.358        1.087      0.000000e+00
  0.358        1.102      0.000000e+00
  0.358        1.117      0.000000e+00
  0.358        1.132      0.000000e+00
  0.358        1.147      0.000000e+00
  0.358        1.162      0.000000e+00
  0.358        1.177      0.000000e+00
  0.358        1.192      0.000000e+00

  0.373        0.018      0.000000e+00
  0.373        0.033      0.000000e+00
  0.373        0.048      0.000000e+00
  0.373        0.063      0.000000e+00
  0.373        0.078      0.000000e+00
  0.373        0.093      0.000000e+00
  0.373        0.108      0.000000e+00
  0.373        0.123      0.000000e+00
  0.373        0.138      0.000000e+00
  0.373        0.153      0.000000e+00
  0.373        0.168      0.000000e+00
  0.373        0.183      0.000000e+00
  0.373        0.198      0.000000e+00
  0.373        0.213      0.000000e+00
  0.373        0.228      0.000000e+00
  0.373        0.243      0.000000e+00
  0.373        0.259      0.000000e+00
  0.373        0.274      0.000000e+00
  0.373        0.289      0.000000e+00
  0.373        0.304      0.000000e+00
  0.373        0.319      0.000000e+00
  0.373        0.334      0.000000e+00
  0.373        0.349      0.000000e+00
  0.373        0.364      0.000000e+00
  0.373        0.379      0.000000e+00
  0.373        0.394      0.000000e+00
  0.373        0.409      0.000000e+00
  0.373        0.424      0.000000e+00
  0.373        0.439      0.000000e+00
  0.373        0.454      0.000000e+00
  0.373        0.469      0.000000e+00
  0.373        0.484      0.000000e+00
  0.373        0.500      0.000000e+00
  0.373        0.515      0.000000e+00
  0.373        0.530      0.000000e+00
  0.373        0.545      0.000000e+00
  0.373        0.560      0.000000e+00
  0.373        0.575      0.000000e+00
  0.373        0.590      0.000000e+00
  0.373        0.605      0.000000e+00
  0.373        0.620      0.000000e+00
  0.373        0.635      0.000000e+00
  0.373        0.650      0.000000e+00
  0.373        0.665      0.000000e+00
  0.373        0.680      0.000000e+00
  0.373        0.695      0.000000e+00
  0.373        0.710      0.000000e+00
  0.373        0.726      0.000000e+00
  0.373        0.741      0.000000e+00
  0.373        0.756      0.000000e+00
  0.373        0.771      0.000000e+00
  0.373        0.786      0.000000e+00
  0.373        0.801      0.000000e+00
  0.373        0.816      0.000000e+00
  0.373        0.831      0.000000e+00
  0.373        0.846      0.000000e+00
  0.373        0.861      0.000000e+00
  0.373        0.876      0.000000e+00
  0.373        0.891      0.000000e+00
  0.373        0.906      0.000000e+00
  0.373        0.921      0.000000e+00
  0.373        0.936      0.000000e+00
  0.373        0.951      0.000000e+00
  0.373        0.967      0.000000e+00
  0.373        0.982      0.000000e+00
  0.373        0.997      0.000000e+00
  0.373        1.012      0.000000e+00
  0.373        1.027      0.000000e+00
  0.373        1.042      0.000000e+00
  0.373        1.057      0.000000e+00
  0.373        1.072      0.000000e+00
  0.373        1.087      0.000000e+00
  0.373        1.102      0.000000e+00
  0.373        1.117      0.000000e+00
  0.373        1.132      0.000000e+00
  0.373        1.147      0.000000e+00
  0.373        1.162      0.000000e+00
  0.373        1.177      0.000000e+00
  0.373        1.192      0.000000e+00

  0.388        0.018      0.000000e+00
  0.388        0.033      0.000000e+00
  0.388        0.048      0.000000e+00
  0.388        0.063      0.000000e+00
  0.388        0.078      0.000000e+00
  0.388        0.093      0.000000e+00
  0.388        0.108      0.000000e+00
  0.388        0.123      0.000000e+00
  0.388        0.138      0.000000e+00
  0.388        0.153      0.000000e+00
  0.388        0.168      0.000000e+00
  0.388        0.183      0.000000e+00
  0.388        0.198      0.000000e+00
  0.388        0.213      0.000000e+00
  0.388        0.228      0.000000e+00
  0.388        0.243      0.000000e+00
  0.388        0.259      0.000000e+00
  0.388        0.274      0.000000e+00
  0.388        0.289      0.000000e+00
  0.388        0.304      0.000000e+00
  0.388        0.319      0.000000e+00
  0.388        0.334      0.000000e+00
  0.388        0.349      0.000000e+00
  0.388        0.364      0.000000e+00
  0.388        0.379      0.000000e+00
  0.388        0.394      0.000000e+00
  0.388        0.409      0.000000e+00
  0.388        0.424      0.000000e+00
  0.388        0.439      0.000000e+00
  0.388        0.454      0.000000e+00
  0.388        0.469      0.000000e+00
  0.388        0.484      0.000000e+00
  0.388        0.500      0.000000e+00
  0.388        0.515      0.000000e+00
  0.388        0.530      0.000000e+00
  0.388        0.545      0.000000e+00
  0.388        0.560      0.000000e+00
  0.388        0.575      0.000000e+00
  0.388        0.590      0.000000e+00
  0.388        0.605      0.000000e+00
  0.388        0.620      0.000000e+00
  0.388        0.635      0.000000e+00
  0.388        0.650      0.000000e+00
  0.388        0.665      0.000000e+00
  0.388        0.680      0.000000e+00
  0.388        0.695      0.000000e+00
  0.388        0.710      0.000000e+00
  0.388        0.726      0.000000e+00
  0.388        0.741      0.000000e+00
  0.388        0.756      0.000000e+00
  0.388        0.771      0.000000e+00
  0.388        0.786      0.000000e+00
  0.388        0.801      0.000000e+00
  0.388        0.816      0.000000e+00
  0.388        0.831      0.000000e+00
  0.388        0.846      0.000000e+00
  0.388        0.861      0.000000e+00
  0.388        0.876      0.000000e+00
  0.388        0.891      0.000000e+00
  0.388        0.906      0.000000e+00
  0.388        0.921      0.000000e+00
  0.388        0.936      0.000000e+00
  0.388        0.951      0.000000e+00
  0.388        0.967      0.000000e+00
  0.388        0.982      0.000000e+00
  0.388        0.997      0.000000e+00
  0.388        1.012      0.000000e+00
  0.388        1.027      0.000000e+00
  0.388        1.042      0.000000e+00
  0.388        1.057      0.000000e+00
  0.388        1.072      0.000000e+00
  0.388        1.087      0.000000e+00
  0.388        1.102      0.000000e+00
  0.388        1.117      0.000000e+00
  0.388        1.132      0.000000e+00
  0.388        1.147      0.000000e+00
  0.388        1.162      0.000000e+00
  0.388        1.177      0.000000e+00
  0.388        1.192      0.000000e+00

  0.403        0.018      0.000000e+00
  0.403        0.033      0.000000e+00
  0.403        0.048      0.000000e+00
  0.403        0.063      0.000000e+00
  0.403        0.078      0.000000e+00
  0.403        0.093      0.000000e+00
  0.403        0.108      0.000000e+00
  0.403        0.123      0.000000e+00
  0.403        0.138      0.000000e+00
  0.403        0.153      0.000000e+00
  0.403        0.168      0.000000e+00
  0.403        0.183      0.000000e+00
  0.403        0.198      0.000000e+00
  0.403        0.213      0.000000e+00
  0.403        0.228      0.000000e+00
  0.403        0.243      0.000000e+00
  0.403        0.259      0.000000e+00
  0.403        0.274      0.000000e+00
  0.403        0.289      0.000000e+00
  0.403        0.304      0.000000e+00
  0.403        0.319      0.000000e+00
  0.403        0.334      0.000000e+00
  0.403        0.349      0.000000e+00
  0.403        0.364      0.000000e+00
  0.403        0.379      0.000000e+00
  0.403        0.394      0.000000e+00
  0.403        0.409      0.000000e+00
  0.403        0.424      0.000000e+00
  0.403        0.439      0.000000e+00
  0.403        0.454      0.000000e+00
  0.403        0.469      0.000000e+00
  0.403        0.484      0.000000e+00
  0.403        0.500      0.000000e+00
  0.403        0.515      0.000000e+00
  0.403        0.530      0.000000e+00
  0.403        0.545      0.000000e+00
  0.403        0.560      0.000000e+00
  0.403        0.575      0.000000e+00
  0.403        0.590      0.000000e+00
  0.403        0.605      0.000000e+00
  0.403        0.620      0.000000e+00
  0.403        0.635      0.000000e+00
  0.403        0.650      0.000000e+00
  0.403        0.665      0.000000e+00
  0.403        0.680      0.000000e+00
  0.403        0.695      0.000000e+00
  0.403        0.710      0.000000e+00
  0.403        0.726      0.000000e+00
  0.403        0.741      0.000000e+00
  0.403        0.756      0.000000e+00
  0.403        0.771      0.000000e+00
  0.403        0.786      0.000000e+00
  0.403        0.801      0.000000e+00
  0.403        0.816      0.000000e+00
  0.403        0.831      0.000000e+00
  0.403        0.846      0.000000e+00
  0.403        0.861      0.000000e+00
  0.403        0.876      0.000000e+00
  0.403        0.891      0.000000e+00
  0.403        0.906      0.000000e+00
  0.403        0.921      0.000000e+00
  0.403        0.936      0.000000e+00
  0.403        0.951      0.000000e+00
  0.403        0.967      0.000000e+00
  0.403        0.982      0.000000e+00
  0.403        0.997      0.000000e+00
  0.403        1.012      0.000000e+00
  0.403        1.027      0.000000e+00
  0.403        1.042      0.000000e+00
  0.403        1.057      0.000000e+00
  0.403        1.072      0.000000e+00
  0.403        1.087      0.000000e+00
  0.403        1.102      0.000000e+00
  0.403        1.117      0.000000e+00
  0.403        1.132      0.000000e+00
  0.403        1.147      0.000000e+00
  0.403        1.162      0.000000e+00
  0.403        1.177      0.000000e+00
  0.403        1.192      0.000000e+00

  0.418        0.018      0.000000e+00
  0.418        0.033      0.000000e+00
  0.418        0.048      0.000000e+00
  0.418        0.063      0.000000e+00
  0.418        0.078      0.000000e+00
  0.418        0.093      0.000000e+00
  0.418        0.108      0.000000e+00
  0.418        0.123      0.000000e+00
  0.418        0.138      0.000000e+00
  0.418        0.153      0.000000e+00
  0.418        0.168      0.000000e+00
  0.418        0.183      0.000000e+00
  0.418        0.198      0.000000e+00
  0.418        0.213      0.000000e+00
  0.418        0.228      0.000000e+00
  0.418        0.243      0.000000e+00
  0.418        0.259      0.000000e+00
  0.418        0.274      0.000000e+00
  0.418        0.289      0.000000e+00
  0.418        0.304      0.000000e+00
  0.418        0.319      0.000000e+00
  0.418        0.334      0.000000e+00
  0.418        0.349      0.000000e+00
  0.418        0.364      0.000000e+00
  0.418        0.379      0.000000e+00
  0.418        0.394      0.000000e+00
  0.418        0.409      0.000000e+00
  0.418        0.424      0.000000e+00
  0.418        0.439      0.000000e+00
  0.418        0.454      0.000000e+00
  0.418        0.469      0.000000e+00
  0.418        0.484      0.000000e+00
  0.418        0.500      0.000000e+00
  0.418        0.515      0.000000e+00
  0.418        0.530      0.000000e+00
  0.418        0.545      0.000000e+00
  0.418        0.560      0.000000e+00
  0.418        0.575      0.000000e+00
  0.418        0.590      0.000000e+00
  0.418        0.605      0.000000e+00
  0.418        0.620      0.000000e+00
  0.418        0.635      0.000000e+00
  0.418        0.650      0.000000e+00
  0.418        0.665      0.000000e+00
  0.418        0.680      0.000000e+00
  0.418        0.695      0.000000e+00
  0.418        0.710      0.000000e+00
  0.418        0.726      0.000000e+00
  0.418        0.741      0.000000e+00
  0.418        0.756      0.000000e+00
  0.418        0.771      0.000000e+00
  0.418        0.786      0.000000e+00
  0.418        0.801      0.000000e+00
  0.418        0.816      0.000000e+00
  0.418        0.831      0.000000e+00
  0.418        0.846      0.000000e+00
  0.418        0.861      0.000000e+00
  0.418        0.876      0.000000e+00
  0.418        0.891      0.000000e+00
  0.418        0.906      0.000000e+00
  0.418        0.921      0.000000e+00
  0.418        0.936      0.000000e+00
  0.418        0.951      0.000000e+00
  0.418        0.967      0.000000e+00
  0.418        0.982      0.000000e+00
  0.418        0.997      0.000000e+00
  0.418        1.012      0.000000e+00
  0.418        1.027      0.000000e+00
  0.418        1.042      0.000000e+00
  0.418        1.057      0.000000e+00
  0.418        1.072      0.000000e+00
  0.418        1.087      0.000000e+00
  0.418        1.102      0.000000e+00
  0.418        1.117      0.000000e+00
  0.418        1.132      0.000000e+00
  0.418        1.147      0.000000e+00
  0.418        1.162      0.000000e+00
  0.418        1.177      0.000000e+00
  0.418        1.192      0.000000e+00

  0.434        0.018      0.000000e+00
  0.434        0.033      0.000000e+00
  0.434        0.048      0.000000e+00
  0.434        0.063      0.000000e+00
  0.434        0.078      0.000000e+00
  0.434        0.093      0.000000e+00
  0.434        0.108      0.000000e+00
  0.434        0.123      0.000000e+00
  0.434        0.138      0.000000e+00
  0.434        0.153      0.000000e+00
  0.434        0.168      0.000000e+00
  0.434        0.183      0.000000e+00
  0.434        0.198      0.000000e+00
  0.434        0.213      0.000000e+00
  0.434        0.228      0.000000e+00
  0.434        0.243      0.000000e+00
  0.434        0.259      0.000000e+00
  0.434        0.274      0.000000e+00
  0.434        0.289      0.000000e+00
  0.434        0.304      0.000000e+00
  0.434        0.319      0.000000e+00
  0.434        0.334      0.000000e+00
  0.434        0.349      0.000000e+00
  0.434        0.364      0.000000e+00
  0.434        0.379      0.000000e+00
  0.434        0.394      0.000000e+00
  0.434        0.409      0.000000e+00
  0.434        0.424      0.000000e+00
  0.434        0.439      0.000000e+00
  0.434        0.454      0.000000e+00
  0.434        0.469      0.000000e+00
  0.434        0.484      0.000000e+00
  0.434        0.500      0.000000e+00
  0.434        0.515      0.000000e+00
  0.434        0.530      0.000000e+00
  0.434        0.545      0.000000e+00
  0.434        0.560      0.000000e+00
  0.434        0.575      0.000000e+00
  0.434        0.590      0.000000e+00
  0.434        0.605      0.000000e+00
  0.434        0.620      0.000000e+00
  0.434        0.635      0.000000e+00
  0.434        0.650      0.000000e+00
  0.434        0.665      0.000000e+00
  0.434        0.680      0.000000e+00
  0.434        0.695      0.000000e+00
  0.434        0.710      0.000000e+00
  0.434        0.726      0.000000e+00
  0.434        0.741      0.000000e+00
  0.434        0.756      0.000000e+00
  0.434        0.771      0.000000e+00
  0.434        0.786      0.000000e+00
  0.434        0.801      0.000000e+00
  0.434        0.816      0.000000e+00
  0.434        0.831      0.000000e+00
  0.434        0.846      0.000000e+00
  0.434        0.861      0.000000e+00
  0.434        0.876      0.000000e+00
  0.434        0.891      0.000000e+00
  0.434        0.906      0.000000e+00
  0.434        0.921      0.000000e+00
  0.434        0.936      0.000000e+00
  0.434        0.951      0.000000e+00
  0.434        0.967      0.000000e+00
  0.434        0.982      0.000000e+00
  0.434        0.997      0.000000e+00
  0.434        1.012      0.000000e+00
  0.434        1.027      0.000000e+00
  0.434        1.042      0.000000e+00
  0.434        1.057      0.000000e+00
  0.434        1.072      0.000000e+00
  0.434        1.087      0.000000e+00
  0.434        1.102      0.000000e+00
  0.434        1.117      0.000000e+00
  0.434        1.132      0.000000e+00
  0.434        1.147      0.000000e+00
  0.434        1.162      0.000000e+00
  0.434        1.177      0.000000e+00
  0.434        1.192      0.000000e+00

  0.449        0.018      0.000000e+00
  0.449        0.033      0.000000e+00
  0.449        0.048      0.000000e+00
  0.449        0.063      0.000000e+00
  0.449        0.078      0.000000e+00
  0.449        0.093      0.000000e+00
  0.449        0.108      0.000000e+00
  0.449        0.123      0.000000e+00
  0.449        0.138      0.000000e+00
  0.449        0.153      0.000000e+00
  0.449        0.168      0.000000e+00
  0.449        0.183      0.000000e+00
  0.449        0.198      0.000000e+00
  0.449        0.213      0.000000e+00
  0.449        0.228      0.000000e+00
  0.449        0.243      0.000000e+00
  0.449        0.259      0.000000e+00
  0.449        0.274      0.000000e+00
  0.449        0.289      0.000000e+00
  0.449        0.304      0.000000e+00
  0.449        0.319      0.000000e+00
  0.449        0.334      0.000000e+00
  0.449        0.349      0.000000e+00
  0.449        0.364      0.000000e+00
  0.449        0.379      0.000000e+00
  0.449        0.394      0.000000e+00
  0.449        0.409      0.000000e+00
  0.449        0.424      0.000000e+00
  0.449        0.439      0.000000e+00
  0.449        0.454      0.000000e+00
  0.449        0.469      0.000000e+00
  0.449        0.484      0.000000e+00
  0.449        0.500      0.000000e+00
  0.449        0.515      0.000000e+00
  0.449        0.530      0.000000e+00
  0.449        0.545      0.000000e+00
  0.449        0.560      0.000000e+00
  0.449        0.575      0.000000e+00
  0.449        0.590      0.000000e+00
  0.449        0.605      0.000000e+00
  0.449        0.620      0.000000e+00
  0.449        0.635      0.000000e+00
  0.449        0.650      0.000000e+00
  0.449        0.665      0.000000e+00
  0.449        0.680      0.000000e+00
  0.449        0.695      0.000000e+00
  0.449        0.710      0.000000e+00
  0.449        0.726      0.000000e+00
  0.449        0.741      0.000000e+00
  0.449        0.756      0.000000e+00
  0.449        0.771      0.000000e+00
  0.449        0.786      0.000000e+00
  0.449        0.801      0.000000e+00
  0.449        0.816      0.000000e+00
  0.449        0.831      0.000000e+00
  0.449        0.846      0.000000e+00
  0.449        0.861      0.000000e+00
  0.449        0.876      0.000000e+00
  0.449        0.891      0.000000e+00
  0.449        0.906      0.000000e+00
  0.449        0.921      0.000000e+00
  0.449        0.936      0.000000e+00
  0.449        0.951      0.000000e+00
  0.449        0.967      0.000000e+00
  0.449        0.982      0.000000e+00
  0.449        0.997      0.000000e+00
  0.449        1.012      0.000000e+00
  0.449        1.027      0.000000e+00
  0.449        1.042      0.000000e+00
  0.449        1.057      0.000000e+00
  0.449        1.072      0.000000e+00
  0.449        1.087      0.000000e+00
  0.449        1.102      0.000000e+00
  0.449        1.117      0.000000e+00
  0.449        1.132      0.000000e+00
  0.449        1.147      0.000000e+00
  0.449        1.162      0.000000e+00
  0.449        1.177      0.000000e+00
  0.449        1.192      0.000000e+00

  0.464        0.018      0.000000e+00
  0.464        0.033      0.000000e+00
  0.464        0.048      0.000000e+00
  0.464        0.063      0.000000e+00
  0.464        0.078      0.000000e+00
  0.464        0.093      0.000000e+00
  0.464        0.108      0.000000e+00
  0.464        0.123      0.000000e+00
  0.464        0.138      0.000000e+00
  0.464        0.153      0.000000e+00
  0.464        0.168      0.000000e+00
  0.464        0.183      0.000000e+00
  0.464        0.198      0.000000e+00
  0.464        0.213      0.000000e+00
  0.464        0.228      0.000000e+00
  0.464        0.243      0.000000e+00
  0.464        0.259      0.000000e+00
  0.464        0.274      0.000000e+00
  0.464        0.289      0.000000e+00
  0.464        0.304      0.000000e+00
  0.464        0.319      0.000000e+00
  0.464        0.334      0.000000e+00
  0.464        0.349      0.000000e+00
  0.464        0.364      0.000000e+00
  0.464        0.379      0.000000e+00
  0.464        0.394      0.000000e+00
  0.464        0.409      0.000000e+00
  0.464        0.424      0.000000e+00
  0.464        0.439      0.000000e+00
  0.464        0.454      0.000000e+00
  0.464        0.469      0.000000e+00
  0.464        0.484      0.000000e+00
  0.464        0.500      0.000000e+00
  0.464        0.515      0.000000e+00
  0.464        0.530      0.000000e+00
  0.464        0.545      0.000000e+00
  0.464        0.560      0.000000e+00
  0.464        0.575      0.000000e+00
  0.464        0.590      0.000000e+00
  0.464        0.605      0.000000e+00
  0.464        0.620      0.000000e+00
  0.464        0.635      0.000000e+00
  0.464        0.650      0.000000e+00
  0.464        0.665      0.000000e+00
  0.464        0.680      0.000000e+00
  0.464        0.695      0.000000e+00
  0.464        0.710      0.000000e+00
  0.464        0.726      0.000000e+00
  0.464        0.741      0.000000e+00
  0.464        0.756      0.000000e+00
  0.464        0.771      0.000000e+00
  0.464        0.786      0.000000e+00
  0.464        0.801      0.000000e+00
  0.464        0.816      0.000000e+00
  0.464        0.831      0.000000e+00
  0.464        0.846      0.000000e+00
  0.464        0.861      0.000000e+00
  0.464        0.876      0.000000e+00
  0.464        0.891      0.000000e+00
  0.464        0.906      0.000000e+00
  0.464        0.921      0.000000e+00
  0.464        0.936      0.000000e+00
  0.464        0.951      0.000000e+00
  0.464        0.967      0.000000e+00
  0.464        0.982      0.000000e+00
  0.464        0.997      0.000000e+00
  0.464        1.012      0.000000e+00
  0.464        1.027      0.000000e+00
  0.464        1.042      0.000000e+00
  0.464        1.057      0.000000e+00
  0.464        1.072      0.000000e+00
  0.464        1.087      0.000000e+00
  0.464        1.102      0.000000e+00
  0.464        1.117      0.000000e+00
  0.464        1.132      0.000000e+00
  0.464        1.147      0.000000e+00
  0.464        1.162      0.000000e+00
  0.464        1.177      0.000000e+00
  0.464        1.192      0.000000e+00

  0.479        0.018      0.000000e+00
  0.479        0.033      0.000000e+00
  0.479        0.048      0.000000e+00
  0.479        0.063      0.000000e+00
  0.479        0.078      0.000000e+00
  0.479        0.093      0.000000e+00
  0.479        0.108      0.000000e+00
  0.479        0.123      0.000000e+00
  0.479        0.138      0.000000e+00
  0.479        0.153      0.000000e+00
  0.479        0.168      0.000000e+00
  0.479        0.183      0.000000e+00
  0.479        0.198      0.000000e+00
  0.479        0.213      0.000000e+00
  0.479        0.228      0.000000e+00
  0.479        0.243      0.000000e+00
  0.479        0.259      0.000000e+00
  0.479        0.274      0.000000e+00
  0.479        0.289      0.000000e+00
  0.479        0.304      0.000000e+00
  0.479        0.319      0.000000e+00
  0.479        0.334      0.000000e+00
  0.479        0.349      0.000000e+00
  0.479        0.364      0.000000e+00
  0.479        0.379      0.000000e+00
  0.479        0.394      0.000000e+00
  0.479        0.409      0.000000e+00
  0.479        0.424      0.000000e+00
  0.479        0.439      0.000000e+00
  0.479        0.454      0.000000e+00
  0.479        0.469      0.000000e+00
  0.479        0.484      0.000000e+00
  0.479        0.500      0.000000e+00
  0.479        0.515      0.000000e+00
  0.479        0.530      0.000000e+00
  0.479        0.545      0.000000e+00
  0.479        0.560      0.000000e+00
  0.479        0.575      0.000000e+00
  0.479        0.590      0.000000e+00
  0.479        0.605      0.000000e+00
  0.479        0.620      0.000000e+00
  0.479        0.635      0.000000e+00
  0.479        0.650      0.000000e+00
  0.479        0.665      0.000000e+00
  0.479        0.680      0.000000e+00
  0.479        0.695      0.000000e+00
  0.479        0.710      0.000000e+00
  0.479        0.726      0.000000e+00
  0.479        0.741      0.000000e+00
  0.479        0.756      0.000000e+00
  0.479        0.771      0.000000e+00
  0.479        0.786      0.000000e+00
  0.479        0.801      0.000000e+00
  0.479        0.816      0.000000e+00
  0.479        0.831      0.000000e+00
  0.479        0.846      0.000000e+00
  0.479        0.861      0.000000e+00
  0.479        0.876      0.000000e+00
  0.479        0.891      0.000000e+00
  0.479        0.906      0.000000e+00
  0.479        0.921      0.000000e+00
  0.479        0.936      0.000000e+00
  0.479        0.951      0.000000e+00
  0.479        0.967      0.000000e+00
  0.479        0.982      0.000000e+00
  0.479        0.997      0.000000e+00
  0.479        1.012      0.000000e+00
  0.479        1.027      0.000000e+00
  0.479        1.042      0.000000e+00
  0.479        1.057      0.000000e+00
  0.479        1.072      0.000000e+00
  0.479        1.087      0.000000e+00
  0.479        1.102      0.000000e+00
  0.479        1.117      0.000000e+00
  0.479        1.132      0.000000e+00
  0.479        1.147      0.000000e+00
  0.479        1.162      0.000000e+00
  0.479        1.177      0.000000e+00
  0.479        1.192      0.000000e+00

  0.494        0.018      0.000000e+00
  0.494        0.033      0.000000e+00
  0.494        0.048      0.000000e+00
  0.494        0.063      0.000000e+00
  0.494        0.078      0.000000e+00
  0.494        0.093      0.000000e+00
  0.494        0.108      0.000000e+00
  0.494        0.123      0.000000e+00
  0.494        0.138      0.000000e+00
  0.494        0.153      0.000000e+00
  0.494        0.168      0.000000e+00
  0.494        0.183      0.000000e+00
  0.494        0.198      0.000000e+00
  0.494        0.213      0.000000e+00
  0.494        0.228      0.000000e+00
  0.494        0.243      0.000000e+00
  0.494        0.259      0.000000e+00
  0.494        0.274      0.000000e+00
  0.494        0.289      0.000000e+00
  0.494        0.304      0.000000e+00
  0.494        0.319      0.000000e+00
  0.494        0.334      0.000000e+00
  0.494        0.349      0.000000e+00
  0.494        0.364      0.000000e+00
  0.494        0.379      0.000000e+00
  0.494        0.394      0.000000e+00
  0.494        0.409      0.000000e+00
  0.494        0.424      0.000000e+00
  0.494        0.439      0.000000e+00
  0.494        0.454      0.000000e+00
  0.494        0.469      0.000000e+00
  0.494        0.484      0.000000e+00
  0.494        0.500      0.000000e+00
  0.494        0.515      0.000000e+00
  0.494        0.530      0.000000e+00
  0.494        0.545      0.000000e+00
  0.494        0.560      0.000000e+00
  0.494        0.575      0.000000e+00
  0.494        0.590      0.000000e+00
  0.494        0.605      0.000000e+00
  0.494        0.620      0.000000e+00
  0.494        0.635      0.000000e+00
  0.494        0.650      0.000000e+00
  0.494        0.665      0.000000e+00
  0.494        0.680      0.000000e+00
  0.494        0.695      0.000000e+00
  0.494        0.710      0.000000e+00
  0.494        0.726      0.000000e+00
  0.494        0.741      0.000000e+00
  0.494        0.756      0.000000e+00
  0.494        0.771      0.000000e+00
  0.494        0.786      0.000000e+00
  0.494        0.801      0.000000e+00
  0.494        0.816      0.000000e+00
  0.494        0.831      0.000000e+00
  0.494        0.846      0.000000e+00
  0.494        0.861      0.000000e+00
  0.494        0.876      0.000000e+00
  0.494        0.891      0.000000e+00
  0.494        0.906      0.000000e+00
  0.494        0.921      0.000000e+00
  0.494        0.936      0.000000e+00
  0.494        0.951      0.000000e+00
  0.494        0.967      0.000000e+00
  0.494        0.982      0.000000e+00
  0.494        0.997      0.000000e+00
  0.494        1.012      0.000000e+00
  0.494        1.027      0.000000e+00
  0.494        1.042      0.000000e+00
  0.494        1.057      0.000000e+00
  0.494        1.072      0.000000e+00
  0.494        1.087      0.000000e+00
  0.494        1.102      0.000000e+00
  0.494        1.117      0.000000e+00
  0.494        1.132      0.000000e+00
  0.494        1.147      0.000000e+00
  0.494        1.162      0.000000e+00
  0.494        1.177      0.000000e+00
  0.494        1.192      0.000000e+00

  0.509        0.018      0.000000e+00
  0.509        0.033      0.000000e+00
  0.509        0.048      0.000000e+00
  0.509        0.063      0.000000e+00
  0.509        0.078      0.000000e+00
  0.509        0.093      0.000000e+00
  0.509        0.108      0.000000e+00
  0.509        0.123      0.000000e+00
  0.509        0.138      0.000000e+00
  0.509        0.153      0.000000e+00
  0.509        0.168      0.000000e+00
  0.509        0.183      0.000000e+00
  0.509        0.198      0.000000e+00
  0.509        0.213      0.000000e+00
  0.509        0.228      0.000000e+00
  0.509        0.243      0.000000e+00
  0.509        0.259      0.000000e+00
  0.509        0.274      0.000000e+00
  0.509        0.289      0.000000e+00
  0.509        0.304      0.000000e+00
  0.509        0.319      0.000000e+00
  0.509        0.334      0.000000e+00
  0.509        0.349      0.000000e+00
  0.509        0.364      0.000000e+00
  0.509        0.379      0.000000e+00
  0.509        0.394      0.000000e+00
  0.509        0.409      0.000000e+00
  0.509        0.424      0.000000e+00
  0.509        0.439      0.000000e+00
  0.509        0.454      0.000000e+00
  0.509        0.469      0.000000e+00
  0.509        0.484      0.000000e+00
  0.509        0.500      0.000000e+00
  0.509        0.515      0.000000e+00
  0.509        0.530      0.000000e+00
  0.509        0.545      0.000000e+00
  0.509        0.560      0.000000e+00
  0.509        0.575      0.000000e+00
  0.509        0.590      0.000000e+00
  0.509        0.605      0.000000e+00
  0.509        0.620      0.000000e+00
  0.509        0.635      0.000000e+00
  0.509        0.650      0.000000e+00
  0.509        0.665      0.000000e+00
  0.509        0.680      0.000000e+00
  0.509        0.695      0.000000e+00
  0.509        0.710      0.000000e+00
  0.509        0.726      0.000000e+00
  0.509        0.741      0.000000e+00
  0.509        0.756      0.000000e+00
  0.509        0.771      0.000000e+00
  0.509        0.786      0.000000e+00
  0.509        0.801      0.000000e+00
  0.509        0.816      0.000000e+00
  0.509        0.831      0.000000e+00
  0.509        0.846      0.000000e+00
  0.509        0.861      0.000000e+00
  0.509        0.876      0.000000e+00
  0.509        0.891      0.000000e+00
  0.509        0.906      0.000000e+00
  0.509        0.921      0.000000e+00
  0.509        0.936      0.000000e+00
  0.509        0.951      0.000000e+00
  0.509        0.967      0.000000e+00
  0.509        0.982      0.000000e+00
  0.509        0.997      0.000000e+00
  0.509        1.012      0.000000e+00
  0.509        1.027      0.000000e+00
  0.509        1.042      0.000000e+00
  0.509        1.057      0.000000e+00
  0.509        1.072      0.000000e+00
  0.509        1.087      0.000000e+00
  0.509        1.102      0.000000e+00
  0.509        1.117      0.000000e+00
  0.509        1.132      0.000000e+00
  0.509        1.147      0.000000e+00
  0.509        1.162      0.000000e+00
  0.509        1.177      0.000000e+00
  0.509        1.192      0.000000e+00

  0.525        0.018      0.000000e+00
  0.525        0.033      0.000000e+00
  0.525        0.048      0.000000e+00
  0.525        0.063      0.000000e+00
  0.525        0.078      0.000000e+00
  0.525        0.093      0.000000e+00
  0.525        0.108      0.000000e+00
  0.525        0.123      0.000000e+00
  0.525        0.138      0.000000e+00
  0.525        0.153      0.000000e+00
  0.525        0.168      0.000000e+00
  0.525        0.183      0.000000e+00
  0.525        0.198      0.000000e+00
  0.525        0.213      0.000000e+00
  0.525        0.228      0.000000e+00
  0.525        0.243      0.000000e+00
  0.525        0.259      0.000000e+00
  0.525        0.274      0.000000e+00
  0.525        0.289      0.000000e+00
  0.525        0.304      0.000000e+00
  0.525        0.319      0.000000e+00
  0.525        0.334      0.000000e+00
  0.525        0.349      0.000000e+00
  0.525        0.364      0.000000e+00
  0.525        0.379      0.000000e+00
  0.525        0.394      0.000000e+00
  0.525        0.409      0.000000e+00
  0.525        0.424      0.000000e+00
  0.525        0.439      0.000000e+00
  0.525        0.454      0.000000e+00
  0.525        0.469      0.000000e+00
  0.525        0.484      0.000000e+00
  0.525        0.500      0.000000e+00
  0.525        0.515      0.000000e+00
  0.525        0.530      0.000000e+00
  0.525        0.545      0.000000e+00
  0.525        0.560      0.000000e+00
  0.525        0.575      0.000000e+00
  0.525        0.590      0.000000e+00
  0.525        0.605      0.000000e+00
  0.525        0.620      0.000000e+00
  0.525        0.635      0.000000e+00
  0.525        0.650      0.000000e+00
  0.525        0.665      0.000000e+00
  0.525        0.680      0.000000e+00
  0.525        0.695      0.000000e+00
  0.525        0.710      0.000000e+00
  0.525        0.726      0.000000e+00
  0.525        0.741      0.000000e+00
  0.525        0.756      0.000000e+00
  0.525        0.771      0.000000e+00
  0.525        0.786      0.000000e+00
  0.525        0.801      0.000000e+00
  0.525        0.816      0.000000e+00
  0.525        0.831      0.000000e+00
  0.525        0.846      0.000000e+00
  0.525        0.861      0.000000e+00
  0.525        0.876      0.000000e+00
  0.525        0.891      0.000000e+00
  0.525        0.906      0.000000e+00
  0.525        0.921      0.000000e+00
  0.525        0.936      0.000000e+00
  0.525        0.951      0.000000e+00
  0.525        0.967      0.000000e+00
  0.525        0.982      0.000000e+00
  0.525        0.997      0.000000e+00
  0.525        1.012      0.000000e+00
  0.525        1.027      0.000000e+00
  0.525        1.042      0.000000e+00
  0.525        1.057      0.000000e+00
  0.525        1.072      0.000000e+00
  0.525        1.087      0.000000e+00
  0.525        1.102      0.000000e+00
  0.525        1.117      0.000000e+00
  0.525        1.132      0.000000e+00
  0.525        1.147      0.000000e+00
  0.525        1.162      0.000000e+00
  0.525        1.177      0.000000e+00
  0.525        1.192      0.000000e+00

  0.540        0.018      0.000000e+00
  0.540        0.033      0.000000e+00
  0.540        0.048      0.000000e+00
  0.540        0.063      0.000000e+00
  0.540        0.078      0.000000e+00
  0.540        0.093      0.000000e+00
  0.540        0.108      0.000000e+00
  0.540        0.123      0.000000e+00
  0.540        0.138      0.000000e+00
  0.540        0.153      0.000000e+00
  0.540        0.168      0.000000e+00
  0.540        0.183      0.000000e+00
  0.540        0.198      0.000000e+00
  0.540        0.213      0.000000e+00
  0.540        0.228      0.000000e+00
  0.540        0.243      0.000000e+00
  0.540        0.259      0.000000e+00
  0.540        0.274      0.000000e+00
  0.540        0.289      0.000000e+00
  0.540        0.304      0.000000e+00
  0.540        0.319      0.000000e+00
  0.540        0.334      0.000000e+00
  0.540        0.349      0.000000e+00
  0.540        0.364      0.000000e+00
  0.540        0.379      0.000000e+00
  0.540        0.394      0.000000e+00
  0.540        0.409      0.000000e+00
  0.540        0.424      0.000000e+00
  0.540        0.439      0.000000e+00
  0.540        0.454      0.000000e+00
  0.540        0.469      0.000000e+00
  0.540        0.484      0.000000e+00
  0.540        0.500      0.000000e+00
  0.540        0.515      0.000000e+00
  0.540        0.530      0.000000e+00
  0.540        0.545      0.000000e+00
  0.540        0.560      0.000000e+00
  0.540        0.575      0.000000e+00
  0.540        0.590      0.000000e+00
  0.540        0.605      0.000000e+00
  0.540        0.620      0.000000e+00
  0.540        0.635      0.000000e+00
  0.540        0.650      0.000000e+00
  0.540        0.665      0.000000e+00
  0.540        0.680      0.000000e+00
  0.540        0.695      0.000000e+00
  0.540        0.710      0.000000e+00
  0.540        0.726      0.000000e+00
  0.540        0.741      0.000000e+00
  0.540        0.756      0.000000e+00
  0.540        0.771      0.000000e+00
  0.540        0.786      0.000000e+00
  0.540        0.801      0.000000e+00
  0.540        0.816      0.000000e+00
  0.540        0.831      0.000000e+00
  0.540        0.846      0.000000e+00
  0.540        0.861      0.000000e+00
  0.540        0.876      0.000000e+00
  0.540        0.891      0.000000e+00
  0.540        0.906      0.000000e+00
  0.540        0.921      0.000000e+00
  0.540        0.936      0.000000e+00
  0.540        0.951      0.000000e+00
  0.540        0.967      0.000000e+00
  0.540        0.982      0.000000e+00
  0.540        0.997      0.000000e+00
  0.540        1.012      0.000000e+00
  0.540        1.027      0.000000e+00
  0.540        1.042      0.000000e+00
  0.540        1.057      0.000000e+00
  0.540        1.072      0.000000e+00
  0.540        1.087      0.000000e+00
  0.540        1.102      0.000000e+00
  0.540        1.117      0.000000e+00
  0.540        1.132      0.000000e+00
  0.540        1.147      0.000000e+00
  0.540        1.162      0.000000e+00
  0.540        1.177      0.000000e+00
  0.540        1.192      0.000000e+00

  0.555        0.018      0.000000e+00
  0.555        0.033      0.000000e+00
  0.555        0.048      0.000000e+00
  0.555        0.063      0.000000e+00
  0.555        0.078      0.000000e+00
  0.555        0.093      0.000000e+00
  0.555        0.108      0.000000e+00
  0.555        0.123      0.000000e+00
  0.555        0.138      0.000000e+00
  0.555        0.153      0.000000e+00
  0.555        0.168      0.000000e+00
  0.555        0.183      0.000000e+00
  0.555        0.198      0.000000e+00
  0.555        0.213      0.000000e+00
  0.555        0.228      0.000000e+00
  0.555        0.243      0.000000e+00
  0.555        0.259      0.000000e+00
  0.555        0.274      0.000000e+00
  0.555        0.289      0.000000e+00
  0.555        0.304      0.000000e+00
  0.555        0.319      0.000000e+00
  0.555        0.334      0.000000e+00
  0.555        0.349      0.000000e+00
  0.555        0.364      0.000000e+00
  0.555        0.379      0.000000e+00
  0.555        0.394      0.000000e+00
  0.555        0.409      0.000000e+00
  0.555        0.424      0.000000e+00
  0.555        0.439      0.000000e+00
  0.555        0.454      0.000000e+00
  0.555        0.469      0.000000e+00
  0.555        0.484      0.000000e+00
  0.555        0.500      0.000000e+00
  0.555        0.515      0.000000e+00
  0.555        0.530      0.000000e+00
  0.555        0.545      0.000000e+00
  0.555        0.560      0.000000e+00
  0.555        0.575      0.000000e+00
  0.555        0.590      0.000000e+00
  0.555        0.605      0.000000e+00
  0.555        0.620      0.000000e+00
  0.555        0.635      0.000000e+00
  0.555        0.650      0.000000e+00
  0.555        0.665      0.000000e+00
  0.555        0.680      0.000000e+00
  0.555        0.695      0.000000e+00
  0.555        0.710      0.000000e+00
  0.555        0.726      0.000000e+00
  0.555        0.741      0.000000e+00
  0.555        0.756      0.000000e+00
  0.555        0.771      0.000000e+00
  0.555        0.786      0.000000e+00
  0.555        0.801      0.000000e+00
  0.555        0.816      0.000000e+00
  0.555        0.831      0.000000e+00
  0.555        0.846      0.000000e+00
  0.555        0.861      0.000000e+00
  0.555        0.876      0.000000e+00
  0.555        0.891      0.000000e+00
  0.555        0.906      0.000000e+00
  0.555        0.921      0.000000e+00
  0.555        0.936      0.000000e+00
  0.555        0.951      0.000000e+00
  0.555        0.967      0.000000e+00
  0.555        0.982      0.000000e+00
  0.555        0.997      0.000000e+00
  0.555        1.012      0.000000e+00
  0.555        1.027      0.000000e+00
  0.555        1.042      0.000000e+00
  0.555        1.057      0.000000e+00
  0.555        1.072      0.000000e+00
  0.555        1.087      0.000000e+00
  0.555        1.102      0.000000e+00
  0.555        1.117      0.000000e+00
  0.555        1.132      0.000000e+00
  0.555        1.147      0.000000e+00
  0.555        1.162      0.000000e+00
  0.555        1.177      0.000000e+00
  0.555        1.192      0.000000e+00

  0.570        0.018      0.000000e+00
  0.570        0.033      0.000000e+00
  0.570        0.048      0.000000e+00
  0.570        0.063      0.000000e+00
  0.570        0.078      0.000000e+00
  0.570        0.093      0.000000e+00
  0.570        0.108      0.000000e+00
  0.570        0.123      0.000000e+00
  0.570        0.138      0.000000e+00
  0.570        0.153      0.000000e+00
  0.570        0.168      0.000000e+00
  0.570        0.183      0.000000e+00
  0.570        0.198      0.000000e+00
  0.570        0.213      0.000000e+00
  0.570        0.228      0.000000e+00
  0.570        0.243      0.000000e+00
  0.570        0.259      0.000000e+00
  0.570        0.274      0.000000e+00
  0.570        0.289      0.000000e+00
  0.570        0.304      0.000000e+00
  0.570        0.319      0.000000e+00
  0.570        0.334      0.000000e+00
  0.570        0.349      0.000000e+00
  0.570        0.364      0.000000e+00
  0.570        0.379      0.000000e+00
  0.570        0.394      0.000000e+00
  0.570        0.409      0.000000e+00
  0.570        0.424      0.000000e+00
  0.570        0.439      0.000000e+00
  0.570        0.454      0.000000e+00
  0.570        0.469      0.000000e+00
  0.570        0.484      0.000000e+00
  0.570        0.500      0.000000e+00
  0.570        0.515      0.000000e+00
  0.570        0.530      0.000000e+00
  0.570        0.545      0.000000e+00
  0.570        0.560      0.000000e+00
  0.570        0.575      0.000000e+00
  0.570        0.590      0.000000e+00
  0.570        0.605      0.000000e+00
  0.570        0.620      0.000000e+00
  0.570        0.635      0.000000e+00
  0.570        0.650      0.000000e+00
  0.570        0.665      0.000000e+00
  0.570        0.680      0.000000e+00
  0.570        0.695      0.000000e+00
  0.570        0.710      0.000000e+00
  0.570        0.726      0.000000e+00
  0.570        0.741      0.000000e+00
  0.570        0.756      0.000000e+00
  0.570        0.771      0.000000e+00
  0.570        0.786      0.000000e+00
  0.570        0.801      0.000000e+00
  0.570        0.816      0.000000e+00
  0.570        0.831      0.000000e+00
  0.570        0.846      0.000000e+00
  0.570        0.861      0.000000e+00
  0.570        0.876      0.000000e+00
  0.570        0.891      0.000000e+00
  0.570        0.906      0.000000e+00
  0.570        0.921      0.000000e+00
  0.570        0.936      0.000000e+00
  0.570        0.951      0.000000e+00
  0.570        0.967      0.000000e+00
  0.570        0.982      0.000000e+00
  0.570        0.997      0.000000e+00
  0.570        1.012      0.000000e+00
  0.570        1.027      0.000000e+00
  0.570        1.042      0.000000e+00
  0.570        1.057      0.000000e+00
  0.570        1.072      0.000000e+00
  0.570        1.087      0.000000e+00
  0.570        1.102      0.000000e+00
  0.570        1.117      0.000000e+00
  0.570        1.132      0.000000e+00
  0.570        1.147      0.000000e+00
  0.570        1.162      0.000000e+00
  0.570        1.177      0.000000e+00
  0.570        1.192      0.000000e+00

  0.585        0.018      0.000000e+00
  0.585        0.033      0.000000e+00
  0.585        0.048      0.000000e+00
  0.585        0.063      0.000000e+00
  0.585        0.078      0.000000e+00
  0.585        0.093      0.000000e+00
  0.585        0.108      0.000000e+00
  0.585        0.123      0.000000e+00
  0.585        0.138      0.000000e+00
  0.585        0.153      0.000000e+00
  0.585        0.168      0.000000e+00
  0.585        0.183      0.000000e+00
  0.585        0.198      0.000000e+00
  0.585        0.213      0.000000e+00
  0.585        0.228      0.000000e+00
  0.585        0.243      0.000000e+00
  0.585        0.259      0.000000e+00
  0.585        0.274      0.000000e+00
  0.585        0.289      0.000000e+00
  0.585        0.304      0.000000e+00
  0.585        0.319      0.000000e+00
  0.585        0.334      0.000000e+00
  0.585        0.349      0.000000e+00
  0.585        0.364      0.000000e+00
  0.585        0.379      0.000000e+00
  0.585        0.394      0.000000e+00
  0.585        0.409      0.000000e+00
  0.585        0.424      0.000000e+00
  0.585        0.439      0.000000e+00
  0.585        0.454      0.000000e+00
  0.585        0.469      0.000000e+00
  0.585        0.484      0.000000e+00
  0.585        0.500      0.000000e+00
  0.585        0.515      0.000000e+00
  0.585        0.530      0.000000e+00
  0.585        0.545      0.000000e+00
  0.585        0.560      0.000000e+00
  0.585        0.575      0.000000e+00
  0.585        0.590      0.000000e+00
  0.585        0.605      0.000000e+00
  0.585        0.620      0.000000e+00
  0.585        0.635      0.000000e+00
  0.585        0.650      0.000000e+00
  0.585        0.665      0.000000e+00
  0.585        0.680      0.000000e+00
  0.585        0.695      0.000000e+00
  0.585        0.710      0.000000e+00
  0.585        0.726      0.000000e+00
  0.585        0.741      0.000000e+00
  0.585        0.756      0.000000e+00
  0.585        0.771      0.000000e+00
  0.585        0.786      0.000000e+00
  0.585        0.801      0.000000e+00
  0.585        0.816      0.000000e+00
  0.585        0.831      0.000000e+00
  0.585        0.846      0.000000e+00
  0.585        0.861      0.000000e+00
  0.585        0.876      0.000000e+00
  0.585        0.891      0.000000e+00
  0.585        0.906      0.000000e+00
  0.585        0.921      0.000000e+00
  0.585        0.936      0.000000e+00
  0.585        0.951      0.000000e+00
  0.585        0.967      0.000000e+00
  0.585        0.982      0.000000e+00
  0.585        0.997      0.000000e+00
  0.585        1.012      0.000000e+00
  0.585        1.027      0.000000e+00
  0.585        1.042      0.000000e+00
  0.585        1.057      0.000000e+00
  0.585        1.072      0.000000e+00
  0.585        1.087      0.000000e+00
  0.585        1.102      0.000000e+00
  0.585        1.117      0.000000e+00
  0.585        1.132      0.000000e+00
  0.585        1.147      0.000000e+00
  0.585        1.162      0.000000e+00
  0.585        1.177      0.000000e+00
  0.585        1.192      0.000000e+00

  0.601        0.018      0.000000e+00
  0.601        0.033      0.000000e+00
  0.601        0.048      0.000000e+00
  0.601        0.063      0.000000e+00
  0.601        0.078      0.000000e+00
  0.601        0.093      0.000000e+00
  0.601        0.108      0.000000e+00
  0.601        0.123      0.000000e+00
  0.601        0.138      0.000000e+00
  0.601        0.153      0.000000e+00
  0.601        0.168      0.000000e+00
  0.601        0.183      0.000000e+00
  0.601        0.198      0.000000e+00
  0.601        0.213      0.000000e+00
  0.601        0.228      0.000000e+00
  0.601        0.243      0.000000e+00
  0.601        0.259      0.000000e+00
  0.601        0.274      0.000000e+00
  0.601        0.289      0.000000e+00
  0.601        0.304      0.000000e+00
  0.601        0.319      0.000000e+00
  0.601        0.334      0.000000e+00
  0.601        0.349      0.000000e+00
  0.601        0.364      0.000000e+00
  0.601        0.379      0.000000e+00
  0.601        0.394      0.000000e+00
  0.601        0.409      0.000000e+00
  0.601        0.424      0.000000e+00
  0.601        0.439      0.000000e+00
  0.601        0.454      0.000000e+00
  0.601        0.469      0.000000e+00
  0.601        0.484      0.000000e+00
  0.601        0.500      0.000000e+00
  0.601        0.515      0.000000e+00
  0.601        0.530      0.000000e+00
  0.601        0.545      0.000000e+00
  0.601        0.560      0.000000e+00
  0.601        0.575      0.000000e+00
  0.601        0.590      0.000000e+00
  0.601        0.605      0.000000e+00
  0.601        0.620      0.000000e+00
  0.601        0.635      0.000000e+00
  0.601        0.650      0.000000e+00
  0.601        0.665      0.000000e+00
  0.601        0.680      0.000000e+00
  0.601        0.695      0.000000e+00
  0.601        0.710      0.000000e+00
  0.601        0.726      0.000000e+00
  0.601        0.741      0.000000e+00
  0.601        0.756      0.000000e+00
  0.601        0.771      0.000000e+00
  0.601        0.786      0.000000e+00
  0.601        0.801      0.000000e+00
  0.601        0.816      0.000000e+00
  0.601        0.831      0.000000e+00
  0.601        0.846      0.000000e+00
  0.601        0.861      0.000000e+00
  0.601        0.876      0.000000e+00
  0.601        0.891      0.000000e+00
  0.601        0.906      0.000000e+00
  0.601        0.921      0.000000e+00
  0.601        0.936      0.000000e+00
  0.601        0.951      0.000000e+00
  0.601        0.967      0.000000e+00
  0.601        0.982      0.000000e+00
  0.601        0.997      0.000000e+00
  0.601        1.012      0.000000e+00
  0.601        1.027      0.000000e+00
  0.601        1.042      0.000000e+00
  0.601        1.057      0.000000e+00
  0.601        1.072      0.000000e+00
  0.601        1.087      0.000000e+00
  0.601        1.102      0.000000e+00
  0.601        1.117      0.000000e+00
  0.601        1.132      0.000000e+00
  0.601        1.147      0.000000e+00
  0.601        1.162      0.000000e+00
  0.601        1.177      0.000000e+00
  0.601        1.192      0.000000e+00

  0.616        0.018      0.000000e+00
  0.616        0.033      0.000000e+00
  0.616        0.048      0.000000e+00
  0.616        0.063      0.000000e+00
  0.616        0.078      0.000000e+00
  0.616        0.093      0.000000e+00
  0.616        0.108      0.000000e+00
  0.616        0.123      0.000000e+00
  0.616        0.138      0.000000e+00
  0.616        0.153      0.000000e+00
  0.616        0.168      0.000000e+00
  0.616        0.183      0.000000e+00
  0.616        0.198      0.000000e+00
  0.616        0.213      0.000000e+00
  0.616        0.228      0.000000e+00
  0.616        0.243      0.000000e+00
  0.616        0.259      0.000000e+00
  0.616        0.274      0.000000e+00
  0.616        0.289      0.000000e+00
  0.616        0.304      0.000000e+00
  0.616        0.319      0.000000e+00
  0.616        0.334      0.000000e+00
  0.616        0.349      0.000000e+00
  0.616        0.364      0.000000e+00
  0.616        0.379      0.000000e+00
  0.616        0.394      0.000000e+00
  0.616        0.409      0.000000e+00
  0.616        0.424      0.000000e+00
  0.616        0.439      0.000000e+00
  0.616        0.454      0.000000e+00
  0.616        0.469      0.000000e+00
  0.616        0.484      0.000000e+00
  0.616        0.500      0.000000e+00
  0.616        0.515      0.000000e+00
  0.616        0.530      0.000000e+00
  0.616        0.545      0.000000e+00
  0.616        0.560      0.000000e+00
  0.616        0.575      0.000000e+00
  0.616        0.590      0.000000e+00
  0.616        0.605      0.000000e+00
  0.616        0.620      0.000000e+00
  0.616        0.635      0.000000e+00
  0.616        0.650      0.000000e+00
  0.616        0.665      0.000000e+00
  0.616        0.680      0.000000e+00
  0.616        0.695      0.000000e+00
  0.616        0.710      0.000000e+00
  0.616        0.726      0.000000e+00
  0.616        0.741      0.000000e+00
  0.616        0.756      0.000000e+00
  0.616        0.771      0.000000e+00
  0.616        0.786      0.000000e+00
  0.616        0.801      0.000000e+00
  0.616        0.816      0.000000e+00
  0.616        0.831      0.000000e+00
  0.616        0.846      0.000000e+00
  0.616        0.861      0.000000e+00
  0.616        0.876      0.000000e+00
  0.616        0.891      0.000000e+00
  0.616        0.906      0.000000e+00
  0.616        0.921      0.000000e+00
  0.616        0.936      0.000000e+00
  0.616        0.951      0.000000e+00
  0.616        0.967      0.000000e+00
  0.616        0.982      0.000000e+00
  0.616        0.997      0.000000e+00
  0.616        1.012      0.000000e+00
  0.616        1.027      0.000000e+00
  0.616        1.042      0.000000e+00
  0.616        1.057      0.000000e+00
  0.616        1.072      0.000000e+00
  0.616        1.087      0.000000e+00
  0.616        1.102      0.000000e+00
  0.616        1.117      0.000000e+00
  0.616        1.132      0.000000e+00
  0.616        1.147      0.000000e+00
  0.616        1.162      0.000000e+00
  0.616        1.177      0.000000e+00
  0.616        1.192      0.000000e+00

  0.631        0.018      0.000000e+00
  0.631        0.033      0.000000e+00
  0.631        0.048      0.000000e+00
  0.631        0.063      0.000000e+00
  0.631        0.078      0.000000e+00
  0.631        0.093      0.000000e+00
  0.631        0.108      0.000000e+00
  0.631        0.123      0.000000e+00
  0.631        0.138      0.000000e+00
  0.631        0.153      0.000000e+00
  0.631        0.168      0.000000e+00
  0.631        0.183      0.000000e+00
  0.631        0.198      0.000000e+00
  0.631        0.213      0.000000e+00
  0.631        0.228      0.000000e+00
  0.631        0.243      0.000000e+00
  0.631        0.259      0.000000e+00
  0.631        0.274      0.000000e+00
  0.631        0.289      0.000000e+00
  0.631        0.304      0.000000e+00
  0.631        0.319      0.000000e+00
  0.631        0.334      0.000000e+00
  0.631        0.349      0.000000e+00
  0.631        0.364      0.000000e+00
  0.631        0.379      0.000000e+00
  0.631        0.394      0.000000e+00
  0.631        0.409      0.000000e+00
  0.631        0.424      0.000000e+00
  0.631        0.439      0.000000e+00
  0.631        0.454      0.000000e+00
  0.631        0.469      0.000000e+00
  0.631        0.484      0.000000e+00
  0.631        0.500      0.000000e+00
  0.631        0.515      0.000000e+00
  0.631        0.530      0.000000e+00
  0.631        0.545      0.000000e+00
  0.631        0.560      0.000000e+00
  0.631        0.575      0.000000e+00
  0.631        0.590      0.000000e+00
  0.631        0.605      0.000000e+00
  0.631        0.620      0.000000e+00
  0.631        0.635      0.000000e+00
  0.631        0.650      0.000000e+00
  0.631        0.665      0.000000e+00
  0.631        0.680      0.000000e+00
  0.631        0.695      0.000000e+00
  0.631        0.710      0.000000e+00
  0.631        0.726      0.000000e+00
  0.631        0.741      0.000000e+00
  0.631        0.756      0.000000e+00
  0.631        0.771      0.000000e+00
  0.631        0.786      0.000000e+00
  0.631        0.801      0.000000e+00
  0.631        0.816      0.000000e+00
  0.631        0.831      0.000000e+00
  0.631        0.846      0.000000e+00
  0.631        0.861      0.000000e+00
  0.631        0.876      0.000000e+00
  0.631        0.891      0.000000e+00
  0.631        0.906      0.000000e+00
  0.631        0.921      0.000000e+00
  0.631        0.936      0.000000e+00
  0.631        0.951      0.000000e+00
  0.631        0.967      0.000000e+00
  0.631        0.982      0.000000e+00
  0.631        0.997      0.000000e+00
  0.631        1.012      0.000000e+00
  0.631        1.027      0.000000e+00
  0.631        1.042      0.000000e+00
  0.631        1.057      0.000000e+00
  0.631        1.072      0.000000e+00
  0.631        1.087      0.000000e+00
  0.631        1.102      0.000000e+00
  0.631        1.117      0.000000e+00
  0.631        1.132      0.000000e+00
  0.631        1.147      0.000000e+00
  0.631        1.162      0.000000e+00
  0.631        1.177      0.000000e+00
  0.631        1.192      0.000000e+00

  0.646        0.018      0.000000e+00
  0.646        0.033      0.000000e+00
  0.646        0.048      0.000000e+00
  0.646        0.063      0.000000e+00
  0.646        0.078      0.000000e+00
  0.646        0.093      0.000000e+00
  0.646        0.108      0.000000e+00
  0.646        0.123      0.000000e+00
  0.646        0.138      0.000000e+00
  0.646        0.153      0.000000e+00
  0.646        0.168      0.000000e+00
  0.646        0.183      0.000000e+00
  0.646        0.198      0.000000e+00
  0.646        0.213      0.000000e+00
  0.646        0.228      0.000000e+00
  0.646        0.243      0.000000e+00
  0.646        0.259      0.000000e+00
  0.646        0.274      0.000000e+00
  0.646        0.289      0.000000e+00
  0.646        0.304      0.000000e+00
  0.646        0.319      0.000000e+00
  0.646        0.334      0.000000e+00
  0.646        0.349      0.000000e+00
  0.646        0.364      0.000000e+00
  0.646        0.379      0.000000e+00
  0.646        0.394      0.000000e+00
  0.646        0.409      0.000000e+00
  0.646        0.424      0.000000e+00
  0.646        0.439      0.000000e+00
  0.646        0.454      0.000000e+00
  0.646        0.469      0.000000e+00
  0.646        0.484      0.000000e+00
  0.646        0.500      0.000000e+00
  0.646        0.515      0.000000e+00
  0.646        0.530      0.000000e+00
  0.646        0.545      0.000000e+00
  0.646        0.560      0.000000e+00
  0.646        0.575      0.000000e+00
  0.646        0.590      0.000000e+00
  0.646        0.605      0.000000e+00
  0.646        0.620      0.000000e+00
  0.646        0.635      0.000000e+00
  0.646        0.650      0.000000e+00
  0.646        0.665      0.000000e+00
  0.646        0.680      0.000000e+00
  0.646        0.695      0.000000e+00
  0.646        0.710      0.000000e+00
  0.646        0.726      0.000000e+00
  0.646        0.741      0.000000e+00
  0.646        0.756      0.000000e+00
  0.646        0.771      0.000000e+00
  0.646        0.786      0.000000e+00
  0.646        0.801      0.000000e+00
  0.646        0.816      0.000000e+00
  0.646        0.831      0.000000e+00
  0.646        0.846      0.000000e+00
  0.646        0.861      0.000000e+00
  0.646        0.876      0.000000e+00
  0.646        0.891      0.000000e+00
  0.646        0.906      0.000000e+00
  0.646        0.921      0.000000e+00
  0.646        0.936      0.000000e+00
  0.646        0.951      0.000000e+00
  0.646        0.967      0.000000e+00
  0.646        0.982      0.000000e+00
  0.646        0.997      0.000000e+00
  0.646        1.012      0.000000e+00
  0.646        1.027      0.000000e+00
  0.646        1.042      0.000000e+00
  0.646        1.057      0.000000e+00
  0.646        1.072      0.000000e+00
  0.646        1.087      0.000000e+00
  0.646        1.102      0.000000e+00
  0.646        1.117      0.000000e+00
  0.646        1.132      0.000000e+00
  0.646        1.147      0.000000e+00
  0.646        1.162      0.000000e+00
  0.646        1.177      0.000000e+00
  0.646        1.192      0.000000e+00

  0.661        0.018      0.000000e+00
  0.661        0.033      0.000000e+00
  0.661        0.048      0.000000e+00
  0.661        0.063      0.000000e+00
  0.661        0.078      0.000000e+00
  0.661        0.093      0.000000e+00
  0.661        0.108      0.000000e+00
  0.661        0.123      0.000000e+00
  0.661        0.138      0.000000e+00
  0.661        0.153      0.000000e+00
  0.661        0.168      0.000000e+00
  0.661        0.183      0.000000e+00
  0.661        0.198      0.000000e+00
  0.661        0.213      0.000000e+00
  0.661        0.228      0.000000e+00
  0.661        0.243      0.000000e+00
  0.661        0.259      0.000000e+00
  0.661        0.274      0.000000e+00
  0.661        0.289      0.000000e+00
  0.661        0.304      0.000000e+00
  0.661        0.319      0.000000e+00
  0.661        0.334      0.000000e+00
  0.661        0.349      0.000000e+00
  0.661        0.364      0.000000e+00
  0.661        0.379      0.000000e+00
  0.661        0.394      0.000000e+00
  0.661        0.409      0.000000e+00
  0.661        0.424      0.000000e+00
  0.661        0.439      0.000000e+00
  0.661        0.454      0.000000e+00
  0.661        0.469      0.000000e+00
  0.661        0.484      0.000000e+00
  0.661        0.500      0.000000e+00
  0.661        0.515      0.000000e+00
  0.661        0.530      0.000000e+00
  0.661        0.545      0.000000e+00
  0.661        0.560      0.000000e+00
  0.661        0.575      0.000000e+00
  0.661        0.590      0.000000e+00
  0.661        0.605      0.000000e+00
  0.661        0.620      0.000000e+00
  0.661        0.635      0.000000e+00
  0.661        0.650      0.000000e+00
  0.661        0.665      0.000000e+00
  0.661        0.680      0.000000e+00
  0.661        0.695      0.000000e+00
  0.661        0.710      0.000000e+00
  0.661        0.726      0.000000e+00
  0.661        0.741      0.000000e+00
  0.661        0.756      0.000000e+00
  0.661        0.771      0.000000e+00
  0.661        0.786      0.000000e+00
  0.661        0.801      0.000000e+00
  0.661        0.816      0.000000e+00
  0.661        0.831      0.000000e+00
  0.661        0.846      0.000000e+00
  0.661        0.861      0.000000e+00
  0.661        0.876      0.000000e+00
  0.661        0.891      0.000000e+00
  0.661        0.906      0.000000e+00
  0.661        0.921      0.000000e+00
  0.661        0.936      0.000000e+00
  0.661        0.951      0.000000e+00
  0.661        0.967      0.000000e+00
  0.661        0.982      0.000000e+00
  0.661        0.997      0.000000e+00
  0.661        1.012      0.000000e+00
  0.661        1.027      0.000000e+00
  0.661        1.042      0.000000e+00
  0.661        1.057      0.000000e+00
  0.661        1.072      0.000000e+00
  0.661        1.087      0.000000e+00
  0.661        1.102      0.000000e+00
  0.661        1.117      0.000000e+00
  0.661        1.132      0.000000e+00
  0.661        1.147      0.000000e+00
  0.661        1.162      0.000000e+00
  0.661        1.177      0.000000e+00
  0.661        1.192      0.000000e+00

  0.676        0.018      0.000000e+00
  0.676        0.033      0.000000e+00
  0.676        0.048      0.000000e+00
  0.676        0.063      0.000000e+00
  0.676        0.078      0.000000e+00
  0.676        0.093      0.000000e+00
  0.676        0.108      0.000000e+00
  0.676        0.123      0.000000e+00
  0.676        0.138      0.000000e+00
  0.676        0.153      0.000000e+00
  0.676        0.168      0.000000e+00
  0.676        0.183      0.000000e+00
  0.676        0.198      0.000000e+00
  0.676        0.213      0.000000e+00
  0.676        0.228      0.000000e+00
  0.676        0.243      0.000000e+00
  0.676        0.259      0.000000e+00
  0.676        0.274      0.000000e+00
  0.676        0.289      0.000000e+00
  0.676        0.304      0.000000e+00
  0.676        0.319      0.000000e+00
  0.676        0.334      0.000000e+00
  0.676        0.349      0.000000e+00
  0.676        0.364      0.000000e+00
  0.676        0.379      0.000000e+00
  0.676        0.394      0.000000e+00
  0.676        0.409      0.000000e+00
  0.676        0.424      0.000000e+00
  0.676        0.439      0.000000e+00
  0.676        0.454      0.000000e+00
  0.676        0.469      0.000000e+00
  0.676        0.484      0.000000e+00
  0.676        0.500      0.000000e+00
  0.676        0.515      0.000000e+00
  0.676        0.530      0.000000e+00
  0.676        0.545      0.000000e+00
  0.676        0.560      0.000000e+00
  0.676        0.575      0.000000e+00
  0.676        0.590      0.000000e+00
  0.676        0.605      0.000000e+00
  0.676        0.620      0.000000e+00
  0.676        0.635      0.000000e+00
  0.676        0.650      0.000000e+00
  0.676        0.665      0.000000e+00
  0.676        0.680      0.000000e+00
  0.676        0.695      0.000000e+00
  0.676        0.710      0.000000e+00
  0.676        0.726      0.000000e+00
  0.676        0.741      0.000000e+00
  0.676        0.756      0.000000e+00
  0.676        0.771      0.000000e+00
  0.676        0.786      0.000000e+00
  0.676        0.801      0.000000e+00
  0.676        0.816      0.000000e+00
  0.676        0.831      0.000000e+00
  0.676        0.846      0.000000e+00
  0.676        0.861      0.000000e+00
  0.676        0.876      0.000000e+00
  0.676        0.891      0.000000e+00
  0.676        0.906      0.000000e+00
  0.676        0.921      0.000000e+00
  0.676        0.936      0.000000e+00
  0.676        0.951      0.000000e+00
  0.676        0.967      0.000000e+00
  0.676        0.982      0.000000e+00
  0.676        0.997      0.000000e+00
  0.676        1.012      0.000000e+00
  0.676        1.027      0.000000e+00
  0.676        1.042      0.000000e+00
  0.676        1.057      0.000000e+00
  0.676        1.072      0.000000e+00
  0.676        1.087      0.000000e+00
  0.676        1.102      0.000000e+00
  0.676        1.117      0.000000e+00
  0.676        1.132      0.000000e+00
  0.676        1.147      0.000000e+00
  0.676        1.162      0.000000e+00
  0.676        1.177      0.000000e+00
  0.676        1.192      0.000000e+00

  0.692        0.018      0.000000e+00
  0.692        0.033      0.000000e+00
  0.692        0.048      0.000000e+00
  0.692        0.063      0.000000e+00
  0.692        0.078      0.000000e+00
  0.692        0.093      0.000000e+00
  0.692        0.108      0.000000e+00
  0.692        0.123      0.000000e+00
  0.692        0.138      0.000000e+00
  0.692        0.153      0.000000e+00
  0.692        0.168      0.000000e+00
  0.692        0.183      0.000000e+00
  0.692        0.198      0.000000e+00
  0.692        0.213      0.000000e+00
  0.692        0.228      0.000000e+00
  0.692        0.243      0.000000e+00
  0.692        0.259      0.000000e+00
  0.692        0.274      0.000000e+00
  0.692        0.289      0.000000e+00
  0.692        0.304      0.000000e+00
  0.692        0.319      0.000000e+00
  0.692        0.334      0.000000e+00
  0.692        0.349      0.000000e+00
  0.692        0.364      0.000000e+00
  0.692        0.379      0.000000e+00
  0.692        0.394      0.000000e+00
  0.692        0.409      0.000000e+00
  0.692        0.424      0.000000e+00
  0.692        0.439      0.000000e+00
  0.692        0.454      0.000000e+00
  0.692        0.469      0.000000e+00
  0.692        0.484      0.000000e+00
  0.692        0.500      0.000000e+00
  0.692        0.515      0.000000e+00
  0.692        0.530      0.000000e+00
  0.692        0.545      0.000000e+00
  0.692        0.560      0.000000e+00
  0.692        0.575      0.000000e+00
  0.692        0.590      0.000000e+00
  0.692        0.605      0.000000e+00
  0.692        0.620      0.000000e+00
  0.692        0.635      0.000000e+00
  0.692        0.650      0.000000e+00
  0.692        0.665      0.000000e+00
  0.692        0.680      0.000000e+00
  0.692        0.695      0.000000e+00
  0.692        0.710      0.000000e+00
  0.692        0.726      0.000000e+00
  0.692        0.741      0.000000e+00
  0.692        0.756      0.000000e+00
  0.692        0.771      0.000000e+00
  0.692        0.786      0.000000e+00
  0.692        0.801      0.000000e+00
  0.692        0.816      0.000000e+00
  0.692        0.831      0.000000e+00
  0.692        0.846      0.000000e+00
  0.692        0.861      0.000000e+00
  0.692        0.876      0.000000e+00
  0.692        0.891      0.000000e+00
  0.692        0.906      0.000000e+00
  0.692        0.921      0.000000e+00
  0.692        0.936      0.000000e+00
  0.692        0.951      0.000000e+00
  0.692        0.967      0.000000e+00
  0.692        0.982      0.000000e+00
  0.692        0.997      0.000000e+00
  0.692        1.012      0.000000e+00
  0.692        1.027      0.000000e+00
  0.692        1.042      0.000000e+00
  0.692        1.057      0.000000e+00
  0.692        1.072      0.000000e+00
  0.692        1.087      0.000000e+00
  0.692        1.102      0.000000e+00
  0.692        1.117      0.000000e+00
  0.692        1.132      0.000000e+00
  0.692        1.147      0.000000e+00
  0.692        1.162      0.000000e+00
  0.692        1.177      0.000000e+00
  0.692        1.192      0.000000e+00

  0.707        0.018      0.000000e+00
  0.707        0.033      0.000000e+00
  0.707        0.048      0.000000e+00
  0.707        0.063      0.000000e+00
  0.707        0.078      0.000000e+00
  0.707        0.093      0.000000e+00
  0.707        0.108      0.000000e+00
  0.707        0.123      0.000000e+00
  0.707        0.138      0.000000e+00
  0.707        0.153      0.000000e+00
  0.707        0.168      0.000000e+00
  0.707        0.183      0.000000e+00
  0.707        0.198      0.000000e+00
  0.707        0.213      0.000000e+00
  0.707        0.228      0.000000e+00
  0.707        0.243      0.000000e+00
  0.707        0.259      0.000000e+00
  0.707        0.274      0.000000e+00
  0.707        0.289      0.000000e+00
  0.707        0.304      0.000000e+00
  0.707        0.319      0.000000e+00
  0.707        0.334      0.000000e+00
  0.707        0.349      0.000000e+00
  0.707        0.364      0.000000e+00
  0.707        0.379      0.000000e+00
  0.707        0.394      0.000000e+00
  0.707        0.409      0.000000e+00
  0.707        0.424      0.000000e+00
  0.707        0.439      0.000000e+00
  0.707        0.454      0.000000e+00
  0.707        0.469      0.000000e+00
  0.707        0.484      0.000000e+00
  0.707        0.500      0.000000e+00
  0.707        0.515      0.000000e+00
  0.707        0.530      0.000000e+00
  0.707        0.545      0.000000e+00
  0.707        0.560      0.000000e+00
  0.707        0.575      0.000000e+00
  0.707        0.590      0.000000e+00
  0.707        0.605      0.000000e+00
  0.707        0.620      0.000000e+00
  0.707        0.635      0.000000e+00
  0.707        0.650      0.000000e+00
  0.707        0.665      0.000000e+00
  0.707        0.680      0.000000e+00
  0.707        0.695      0.000000e+00
  0.707        0.710      0.000000e+00
  0.707        0.726      0.000000e+00
  0.707        0.741      0.000000e+00
  0.707        0.756      0.000000e+00
  0.707        0.771      0.000000e+00
  0.707        0.786      0.000000e+00
  0.707        0.801      0.000000e+00
  0.707        0.816      0.000000e+00
  0.707        0.831      0.000000e+00
  0.707        0.846      0.000000e+00
  0.707        0.861      0.000000e+00
  0.707        0.876      0.000000e+00
  0.707        0.891      0.000000e+00
  0.707        0.906      0.000000e+00
  0.707        0.921      0.000000e+00
  0.707        0.936      0.000000e+00
  0.707        0.951      0.000000e+00
  0.707        0.967      0.000000e+00
  0.707        0.982      0.000000e+00
  0.707        0.997      0.000000e+00
  0.707        1.012      0.000000e+00
  0.707        1.027      0.000000e+00
  0.707        1.042      0.000000e+00
  0.707        1.057      0.000000e+00
  0.707        1.072      0.000000e+00
  0.707        1.087      0.000000e+00
  0.707        1.102      0.000000e+00
  0.707        1.117      0.000000e+00
  0.707        1.132      0.000000e+00
  0.707        1.147      0.000000e+00
  0.707        1.162      0.000000e+00
  0.707        1.177      0.000000e+00
  0.707        1.192      0.000000e+00

  0.722        0.018      0.000000e+00
  0.722        0.033      0.000000e+00
  0.722        0.048      0.000000e+00
  0.722        0.063      0.000000e+00
  0.722        0.078      0.000000e+00
  0.722        0.093      0.000000e+00
  0.722        0.108      0.000000e+00
  0.722        0.123      0.000000e+00
  0.722        0.138      0.000000e+00
  0.722        0.153      0.000000e+00
  0.722        0.168      0.000000e+00
  0.722        0.183      0.000000e+00
  0.722        0.198      0.000000e+00
  0.722        0.213      0.000000e+00
  0.722        0.228      0.000000e+00
  0.722        0.243      0.000000e+00
  0.722        0.259      0.000000e+00
  0.722        0.274      0.000000e+00
  0.722        0.289      0.000000e+00
  0.722        0.304      0.000000e+00
  0.722        0.319      0.000000e+00
  0.722        0.334      0.000000e+00
  0.722        0.349      0.000000e+00
  0.722        0.364      0.000000e+00
  0.722        0.379      0.000000e+00
  0.722        0.394      0.000000e+00
  0.722        0.409      0.000000e+00
  0.722        0.424      0.000000e+00
  0.722        0.439      0.000000e+00
  0.722        0.454      0.000000e+00
  0.722        0.469      0.000000e+00
  0.722        0.484      0.000000e+00
  0.722        0.500      0.000000e+00
  0.722        0.515      0.000000e+00
  0.722        0.530      0.000000e+00
  0.722        0.545      0.000000e+00
  0.722        0.560      0.000000e+00
  0.722        0.575      0.000000e+00
  0.722        0.590      0.000000e+00
  0.722        0.605      0.000000e+00
  0.722        0.620      0.000000e+00
  0.722        0.635      0.000000e+00
  0.722        0.650      0.000000e+00
  0.722        0.665      0.000000e+00
  0.722        0.680      0.000000e+00
  0.722        0.695      0.000000e+00
  0.722        0.710      0.000000e+00
  0.722        0.726      0.000000e+00
  0.722        0.741      0.000000e+00
  0.722        0.756      0.000000e+00
  0.722        0.771      0.000000e+00
  0.722        0.786      0.000000e+00
  0.722        0.801      0.000000e+00
  0.722        0.816      0.000000e+00
  0.722        0.831      0.000000e+00
  0.722        0.846      0.000000e+00
  0.722        0.861      0.000000e+00
  0.722        0.876      0.000000e+00
  0.722        0.891      0.000000e+00
  0.722        0.906      0.000000e+00
  0.722        0.921      0.000000e+00
  0.722        0.936      0.000000e+00
  0.722        0.951      0.000000e+00
  0.722        0.967      0.000000e+00
  0.722        0.982      0.000000e+00
  0.722        0.997      0.000000e+00
  0.722        1.012      0.000000e+00
  0.722        1.027      0.000000e+00
  0.722        1.042      0.000000e+00
  0.722        1.057      0.000000e+00
  0.722        1.072      0.000000e+00
  0.722        1.087      0.000000e+00
  0.722        1.102      0.000000e+00
  0.722        1.117      0.000000e+00
  0.722        1.132      0.000000e+00
  0.722        1.147      0.000000e+00
  0.722        1.162      0.000000e+00
  0.722        1.177      0.000000e+00
  0.722        1.192      0.000000e+00

  0.737        0.018      0.000000e+00
  0.737        0.033      0.000000e+00
  0.737        0.048      0.000000e+00
  0.737        0.063      0.000000e+00
  0.737        0.078      0.000000e+00
  0.737        0.093      0.000000e+00
  0.737        0.108      0.000000e+00
  0.737        0.123      0.000000e+00
  0.737        0.138      0.000000e+00
  0.737        0.153      0.000000e+00
  0.737        0.168      0.000000e+00
  0.737        0.183      0.000000e+00
  0.737        0.198      0.000000e+00
  0.737        0.213      0.000000e+00
  0.737        0.228      0.000000e+00
  0.737        0.243      0.000000e+00
  0.737        0.259      0.000000e+00
  0.737        0.274      0.000000e+00
  0.737        0.289      0.000000e+00
  0.737        0.304      0.000000e+00
  0.737        0.319      0.000000e+00
  0.737        0.334      0.000000e+00
  0.737        0.349      0.000000e+00
  0.737        0.364      0.000000e+00
  0.737        0.379      0.000000e+00
  0.737        0.394      0.000000e+00
  0.737        0.409      0.000000e+00
  0.737        0.424      0.000000e+00
  0.737        0.439      0.000000e+00
  0.737        0.454      0.000000e+00
  0.737        0.469      0.000000e+00
  0.737        0.484      0.000000e+00
  0.737        0.500      0.000000e+00
  0.737        0.515      0.000000e+00
  0.737        0.530      0.000000e+00
  0.737        0.545      0.000000e+00
  0.737        0.560      0.000000e+00
  0.737        0.575      0.000000e+00
  0.737        0.590      0.000000e+00
  0.737        0.605      0.000000e+00
  0.737        0.620      0.000000e+00
  0.737        0.635      0.000000e+00
  0.737        0.650      0.000000e+00
  0.737        0.665      0.000000e+00
  0.737        0.680      0.000000e+00
  0.737        0.695      0.000000e+00
  0.737        0.710      0.000000e+00
  0.737        0.726      0.000000e+00
  0.737        0.741      0.000000e+00
  0.737        0.756      0.000000e+00
  0.737        0.771      0.000000e+00
  0.737        0.786      0.000000e+00
  0.737        0.801      0.000000e+00
  0.737        0.816      0.000000e+00
  0.737        0.831      0.000000e+00
  0.737        0.846      0.000000e+00
  0.737        0.861      0.000000e+00
  0.737        0.876      0.000000e+00
  0.737        0.891      0.000000e+00
  0.737        0.906      0.000000e+00
  0.737        0.921      0.000000e+00
  0.737        0.936      0.000000e+00
  0.737        0.951      0.000000e+00
  0.737        0.967      0.000000e+00
  0.737        0.982      0.000000e+00
  0.737        0.997      0.000000e+00
  0.737        1.012      0.000000e+00
  0.737        1.027      0.000000e+00
  0.737        1.042      0.000000e+00
  0.737        1.057      0.000000e+00
  0.737        1.072      0.000000e+00
  0.737        1.087      0.000000e+00
  0.737        1.102      0.000000e+00
  0.737        1.117      0.000000e+00
  0.737        1.132      0.000000e+00
  0.737        1.147      0.000000e+00
  0.737        1.162      0.000000e+00
  0.737        1.177      0.000000e+00
  0.737        1.192      0.000000e+00

  0.752        0.018      0.000000e+00
  0.752        0.033      0.000000e+00
  0.752        0.048      0.000000e+00
  0.752        0.063      0.000000e+00
  0.752        0.078      0.000000e+00
  0.752        0.093      0.000000e+00
  0.752        0.108      0.000000e+00
  0.752        0.123      0.000000e+00
  0.752        0.138      0.000000e+00
  0.752        0.153      0.000000e+00
  0.752        0.168      0.000000e+00
  0.752        0.183      0.000000e+00
  0.752        0.198      0.000000e+00
  0.752        0.213      0.000000e+00
  0.752        0.228      0.000000e+00
  0.752        0.243      0.000000e+00
  0.752        0.259      0.000000e+00
  0.752        0.274      0.000000e+00
  0.752        0.289      0.000000e+00
  0.752        0.304      0.000000e+00
  0.752        0.319      0.000000e+00
  0.752        0.334      0.000000e+00
  0.752        0.349      0.000000e+00
  0.752        0.364      0.000000e+00
  0.752        0.379      0.000000e+00
  0.752        0.394      0.000000e+00
  0.752        0.409      0.000000e+00
  0.752        0.424      0.000000e+00
  0.752        0.439      0.000000e+00
  0.752        0.454      0.000000e+00
  0.752        0.469      0.000000e+00
  0.752        0.484      0.000000e+00
  0.752        0.500      0.000000e+00
  0.752        0.515      0.000000e+00
  0.752        0.530      0.000000e+00
  0.752        0.545      0.000000e+00
  0.752        0.560      0.000000e+00
  0.752        0.575      0.000000e+00
  0.752        0.590      0.000000e+00
  0.752        0.605      0.000000e+00
  0.752        0.620      0.000000e+00
  0.752        0.635      0.000000e+00
  0.752        0.650      0.000000e+00
  0.752        0.665      0.000000e+00
  0.752        0.680      0.000000e+00
  0.752        0.695      0.000000e+00
  0.752        0.710      0.000000e+00
  0.752        0.726      0.000000e+00
  0.752        0.741      0.000000e+00
  0.752        0.756      0.000000e+00
  0.752        0.771      0.000000e+00
  0.752        0.786      0.000000e+00
  0.752        0.801      0.000000e+00
  0.752        0.816      0.000000e+00
  0.752        0.831      0.000000e+00
  0.752        0.846      0.000000e+00
  0.752        0.861      0.000000e+00
  0.752        0.876      0.000000e+00
  0.752        0.891      0.000000e+00
  0.752        0.906      0.000000e+00
  0.752        0.921      0.000000e+00
  0.752        0.936      0.000000e+00
  0.752        0.951      0.000000e+00
  0.752        0.967      0.000000e+00
  0.752        0.982      0.000000e+00
  0.752        0.997      0.000000e+00
  0.752        1.012      0.000000e+00
  0.752        1.027      0.000000e+00
  0.752        1.042      0.000000e+00
  0.752        1.057      0.000000e+00
  0.752        1.072      0.000000e+00
  0.752        1.087      0.000000e+00
  0.752        1.102      0.000000e+00
  0.752        1.117      0.000000e+00
  0.752        1.132      0.000000e+00
  0.752        1.147      0.000000e+00
  0.752        1.162      0.000000e+00
  0.752        1.177      0.000000e+00
  0.752        1.192      0.000000e+00

  0.767        0.018      0.000000e+00
  0.767        0.033      0.000000e+00
  0.767        0.048      0.000000e+00
  0.767        0.063      0.000000e+00
  0.767        0.078      0.000000e+00
  0.767        0.093      0.000000e+00
  0.767        0.108      0.000000e+00
  0.767        0.123      0.000000e+00
  0.767        0.138      0.000000e+00
  0.767        0.153      0.000000e+00
  0.767        0.168      0.000000e+00
  0.767        0.183      0.000000e+00
  0.767        0.198      0.000000e+00
  0.767        0.213      0.000000e+00
  0.767        0.228      0.000000e+00
  0.767        0.243      0.000000e+00
  0.767        0.259      0.000000e+00
  0.767        0.274      0.000000e+00
  0.767        0.289      0.000000e+00
  0.767        0.304      0.000000e+00
  0.767        0.319      0.000000e+00
  0.767        0.334      0.000000e+00
  0.767        0.349      0.000000e+00
  0.767        0.364      0.000000e+00
  0.767        0.379      0.000000e+00
  0.767        0.394      0.000000e+00
  0.767        0.409      0.000000e+00
  0.767        0.424      0.000000e+00
  0.767        0.439      0.000000e+00
  0.767        0.454      0.000000e+00
  0.767        0.469      0.000000e+00
  0.767        0.484      0.000000e+00
  0.767        0.500      0.000000e+00
  0.767        0.515      0.000000e+00
  0.767        0.530      0.000000e+00
  0.767        0.545      0.000000e+00
  0.767        0.560      0.000000e+00
  0.767        0.575      0.000000e+00
  0.767        0.590      0.000000e+00
  0.767        0.605      0.000000e+00
  0.767        0.620      0.000000e+00
  0.767        0.635      0.000000e+00
  0.767        0.650      0.000000e+00
  0.767        0.665      0.000000e+00
  0.767        0.680      0.000000e+00
  0.767        0.695      0.000000e+00
  0.767        0.710      0.000000e+00
  0.767        0.726      0.000000e+00
  0.767        0.741      0.000000e+00
  0.767        0.756      0.000000e+00
  0.767        0.771      0.000000e+00
  0.767        0.786      0.000000e+00
  0.767        0.801      0.000000e+00
  0.767        0.816      0.000000e+00
  0.767        0.831      0.000000e+00
  0.767        0.846      0.000000e+00
  0.767        0.861      0.000000e+00
  0.767        0.876      0.000000e+00
  0.767        0.891      0.000000e+00
  0.767        0.906      0.000000e+00
  0.767        0.921      0.000000e+00
  0.767        0.936      0.000000e+00
  0.767        0.951      0.000000e+00
  0.767        0.967      0.000000e+00
  0.767        0.982      0.000000e+00
  0.767        0.997      0.000000e+00
  0.767        1.012      0.000000e+00
  0.767        1.027      0.000000e+00
  0.767        1.042      0.000000e+00
  0.767        1.057      0.000000e+00
  0.767        1.072      0.000000e+00
  0.767        1.087      0.000000e+00
  0.767        1.102      0.000000e+00
  0.767        1.117      0.000000e+00
  0.767        1.132      0.000000e+00
  0.767        1.147      0.000000e+00
  0.767        1.162      0.000000e+00
  0.767        1.177      0.000000e+00
  0.767        1.192      0.000000e+00

  0.783        0.018      0.000000e+00
  0.783        0.033      0.000000e+00
  0.783        0.048      0.000000e+00
  0.783        0.063      0.000000e+00
  0.783        0.078      0.000000e+00
  0.783        0.093      0.000000e+00
  0.783        0.108      0.000000e+00
  0.783        0.123      0.000000e+00
  0.783        0.138      0.000000e+00
  0.783        0.153      0.000000e+00
  0.783        0.168      0.000000e+00
  0.783        0.183      0.000000e+00
  0.783        0.198      0.000000e+00
  0.783        0.213      0.000000e+00
  0.783        0.228      0.000000e+00
  0.783        0.243      0.000000e+00
  0.783        0.259      0.000000e+00
  0.783        0.274      0.000000e+00
  0.783        0.289      0.000000e+00
  0.783        0.304      0.000000e+00
  0.783        0.319      0.000000e+00
  0.783        0.334      0.000000e+00
  0.783        0.349      0.000000e+00
  0.783        0.364      0.000000e+00
  0.783        0.379      0.000000e+00
  0.783        0.394      0.000000e+00
  0.783        0.409      0.000000e+00
  0.783        0.424      0.000000e+00
  0.783        0.439      0.000000e+00
  0.783        0.454      0.000000e+00
  0.783        0.469      0.000000e+00
  0.783        0.484      0.000000e+00
  0.783        0.500      0.000000e+00
  0.783        0.515      0.000000e+00
  0.783        0.530      0.000000e+00
  0.783        0.545      0.000000e+00
  0.783        0.560      0.000000e+00
  0.783        0.575      0.000000e+00
  0.783        0.590      0.000000e+00
  0.783        0.605      0.000000e+00
  0.783        0.620      0.000000e+00
  0.783        0.635      0.000000e+00
  0.783        0.650      0.000000e+00
  0.783        0.665      0.000000e+00
  0.783        0.680      0.000000e+00
  0.783        0.695      0.000000e+00
  0.783        0.710      0.000000e+00
  0.783        0.726      0.000000e+00
  0.783        0.741      0.000000e+00
  0.783        0.756      0.000000e+00
  0.783        0.771      0.000000e+00
  0.783        0.786      0.000000e+00
  0.783        0.801      0.000000e+00
  0.783        0.816      0.000000e+00
  0.783        0.831      0.000000e+00
  0.783        0.846      0.000000e+00
  0.783        0.861      0.000000e+00
  0.783        0.876      0.000000e+00
  0.783        0.891      0.000000e+00
  0.783        0.906      0.000000e+00
  0.783        0.921      0.000000e+00
  0.783        0.936      0.000000e+00
  0.783        0.951      0.000000e+00
  0.783        0.967      0.000000e+00
  0.783        0.982      0.000000e+00
  0.783        0.997      0.000000e+00
  0.783        1.012      0.000000e+00
  0.783        1.027      0.000000e+00
  0.783        1.042      0.000000e+00
  0.783        1.057      0.000000e+00
  0.783        1.072      0.000000e+00
  0.783        1.087      0.000000e+00
  0.783        1.102      0.000000e+00
  0.783        1.117      0.000000e+00
  0.783        1.132      0.000000e+00
  0.783        1.147      0.000000e+00
  0.783        1.162      0.000000e+00
  0.783        1.177      0.000000e+00
  0.783        1.192      0.000000e+00

  0.798        0.018      0.000000e+00
  0.798        0.033      0.000000e+00
  0.798        0.048      0.000000e+00
  0.798        0.063      0.000000e+00
  0.798        0.078      0.000000e+00
  0.798        0.093      0.000000e+00
  0.798        0.108      0.000000e+00
  0.798        0.123      0.000000e+00
  0.798        0.138      0.000000e+00
  0.798        0.153      0.000000e+00
  0.798        0.168      0.000000e+00
  0.798        0.183      0.000000e+00
  0.798        0.198      0.000000e+00
  0.798        0.213      0.000000e+00
  0.798        0.228      0.000000e+00
  0.798        0.243      0.000000e+00
  0.798        0.259      0.000000e+00
  0.798        0.274      0.000000e+00
  0.798        0.289      0.000000e+00
  0.798        0.304      0.000000e+00
  0.798        0.319      0.000000e+00
  0.798        0.334      0.000000e+00
  0.798        0.349      0.000000e+00
  0.798        0.364      0.000000e+00
  0.798        0.379      0.000000e+00
  0.798        0.394      0.000000e+00
  0.798        0.409      0.000000e+00
  0.798        0.424      0.000000e+00
  0.798        0.439      0.000000e+00
  0.798        0.454      0.000000e+00
  0.798        0.469      0.000000e+00
  0.798        0.484      0.000000e+00
  0.798        0.500      0.000000e+00
  0.798        0.515      0.000000e+00
  0.798        0.530      0.000000e+00
  0.798        0.545      0.000000e+00
  0.798        0.560      0.000000e+00
  0.798        0.575      0.000000e+00
  0.798        0.590      0.000000e+00
  0.798        0.605      0.000000e+00
  0.798        0.620      0.000000e+00
  0.798        0.635      0.000000e+00
  0.798        0.650      0.000000e+00
  0.798        0.665      0.000000e+00
  0.798        0.680      0.000000e+00
  0.798        0.695      0.000000e+00
  0.798        0.710      0.000000e+00
  0.798        0.726      0.000000e+00
  0.798        0.741      0.000000e+00
  0.798        0.756      0.000000e+00
  0.798        0.771      0.000000e+00
  0.798        0.786      0.000000e+00
  0.798        0.801      0.000000e+00
  0.798        0.816      0.000000e+00
  0.798        0.831      0.000000e+00
  0.798        0.846      0.000000e+00
  0.798        0.861      0.000000e+00
  0.798        0.876      0.000000e+00
  0.798        0.891      0.000000e+00
  0.798        0.906      0.000000e+00
  0.798        0.921      0.000000e+00
  0.798        0.936      0.000000e+00
  0.798        0.951      0.000000e+00
  0.798        0.967      0.000000e+00
  0.798        0.982      0.000000e+00
  0.798        0.997      0.000000e+00
  0.798        1.012      0.000000e+00
  0.798        1.027      0.000000e+00
  0.798        1.042      0.000000e+00
  0.798        1.057      0.000000e+00
  0.798        1.072      0.000000e+00
  0.798        1.087      0.000000e+00
  0.798        1.102      0.000000e+00
  0.798        1.117      0.000000e+00
  0.798        1.132      0.000000e+00
  0.798        1.147      0.000000e+00
  0.798        1.162      0.000000e+00
  0.798        1.177      0.000000e+00
  0.798        1.192      0.000000e+00

  0.813        0.018      0.000000e+00
  0.813        0.033      0.000000e+00
  0.813        0.048      0.000000e+00
  0.813        0.063      0.000000e+00
  0.813        0.078      0.000000e+00
  0.813        0.093      0.000000e+00
  0.813        0.108      0.000000e+00
  0.813        0.123      0.000000e+00
  0.813        0.138      0.000000e+00
  0.813        0.153      0.000000e+00
  0.813        0.168      0.000000e+00
  0.813        0.183      0.000000e+00
  0.813        0.198      0.000000e+00
  0.813        0.213      0.000000e+00
  0.813        0.228      0.000000e+00
  0.813        0.243      0.000000e+00
  0.813        0.259      0.000000e+00
  0.813        0.274      0.000000e+00
  0.813        0.289      0.000000e+00
  0.813        0.304      0.000000e+00
  0.813        0.319      0.000000e+00
  0.813        0.334      0.000000e+00
  0.813        0.349      0.000000e+00
  0.813        0.364      0.000000e+00
  0.813        0.379      0.000000e+00
  0.813        0.394      0.000000e+00
  0.813        0.409      0.000000e+00
  0.813        0.424      0.000000e+00
  0.813        0.439      0.000000e+00
  0.813        0.454      0.000000e+00
  0.813        0.469      0.000000e+00
  0.813        0.484      0.000000e+00
  0.813        0.500      0.000000e+00
  0.813        0.515      0.000000e+00
  0.813        0.530      0.000000e+00
  0.813        0.545      0.000000e+00
  0.813        0.560      0.000000e+00
  0.813        0.575      0.000000e+00
  0.813        0.590      0.000000e+00
  0.813        0.605      0.000000e+00
  0.813        0.620      0.000000e+00
  0.813        0.635      0.000000e+00
  0.813        0.650      0.000000e+00
  0.813        0.665      0.000000e+00
  0.813        0.680      0.000000e+00
  0.813        0.695      0.000000e+00
  0.813        0.710      0.000000e+00
  0.813        0.726      0.000000e+00
  0.813        0.741      0.000000e+00
  0.813        0.756      0.000000e+00
  0.813        0.771      0.000000e+00
  0.813        0.786      0.000000e+00
  0.813        0.801      0.000000e+00
  0.813        0.816      0.000000e+00
  0.813        0.831      0.000000e+00
  0.813        0.846      0.000000e+00
  0.813        0.861      0.000000e+00
  0.813        0.876      0.000000e+00
  0.813        0.891      0.000000e+00
  0.813        0.906      0.000000e+00
  0.813        0.921      0.000000e+00
  0.813        0.936      0.000000e+00
  0.813        0.951      0.000000e+00
  0.813        0.967      0.000000e+00
  0.813        0.982      0.000000e+00
  0.813        0.997      0.000000e+00
  0.813        1.012      0.000000e+00
  0.813        1.027      0.000000e+00
  0.813        1.042      0.000000e+00
  0.813        1.057      0.000000e+00
  0.813        1.072      0.000000e+00
  0.813        1.087      0.000000e+00
  0.813        1.102      0.000000e+00
  0.813        1.117      0.000000e+00
  0.813        1.132      0.000000e+00
  0.813        1.147      0.000000e+00
  0.813        1.162      0.000000e+00
  0.813        1.177      0.000000e+00
  0.813        1.192      0.000000e+00

  0.828        0.018      0.000000e+00
  0.828        0.033      0.000000e+00
  0.828        0.048      0.000000e+00
  0.828        0.063      0.000000e+00
  0.828        0.078      0.000000e+00
  0.828        0.093      0.000000e+00
  0.828        0.108      0.000000e+00
  0.828        0.123      0.000000e+00
  0.828        0.138      0.000000e+00
  0.828        0.153      0.000000e+00
  0.828        0.168      0.000000e+00
  0.828        0.183      0.000000e+00
  0.828        0.198      0.000000e+00
  0.828        0.213      0.000000e+00
  0.828        0.228      0.000000e+00
  0.828        0.243      0.000000e+00
  0.828        0.259      0.000000e+00
  0.828        0.274      0.000000e+00
  0.828        0.289      0.000000e+00
  0.828        0.304      0.000000e+00
  0.828        0.319      0.000000e+00
  0.828        0.334      0.000000e+00
  0.828        0.349      0.000000e+00
  0.828        0.364      0.000000e+00
  0.828        0.379      0.000000e+00
  0.828        0.394      0.000000e+00
  0.828        0.409      0.000000e+00
  0.828        0.424      0.000000e+00
  0.828        0.439      0.000000e+00
  0.828        0.454      0.000000e+00
  0.828        0.469      0.000000e+00
  0.828        0.484      0.000000e+00
  0.828        0.500      0.000000e+00
  0.828        0.515      0.000000e+00
  0.828        0.530      0.000000e+00
  0.828        0.545      0.000000e+00
  0.828        0.560      0.000000e+00
  0.828        0.575      0.000000e+00
  0.828        0.590      0.000000e+00
  0.828        0.605      0.000000e+00
  0.828        0.620      0.000000e+00
  0.828        0.635      0.000000e+00
  0.828        0.650      0.000000e+00
  0.828        0.665      0.000000e+00
  0.828        0.680      0.000000e+00
  0.828        0.695      0.000000e+00
  0.828        0.710      0.000000e+00
  0.828        0.726      0.000000e+00
  0.828        0.741      0.000000e+00
  0.828        0.756      0.000000e+00
  0.828        0.771      0.000000e+00
  0.828        0.786      0.000000e+00
  0.828        0.801      0.000000e+00
  0.828        0.816      0.000000e+00
  0.828        0.831      0.000000e+00
  0.828        0.846      0.000000e+00
  0.828        0.861      0.000000e+00
  0.828        0.876      0.000000e+00
  0.828        0.891      0.000000e+00
  0.828        0.906      0.000000e+00
  0.828        0.921      0.000000e+00
  0.828        0.936      0.000000e+00
  0.828        0.951      0.000000e+00
  0.828        0.967      0.000000e+00
  0.828        0.982      0.000000e+00
  0.828        0.997      0.000000e+00
  0.828        1.012      0.000000e+00
  0.828        1.027      0.000000e+00
  0.828        1.042      0.000000e+00
  0.828        1.057      0.000000e+00
  0.828        1.072      0.000000e+00
  0.828        1.087      0.000000e+00
  0.828        1.102      0.000000e+00
  0.828        1.117      0.000000e+00
  0.828        1.132      0.000000e+00
  0.828        1.147      0.000000e+00
  0.828        1.162      0.000000e+00
  0.828        1.177      0.000000e+00
  0.828        1.192      0.000000e+00

  0.843        0.018      0.000000e+00
  0.843        0.033      0.000000e+00
  0.843        0.048      0.000000e+00
  0.843        0.063      0.000000e+00
  0.843        0.078      0.000000e+00
  0.843        0.093      0.000000e+00
  0.843        0.108      0.000000e+00
  0.843        0.123      0.000000e+00
  0.843        0.138      0.000000e+00
  0.843        0.153      0.000000e+00
  0.843        0.168      0.000000e+00
  0.843        0.183      0.000000e+00
  0.843        0.198      0.000000e+00
  0.843        0.213      0.000000e+00
  0.843        0.228      0.000000e+00
  0.843        0.243      0.000000e+00
  0.843        0.259      0.000000e+00
  0.843        0.274      0.000000e+00
  0.843        0.289      0.000000e+00
  0.843        0.304      0.000000e+00
  0.843        0.319      0.000000e+00
  0.843        0.334      0.000000e+00
  0.843        0.349      0.000000e+00
  0.843        0.364      0.000000e+00
  0.843        0.379      0.000000e+00
  0.843        0.394      0.000000e+00
  0.843        0.409      0.000000e+00
  0.843        0.424      0.000000e+00
  0.843        0.439      0.000000e+00
  0.843        0.454      0.000000e+00
  0.843        0.469      0.000000e+00
  0.843        0.484      0.000000e+00
  0.843        0.500      0.000000e+00
  0.843        0.515      0.000000e+00
  0.843        0.530      0.000000e+00
  0.843        0.545      0.000000e+00
  0.843        0.560      0.000000e+00
  0.843        0.575      0.000000e+00
  0.843        0.590      0.000000e+00
  0.843        0.605      0.000000e+00
  0.843        0.620      0.000000e+00
  0.843        0.635      0.000000e+00
  0.843        0.650      0.000000e+00
  0.843        0.665      0.000000e+00
  0.843        0.680      0.000000e+00
  0.843        0.695      0.000000e+00
  0.843        0.710      0.000000e+00
  0.843        0.726      0.000000e+00
  0.843        0.741      0.000000e+00
  0.843        0.756      0.000000e+00
  0.843        0.771      0.000000e+00
  0.843        0.786      0.000000e+00
  0.843        0.801      0.000000e+00
  0.843        0.816      0.000000e+00
  0.843        0.831      0.000000e+00
  0.843        0.846      0.000000e+00
  0.843        0.861      0.000000e+00
  0.843        0.876      0.000000e+00
  0.843        0.891      0.000000e+00
  0.843        0.906      0.000000e+00
  0.843        0.921      0.000000e+00
  0.843        0.936      0.000000e+00
  0.843        0.951      0.000000e+00
  0.843        0.967      0.000000e+00
  0.843        0.982      0.000000e+00
  0.843        0.997      0.000000e+00
  0.843        1.012      0.000000e+00
  0.843        1.027      0.000000e+00
  0.843        1.042      0.000000e+00
  0.843        1.057      0.000000e+00
  0.843        1.072      0.000000e+00
  0.843        1.087      0.000000e+00
  0.843        1.102      0.000000e+00
  0.843        1.117      0.000000e+00
  0.843        1.132      0.000000e+00
  0.843        1.147      0.000000e+00
  0.843        1.162      0.000000e+00
  0.843        1.177      0.000000e+00
  0.843        1.192      0.000000e+00

  0.859        0.018      0.000000e+00
  0.859        0.033      0.000000e+00
  0.859        0.048      0.000000e+00
  0.859        0.063      0.000000e+00
  0.859        0.078      0.000000e+00
  0.859        0.093      0.000000e+00
  0.859        0.108      0.000000e+00
  0.859        0.123      0.000000e+00
  0.859        0.138      0.000000e+00
  0.859        0.153      0.000000e+00
  0.859        0.168      0.000000e+00
  0.859        0.183      0.000000e+00
  0.859        0.198      0.000000e+00
  0.859        0.213      0.000000e+00
  0.859        0.228      0.000000e+00
  0.859        0.243      0.000000e+00
  0.859        0.259      0.000000e+00
  0.859        0.274      0.000000e+00
  0.859        0.289      0.000000e+00
  0.859        0.304      0.000000e+00
  0.859        0.319      0.000000e+00
  0.859        0.334      0.000000e+00
  0.859        0.349      0.000000e+00
  0.859        0.364      0.000000e+00
  0.859        0.379      0.000000e+00
  0.859        0.394      0.000000e+00
  0.859        0.409      0.000000e+00
  0.859        0.424      0.000000e+00
  0.859        0.439      0.000000e+00
  0.859        0.454      0.000000e+00
  0.859        0.469      0.000000e+00
  0.859        0.484      0.000000e+00
  0.859        0.500      0.000000e+00
  0.859        0.515      0.000000e+00
  0.859        0.530      0.000000e+00
  0.859        0.545      0.000000e+00
  0.859        0.560      0.000000e+00
  0.859        0.575      0.000000e+00
  0.859        0.590      0.000000e+00
  0.859        0.605      0.000000e+00
  0.859        0.620      0.000000e+00
  0.859        0.635      0.000000e+00
  0.859        0.650      0.000000e+00
  0.859        0.665      0.000000e+00
  0.859        0.680      0.000000e+00
  0.859        0.695      0.000000e+00
  0.859        0.710      0.000000e+00
  0.859        0.726      0.000000e+00
  0.859        0.741      0.000000e+00
  0.859        0.756      0.000000e+00
  0.859        0.771      0.000000e+00
  0.859        0.786      0.000000e+00
  0.859        0.801      0.000000e+00
  0.859        0.816      0.000000e+00
  0.859        0.831      0.000000e+00
  0.859        0.846      0.000000e+00
  0.859        0.861      0.000000e+00
  0.859        0.876      0.000000e+00
  0.859        0.891      0.000000e+00
  0.859        0.906      0.000000e+00
  0.859        0.921      0.000000e+00
  0.859        0.936      0.000000e+00
  0.859        0.951      0.000000e+00
  0.859        0.967      0.000000e+00
  0.859        0.982      0.000000e+00
  0.859        0.997      0.000000e+00
  0.859        1.012      0.000000e+00
  0.859        1.027      0.000000e+00
  0.859        1.042      0.000000e+00
  0.859        1.057      0.000000e+00
  0.859        1.072      0.000000e+00
  0.859        1.087      0.000000e+00
  0.859        1.102      0.000000e+00
  0.859        1.117      0.000000e+00
  0.859        1.132      0.000000e+00
  0.859        1.147      0.000000e+00
  0.859        1.162      0.000000e+00
  0.859        1.177      0.000000e+00
  0.859        1.192      0.000000e+00

  0.874        0.018      0.000000e+00
  0.874        0.033      0.000000e+00
  0.874        0.048      0.000000e+00
  0.874        0.063      0.000000e+00
  0.874        0.078      0.000000e+00
  0.874        0.093      0.000000e+00
  0.874        0.108      0.000000e+00
  0.874        0.123      0.000000e+00
  0.874        0.138      0.000000e+00
  0.874        0.153      0.000000e+00
  0.874        0.168      0.000000e+00
  0.874        0.183      0.000000e+00
  0.874        0.198      0.000000e+00
  0.874        0.213      0.000000e+00
  0.874        0.228      0.000000e+00
  0.874        0.243      0.000000e+00
  0.874        0.259      0.000000e+00
  0.874        0.274      0.000000e+00
  0.874        0.289      0.000000e+00
  0.874        0.304      0.000000e+00
  0.874        0.319      0.000000e+00
  0.874        0.334      0.000000e+00
  0.874        0.349      0.000000e+00
  0.874        0.364      0.000000e+00
  0.874        0.379      0.000000e+00
  0.874        0.394      0.000000e+00
  0.874        0.409      0.000000e+00
  0.874        0.424      0.000000e+00
  0.874        0.439      0.000000e+00
  0.874        0.454      0.000000e+00
  0.874        0.469      0.000000e+00
  0.874        0.484      0.000000e+00
  0.874        0.500      0.000000e+00
  0.874        0.515      0.000000e+00
  0.874        0.530      0.000000e+00
  0.874        0.545      0.000000e+00
  0.874        0.560      0.000000e+00
  0.874        0.575      0.000000e+00
  0.874        0.590      0.000000e+00
  0.874        0.605      0.000000e+00
  0.874        0.620      0.000000e+00
  0.874        0.635      0.000000e+00
  0.874        0.650      0.000000e+00
  0.874        0.665      0.000000e+00
  0.874        0.680      0.000000e+00
  0.874        0.695      0.000000e+00
  0.874        0.710      0.000000e+00
  0.874        0.726      0.000000e+00
  0.874        0.741      0.000000e+00
  0.874        0.756      0.000000e+00
  0.874        0.771      0.000000e+00
  0.874        0.786      0.000000e+00
  0.874        0.801      0.000000e+00
  0.874        0.816      0.000000e+00
  0.874        0.831      0.000000e+00
  0.874        0.846      0.000000e+00
  0.874        0.861      0.000000e+00
  0.874        0.876      0.000000e+00
  0.874        0.891      0.000000e+00
  0.874        0.906      0.000000e+00
  0.874        0.921      0.000000e+00
  0.874        0.936      0.000000e+00
  0.874        0.951      0.000000e+00
  0.874        0.967      0.000000e+00
  0.874        0.982      0.000000e+00
  0.874        0.997      0.000000e+00
  0.874        1.012      0.000000e+00
  0.874        1.027      0.000000e+00
  0.874        1.042      0.000000e+00
  0.874        1.057      0.000000e+00
  0.874        1.072      0.000000e+00
  0.874        1.087      0.000000e+00
  0.874        1.102      0.000000e+00
  0.874        1.117      0.000000e+00
  0.874        1.132      0.000000e+00
  0.874        1.147      0.000000e+00
  0.874        1.162      0.000000e+00
  0.874        1.177      0.000000e+00
  0.874        1.192      0.000000e+00

  0.889        0.018      0.000000e+00
  0.889        0.033      0.000000e+00
  0.889        0.048      0.000000e+00
  0.889        0.063      0.000000e+00
  0.889        0.078      0.000000e+00
  0.889        0.093      0.000000e+00
  0.889        0.108      0.000000e+00
  0.889        0.123      0.000000e+00
  0.889        0.138      0.000000e+00
  0.889        0.153      0.000000e+00
  0.889        0.168      0.000000e+00
  0.889        0.183      0.000000e+00
  0.889        0.198      0.000000e+00
  0.889        0.213      0.000000e+00
  0.889        0.228      0.000000e+00
  0.889        0.243      0.000000e+00
  0.889        0.259      0.000000e+00
  0.889        0.274      0.000000e+00
  0.889        0.289      0.000000e+00
  0.889        0.304      0.000000e+00
  0.889        0.319      0.000000e+00
  0.889        0.334      0.000000e+00
  0.889        0.349      0.000000e+00
  0.889        0.364      0.000000e+00
  0.889        0.379      0.000000e+00
  0.889        0.394      0.000000e+00
  0.889        0.409      0.000000e+00
  0.889        0.424      0.000000e+00
  0.889        0.439      0.000000e+00
  0.889        0.454      0.000000e+00
  0.889        0.469      0.000000e+00
  0.889        0.484      0.000000e+00
  0.889        0.500      0.000000e+00
  0.889        0.515      0.000000e+00
  0.889        0.530      0.000000e+00
  0.889        0.545      0.000000e+00
  0.889        0.560      0.000000e+00
  0.889        0.575      0.000000e+00
  0.889        0.590      0.000000e+00
  0.889        0.605      0.000000e+00
  0.889        0.620      0.000000e+00
  0.889        0.635      0.000000e+00
  0.889        0.650      0.000000e+00
  0.889        0.665      0.000000e+00
  0.889        0.680      0.000000e+00
  0.889        0.695      0.000000e+00
  0.889        0.710      0.000000e+00
  0.889        0.726      0.000000e+00
  0.889        0.741      0.000000e+00
  0.889        0.756      0.000000e+00
  0.889        0.771      0.000000e+00
  0.889        0.786      0.000000e+00
  0.889        0.801      0.000000e+00
  0.889        0.816      0.000000e+00
  0.889        0.831      0.000000e+00
  0.889        0.846      0.000000e+00
  0.889        0.861      0.000000e+00
  0.889        0.876      0.000000e+00
  0.889        0.891      0.000000e+00
  0.889        0.906      0.000000e+00
  0.889        0.921      0.000000e+00
  0.889        0.936      0.000000e+00
  0.889        0.951      0.000000e+00
  0.889        0.967      0.000000e+00
  0.889        0.982      0.000000e+00
  0.889        0.997      0.000000e+00
  0.889        1.012      0.000000e+00
  0.889        1.027      0.000000e+00
  0.889        1.042      0.000000e+00
  0.889        1.057      0.000000e+00
  0.889        1.072      0.000000e+00
  0.889        1.087      0.000000e+00
  0.889        1.102      0.000000e+00
  0.889        1.117      0.000000e+00
  0.889        1.132      0.000000e+00
  0.889        1.147      0.000000e+00
  0.889        1.162      0.000000e+00
  0.889        1.177      0.000000e+00
  0.889        1.192      0.000000e+00

  0.904        0.018      0.000000e+00
  0.904        0.033      0.000000e+00
  0.904        0.048      0.000000e+00
  0.904        0.063      0.000000e+00
  0.904        0.078      0.000000e+00
  0.904        0.093      0.000000e+00
  0.904        0.108      0.000000e+00
  0.904        0.123      0.000000e+00
  0.904        0.138      0.000000e+00
  0.904        0.153      0.000000e+00
  0.904        0.168      0.000000e+00
  0.904        0.183      0.000000e+00
  0.904        0.198      0.000000e+00
  0.904        0.213      0.000000e+00
  0.904        0.228      0.000000e+00
  0.904        0.243      0.000000e+00
  0.904        0.259      0.000000e+00
  0.904        0.274      0.000000e+00
  0.904        0.289      0.000000e+00
  0.904        0.304      0.000000e+00
  0.904        0.319      0.000000e+00
  0.904        0.334      0.000000e+00
  0.904        0.349      0.000000e+00
  0.904        0.364      0.000000e+00
  0.904        0.379      0.000000e+00
  0.904        0.394      0.000000e+00
  0.904        0.409      0.000000e+00
  0.904        0.424      0.000000e+00
  0.904        0.439      0.000000e+00
  0.904        0.454      0.000000e+00
  0.904        0.469      0.000000e+00
  0.904        0.484      0.000000e+00
  0.904        0.500      0.000000e+00
  0.904        0.515      0.000000e+00
  0.904        0.530      0.000000e+00
  0.904        0.545      0.000000e+00
  0.904        0.560      0.000000e+00
  0.904        0.575      0.000000e+00
  0.904        0.590      0.000000e+00
  0.904        0.605      0.000000e+00
  0.904        0.620      0.000000e+00
  0.904        0.635      0.000000e+00
  0.904        0.650      0.000000e+00
  0.904        0.665      0.000000e+00
  0.904        0.680      0.000000e+00
  0.904        0.695      0.000000e+00
  0.904        0.710      0.000000e+00
  0.904        0.726      0.000000e+00
  0.904        0.741      0.000000e+00
  0.904        0.756      0.000000e+00
  0.904        0.771      0.000000e+00
  0.904        0.786      0.000000e+00
  0.904        0.801      0.000000e+00
  0.904        0.816      0.000000e+00
  0.904        0.831      0.000000e+00
  0.904        0.846      0.000000e+00
  0.904        0.861      0.000000e+00
  0.904        0.876      0.000000e+00
  0.904        0.891      0.000000e+00
  0.904        0.906      0.000000e+00
  0.904        0.921      0.000000e+00
  0.904        0.936      0.000000e+00
  0.904        0.951      0.000000e+00
  0.904        0.967      0.000000e+00
  0.904        0.982      0.000000e+00
  0.904        0.997      0.000000e+00
  0.904        1.012      0.000000e+00
  0.904        1.027      0.000000e+00
  0.904        1.042      0.000000e+00
  0.904        1.057      0.000000e+00
  0.904        1.072      0.000000e+00
  0.904        1.087      0.000000e+00
  0.904        1.102      0.000000e+00
  0.904        1.117      0.000000e+00
  0.904        1.132      0.000000e+00
  0.904        1.147      0.000000e+00
  0.904        1.162      0.000000e+00
  0.904        1.177      0.000000e+00
  0.904        1.192      0.000000e+00

  0.919        0.018      0.000000e+00
  0.919        0.033      0.000000e+00
  0.919        0.048      0.000000e+00
  0.919        0.063      0.000000e+00
  0.919        0.078      0.000000e+00
  0.919        0.093      0.000000e+00
  0.919        0.108      0.000000e+00
  0.919        0.123      0.000000e+00
  0.919        0.138      0.000000e+00
  0.919        0.153      0.000000e+00
  0.919        0.168      0.000000e+00
  0.919        0.183      0.000000e+00
  0.919        0.198      0.000000e+00
  0.919        0.213      0.000000e+00
  0.919        0.228      0.000000e+00
  0.919        0.243      0.000000e+00
  0.919        0.259      0.000000e+00
  0.919        0.274      0.000000e+00
  0.919        0.289      0.000000e+00
  0.919        0.304      0.000000e+00
  0.919        0.319      0.000000e+00
  0.919        0.334      0.000000e+00
  0.919        0.349      0.000000e+00
  0.919        0.364      0.000000e+00
  0.919        0.379      0.000000e+00
  0.919        0.394      0.000000e+00
  0.919        0.409      0.000000e+00
  0.919        0.424      0.000000e+00
  0.919        0.439      0.000000e+00
  0.919        0.454      0.000000e+00
  0.919        0.469      0.000000e+00
  0.919        0.484      0.000000e+00
  0.919        0.500      0.000000e+00
  0.919        0.515      0.000000e+00
  0.919        0.530      0.000000e+00
  0.919        0.545      0.000000e+00
  0.919        0.560      0.000000e+00
  0.919        0.575      0.000000e+00
  0.919        0.590      0.000000e+00
  0.919        0.605      0.000000e+00
  0.919        0.620      0.000000e+00
  0.919        0.635      0.000000e+00
  0.919        0.650      0.000000e+00
  0.919        0.665      0.000000e+00
  0.919        0.680      0.000000e+00
  0.919        0.695      0.000000e+00
  0.919        0.710      0.000000e+00
  0.919        0.726      0.000000e+00
  0.919        0.741      0.000000e+00
  0.919        0.756      0.000000e+00
  0.919        0.771      0.000000e+00
  0.919        0.786      0.000000e+00
  0.919        0.801      0.000000e+00
  0.919        0.816      0.000000e+00
  0.919        0.831      0.000000e+00
  0.919        0.846      0.000000e+00
  0.919        0.861      0.000000e+00
  0.919        0.876      0.000000e+00
  0.919        0.891      0.000000e+00
  0.919        0.906      0.000000e+00
  0.919        0.921      0.000000e+00
  0.919        0.936      0.000000e+00
  0.919        0.951      0.000000e+00
  0.919        0.967      0.000000e+00
  0.919        0.982      0.000000e+00
  0.919        0.997      0.000000e+00
  0.919        1.012      0.000000e+00
  0.919        1.027      0.000000e+00
  0.919        1.042      0.000000e+00
  0.919        1.057      0.000000e+00
  0.919        1.072      0.000000e+00
  0.919        1.087      0.000000e+00
  0.919        1.102      0.000000e+00
  0.919        1.117      0.000000e+00
  0.919        1.132      0.000000e+00
  0.919        1.147      0.000000e+00
  0.919        1.162      0.000000e+00
  0.919        1.177      0.000000e+00
  0.919        1.192      0.000000e+00

  0.934        0.018      0.000000e+00
  0.934        0.033      0.000000e+00
  0.934        0.048      0.000000e+00
  0.934        0.063      0.000000e+00
  0.934        0.078      0.000000e+00
  0.934        0.093      0.000000e+00
  0.934        0.108      0.000000e+00
  0.934        0.123      0.000000e+00
  0.934        0.138      0.000000e+00
  0.934        0.153      0.000000e+00
  0.934        0.168      0.000000e+00
  0.934        0.183      0.000000e+00
  0.934        0.198      0.000000e+00
  0.934        0.213      0.000000e+00
  0.934        0.228      0.000000e+00
  0.934        0.243      0.000000e+00
  0.934        0.259      0.000000e+00
  0.934        0.274      0.000000e+00
  0.934        0.289      0.000000e+00
  0.934        0.304      0.000000e+00
  0.934        0.319      0.000000e+00
  0.934        0.334      0.000000e+00
  0.934        0.349      0.000000e+00
  0.934        0.364      0.000000e+00
  0.934        0.379      0.000000e+00
  0.934        0.394      0.000000e+00
  0.934        0.409      0.000000e+00
  0.934        0.424      0.000000e+00
  0.934        0.439      0.000000e+00
  0.934        0.454      0.000000e+00
  0.934        0.469      0.000000e+00
  0.934        0.484      0.000000e+00
  0.934        0.500      0.000000e+00
  0.934        0.515      0.000000e+00
  0.934        0.530      0.000000e+00
  0.934        0.545      0.000000e+00
  0.934        0.560      0.000000e+00
  0.934        0.575      0.000000e+00
  0.934        0.590      0.000000e+00
  0.934        0.605      0.000000e+00
  0.934        0.620      0.000000e+00
  0.934        0.635      0.000000e+00
  0.934        0.650      0.000000e+00
  0.934        0.665      0.000000e+00
  0.934        0.680      0.000000e+00
  0.934        0.695      0.000000e+00
  0.934        0.710      0.000000e+00
  0.934        0.726      0.000000e+00
  0.934        0.741      0.000000e+00
  0.934        0.756      0.000000e+00
  0.934        0.771      0.000000e+00
  0.934        0.786      0.000000e+00
  0.934        0.801      0.000000e+00
  0.934        0.816      0.000000e+00
  0.934        0.831      0.000000e+00
  0.934        0.846      0.000000e+00
  0.934        0.861      0.000000e+00
  0.934        0.876      0.000000e+00
  0.934        0.891      0.000000e+00
  0.934        0.906      0.000000e+00
  0.934        0.921      0.000000e+00
  0.934        0.936      0.000000e+00
  0.934        0.951      0.000000e+00
  0.934        0.967      0.000000e+00
  0.934        0.982      0.000000e+00
  0.934        0.997      0.000000e+00
  0.934        1.012      0.000000e+00
  0.934        1.027      0.000000e+00
  0.934        1.042      0.000000e+00
  0.934        1.057      0.000000e+00
  0.934        1.072      0.000000e+00
  0.934        1.087      0.000000e+00
  0.934        1.102      0.000000e+00
  0.934        1.117      0.000000e+00
  0.934        1.132      0.000000e+00
  0.934        1.147      0.000000e+00
  0.934        1.162      0.000000e+00
  0.934        1.177      0.000000e+00
  0.934        1.192      0.000000e+00

  0.950        0.018      0.000000e+00
  0.950        0.033      0.000000e+00
  0.950        0.048      0.000000e+00
  0.950        0.063      0.000000e+00
  0.950        0.078      0.000000e+00
  0.950        0.093      0.000000e+00
  0.950        0.108      0.000000e+00
  0.950        0.123      0.000000e+00
  0.950        0.138      0.000000e+00
  0.950        0.153      0.000000e+00
  0.950        0.168      0.000000e+00
  0.950        0.183      0.000000e+00
  0.950        0.198      0.000000e+00
  0.950        0.213      0.000000e+00
  0.950        0.228      0.000000e+00
  0.950        0.243      0.000000e+00
  0.950        0.259      0.000000e+00
  0.950        0.274      0.000000e+00
  0.950        0.289      0.000000e+00
  0.950        0.304      0.000000e+00
  0.950        0.319      0.000000e+00
  0.950        0.334      0.000000e+00
  0.950        0.349      0.000000e+00
  0.950        0.364      0.000000e+00
  0.950        0.379      0.000000e+00
  0.950        0.394      0.000000e+00
  0.950        0.409      0.000000e+00
  0.950        0.424      0.000000e+00
  0.950        0.439      0.000000e+00
  0.950        0.454      0.000000e+00
  0.950        0.469      0.000000e+00
  0.950        0.484      0.000000e+00
  0.950        0.500      0.000000e+00
  0.950        0.515      0.000000e+00
  0.950        0.530      0.000000e+00
  0.950        0.545      0.000000e+00
  0.950        0.560      0.000000e+00
  0.950        0.575      0.000000e+00
  0.950        0.590      0.000000e+00
  0.950        0.605      0.000000e+00
  0.950        0.620      0.000000e+00
  0.950        0.635      0.000000e+00
  0.950        0.650      0.000000e+00
  0.950        0.665      0.000000e+00
  0.950        0.680      0.000000e+00
  0.950        0.695      0.000000e+00
  0.950        0.710      0.000000e+00
  0.950        0.726      0.000000e+00
  0.950        0.741      0.000000e+00
  0.950        0.756      0.000000e+00
  0.950        0.771      0.000000e+00
  0.950        0.786      0.000000e+00
  0.950        0.801      0.000000e+00
  0.950        0.816      0.000000e+00
  0.950        0.831      0.000000e+00
  0.950        0.846      0.000000e+00
  0.950        0.861      0.000000e+00
  0.950        0.876      0.000000e+00
  0.950        0.891      0.000000e+00
  0.950        0.906      0.000000e+00
  0.950        0.921      0.000000e+00
  0.950        0.936      0.000000e+00
  0.950        0.951      0.000000e+00
  0.950        0.967      0.000000e+00
  0.950        0.982      0.000000e+00
  0.950        0.997      0.000000e+00
  0.950        1.012      0.000000e+00
  0.950        1.027      0.000000e+00
  0.950        1.042      0.000000e+00
  0.950        1.057      0.000000e+00
  0.950        1.072      0.000000e+00
  0.950        1.087      0.000000e+00
  0.950        1.102      0.000000e+00
  0.950        1.117      0.000000e+00
  0.950        1.132      0.000000e+00
  0.950        1.147      0.000000e+00
  0.950        1.162      0.000000e+00
  0.950        1.177      0.000000e+00
  0.950        1.192      0.000000e+00

  0.965        0.018      0.000000e+00
  0.965        0.033      0.000000e+00
  0.965        0.048      0.000000e+00
  0.965        0.063      0.000000e+00
  0.965        0.078      0.000000e+00
  0.965        0.093      0.000000e+00
  0.965        0.108      0.000000e+00
  0.965        0.123      0.000000e+00
  0.965        0.138      0.000000e+00
  0.965        0.153      0.000000e+00
  0.965        0.168      0.000000e+00
  0.965        0.183      0.000000e+00
  0.965        0.198      0.000000e+00
  0.965        0.213      0.000000e+00
  0.965        0.228      0.000000e+00
  0.965        0.243      0.000000e+00
  0.965        0.259      0.000000e+00
  0.965        0.274      0.000000e+00
  0.965        0.289      0.000000e+00
  0.965        0.304      0.000000e+00
  0.965        0.319      0.000000e+00
  0.965        0.334      0.000000e+00
  0.965        0.349      0.000000e+00
  0.965        0.364      0.000000e+00
  0.965        0.379      0.000000e+00
  0.965        0.394      0.000000e+00
  0.965        0.409      0.000000e+00
  0.965        0.424      0.000000e+00
  0.965        0.439      0.000000e+00
  0.965        0.454      0.000000e+00
  0.965        0.469      0.000000e+00
  0.965        0.484      0.000000e+00
  0.965        0.500      0.000000e+00
  0.965        0.515      0.000000e+00
  0.965        0.530      0.000000e+00
  0.965        0.545      0.000000e+00
  0.965        0.560      0.000000e+00
  0.965        0.575      0.000000e+00
  0.965        0.590      0.000000e+00
  0.965        0.605      0.000000e+00
  0.965        0.620      0.000000e+00
  0.965        0.635      0.000000e+00
  0.965        0.650      0.000000e+00
  0.965        0.665      0.000000e+00
  0.965        0.680      0.000000e+00
  0.965        0.695      0.000000e+00
  0.965        0.710      0.000000e+00
  0.965        0.726      0.000000e+00
  0.965        0.741      0.000000e+00
  0.965        0.756      0.000000e+00
  0.965        0.771      0.000000e+00
  0.965        0.786      0.000000e+00
  0.965        0.801      0.000000e+00
  0.965        0.816      0.000000e+00
  0.965        0.831      0.000000e+00
  0.965        0.846      0.000000e+00
  0.965        0.861      0.000000e+00
  0.965        0.876      0.000000e+00
  0.965        0.891      0.000000e+00
  0.965        0.906      0.000000e+00
  0.965        0.921      0.000000e+00
  0.965        0.936      0.000000e+00
  0.965        0.951      0.000000e+00
  0.965        0.967      0.000000e+00
  0.965        0.982      0.000000e+00
  0.965        0.997      0.000000e+00
  0.965        1.012      0.000000e+00
  0.965        1.027      0.000000e+00
  0.965        1.042      0.000000e+00
  0.965        1.057      0.000000e+00
  0.965        1.072      0.000000e+00
  0.965        1.087      0.000000e+00
  0.965        1.102      0.000000e+00
  0.965        1.117      0.000000e+00
  0.965        1.132      0.000000e+00
  0.965        1.147      0.000000e+00
  0.965        1.162      0.000000e+00
  0.965        1.177      0.000000e+00
  0.965        1.192      0.000000e+00

  0.980        0.018      0.000000e+00
  0.980        0.033      0.000000e+00
  0.980        0.048      0.000000e+00
  0.980        0.063      0.000000e+00
  0.980        0.078      0.000000e+00
  0.980        0.093      0.000000e+00
  0.980        0.108      0.000000e+00
  0.980        0.123      0.000000e+00
  0.980        0.138      0.000000e+00
  0.980        0.153      0.000000e+00
  0.980        0.168      0.000000e+00
  0.980        0.183      0.000000e+00
  0.980        0.198      0.000000e+00
  0.980        0.213      0.000000e+00
  0.980        0.228      0.000000e+00
  0.980        0.243      0.000000e+00
  0.980        0.259      0.000000e+00
  0.980        0.274      0.000000e+00
  0.980        0.289      0.000000e+00
  0.980        0.304      0.000000e+00
  0.980        0.319      0.000000e+00
  0.980        0.334      0.000000e+00
  0.980        0.349      0.000000e+00
  0.980        0.364      0.000000e+00
  0.980        0.379      0.000000e+00
  0.980        0.394      0.000000e+00
  0.980        0.409      0.000000e+00
  0.980        0.424      0.000000e+00
  0.980        0.439      0.000000e+00
  0.980        0.454      0.000000e+00
  0.980        0.469      0.000000e+00
  0.980        0.484      0.000000e+00
  0.980        0.500      0.000000e+00
  0.980        0.515      0.000000e+00
  0.980        0.530      0.000000e+00
  0.980        0.545      0.000000e+00
  0.980        0.560      0.000000e+00
  0.980        0.575      0.000000e+00
  0.980        0.590      0.000000e+00
  0.980        0.605      0.000000e+00
  0.980        0.620      0.000000e+00
  0.980        0.635      0.000000e+00
  0.980        0.650      0.000000e+00
  0.980        0.665      0.000000e+00
  0.980        0.680      0.000000e+00
  0.980        0.695      0.000000e+00
  0.980        0.710      0.000000e+00
  0.980        0.726      0.000000e+00
  0.980        0.741      0.000000e+00
  0.980        0.756      0.000000e+00
  0.980        0.771      0.000000e+00
  0.980        0.786      0.000000e+00
  0.980        0.801      0.000000e+00
  0.980        0.816      0.000000e+00
  0.980        0.831      0.000000e+00
  0.980        0.846      0.000000e+00
  0.980        0.861      0.000000e+00
  0.980        0.876      0.000000e+00
  0.980        0.891      0.000000e+00
  0.980        0.906      0.000000e+00
  0.980        0.921      0.000000e+00
  0.980        0.936      0.000000e+00
  0.980        0.951      0.000000e+00
  0.980        0.967      0.000000e+00
  0.980        0.982      0.000000e+00
  0.980        0.997      0.000000e+00
  0.980        1.012      0.000000e+00
  0.980        1.027      0.000000e+00
  0.980        1.042      0.000000e+00
  0.980        1.057      0.000000e+00
  0.980        1.072      0.000000e+00
  0.980        1.087      0.000000e+00
  0.980        1.102      0.000000e+00
  0.980        1.117      0.000000e+00
  0.980        1.132      0.000000e+00
  0.980        1.147      0.000000e+00
  0.980        1.162      0.000000e+00
  0.980        1.177      0.000000e+00
  0.980        1.192      0.000000e+00

  0.995        0.018      0.000000e+00
  0.995        0.033      0.000000e+00
  0.995        0.048      0.000000e+00
  0.995        0.063      0.000000e+00
  0.995        0.078      0.000000e+00
  0.995        0.093      0.000000e+00
  0.995        0.108      0.000000e+00
  0.995        0.123      0.000000e+00
  0.995        0.138      0.000000e+00
  0.995        0.153      0.000000e+00
  0.995        0.168      0.000000e+00
  0.995        0.183      0.000000e+00
  0.995        0.198      0.000000e+00
  0.995        0.213      0.000000e+00
  0.995        0.228      0.000000e+00
  0.995        0.243      0.000000e+00
  0.995        0.259      0.000000e+00
  0.995        0.274      0.000000e+00
  0.995        0.289      0.000000e+00
  0.995        0.304      0.000000e+00
  0.995        0.319      0.000000e+00
  0.995        0.334      0.000000e+00
  0.995        0.349      0.000000e+00
  0.995        0.364      0.000000e+00
  0.995        0.379      0.000000e+00
  0.995        0.394      0.000000e+00
  0.995        0.409      0.000000e+00
  0.995        0.424      0.000000e+00
  0.995        0.439      0.000000e+00
  0.995        0.454      0.000000e+00
  0.995        0.469      0.000000e+00
  0.995        0.484      0.000000e+00
  0.995        0.500      0.000000e+00
  0.995        0.515      0.000000e+00
  0.995        0.530      0.000000e+00
  0.995        0.545      0.000000e+00
  0.995        0.560      0.000000e+00
  0.995        0.575      0.000000e+00
  0.995        0.590      0.000000e+00
  0.995        0.605      0.000000e+00
  0.995        0.620      0.000000e+00
  0.995        0.635      0.000000e+00
  0.995        0.650      0.000000e+00
  0.995        0.665      0.000000e+00
  0.995        0.680      0.000000e+00
  0.995        0.695      0.000000e+00
  0.995        0.710      0.000000e+00
  0.995        0.726      0.000000e+00
  0.995        0.741      0.000000e+00
  0.995        0.756      0.000000e+00
  0.995        0.771      0.000000e+00
  0.995        0.786      0.000000e+00
  0.995        0.801      0.000000e+00
  0.995        0.816      0.000000e+00
  0.995        0.831      0.000000e+00
  0.995        0.846      0.000000e+00
  0.995        0.861      0.000000e+00
  0.995        0.876      0.000000e+00
  0.995        0.891      0.000000e+00
  0.995        0.906      0.000000e+00
  0.995        0.921      0.000000e+00
  0.995        0.936      0.000000e+00
  0.995        0.951      0.000000e+00
  0.995        0.967      0.000000e+00
  0.995        0.982      0.000000e+00
  0.995        0.997      0.000000e+00
  0.995        1.012      0.000000e+00
  0.995        1.027      0.000000e+00
  0.995        1.042      0.000000e+00
  0.995        1.057      0.000000e+00
  0.995        1.072      0.000000e+00
  0.995        1.087      0.000000e+00
  0.995        1.102      0.000000e+00
  0.995        1.117      0.000000e+00
  0.995        1.132      0.000000e+00
  0.995        1.147      0.000000e+00
  0.995        1.162      0.000000e+00
  0.995        1.177      0.000000e+00
  0.995        1.192      0.000000e+00

  1.010        0.018      0.000000e+00
  1.010        0.033      0.000000e+00
  1.010        0.048      0.000000e+00
  1.010        0.063      0.000000e+00
  1.010        0.078      0.000000e+00
  1.010        0.093      0.000000e+00
  1.010        0.108      0.000000e+00
  1.010        0.123      0.000000e+00
  1.010        0.138      0.000000e+00
  1.010        0.153      0.000000e+00
  1.010        0.168      0.000000e+00
  1.010        0.183      0.000000e+00
  1.010        0.198      0.000000e+00
  1.010        0.213      0.000000e+00
  1.010        0.228      0.000000e+00
  1.010        0.243      0.000000e+00
  1.010        0.259      0.000000e+00
  1.010        0.274      0.000000e+00
  1.010        0.289      0.000000e+00
  1.010        0.304      0.000000e+00
  1.010        0.319      0.000000e+00
  1.010        0.334      0.000000e+00
  1.010        0.349      0.000000e+00
  1.010        0.364      0.000000e+00
  1.010        0.379      0.000000e+00
  1.010        0.394      0.000000e+00
  1.010        0.409      0.000000e+00
  1.010        0.424      0.000000e+00
  1.010        0.439      0.000000e+00
  1.010        0.454      0.000000e+00
  1.010        0.469      0.000000e+00
  1.010        0.484      0.000000e+00
  1.010        0.500      0.000000e+00
  1.010        0.515      0.000000e+00
  1.010        0.530      0.000000e+00
  1.010        0.545      0.000000e+00
  1.010        0.560      0.000000e+00
  1.010        0.575      0.000000e+00
  1.010        0.590      0.000000e+00
  1.010        0.605      0.000000e+00
  1.010        0.620      0.000000e+00
  1.010        0.635      0.000000e+00
  1.010        0.650      0.000000e+00
  1.010        0.665      0.000000e+00
  1.010        0.680      0.000000e+00
  1.010        0.695      0.000000e+00
  1.010        0.710      0.000000e+00
  1.010        0.726      0.000000e+00
  1.010        0.741      0.000000e+00
  1.010        0.756      0.000000e+00
  1.010        0.771      0.000000e+00
  1.010        0.786      0.000000e+00
  1.010        0.801      0.000000e+00
  1.010        0.816      0.000000e+00
  1.010        0.831      0.000000e+00
  1.010        0.846      0.000000e+00
  1.010        0.861      0.000000e+00
  1.010        0.876      0.000000e+00
  1.010        0.891      0.000000e+00
  1.010        0.906      0.000000e+00
  1.010        0.921      0.000000e+00
  1.010        0.936      0.000000e+00
  1.010        0.951      0.000000e+00
  1.010        0.967      0.000000e+00
  1.010        0.982      0.000000e+00
  1.010        0.997      0.000000e+00
  1.010        1.012      0.000000e+00
  1.010        1.027      0.000000e+00
  1.010        1.042      0.000000e+00
  1.010        1.057      0.000000e+00
  1.010        1.072      0.000000e+00
  1.010        1.087      0.000000e+00
  1.010        1.102      0.000000e+00
  1.010        1.117      0.000000e+00
  1.010        1.132      0.000000e+00
  1.010        1.147      0.000000e+00
  1.010        1.162      0.000000e+00
  1.010        1.177      0.000000e+00
  1.010        1.192      0.000000e+00

  1.025        0.018      0.000000e+00
  1.025        0.033      0.000000e+00
  1.025        0.048      0.000000e+00
  1.025        0.063      0.000000e+00
  1.025        0.078      0.000000e+00
  1.025        0.093      0.000000e+00
  1.025        0.108      0.000000e+00
  1.025        0.123      0.000000e+00
  1.025        0.138      0.000000e+00
  1.025        0.153      0.000000e+00
  1.025        0.168      0.000000e+00
  1.025        0.183      0.000000e+00
  1.025        0.198      0.000000e+00
  1.025        0.213      0.000000e+00
  1.025        0.228      0.000000e+00
  1.025        0.243      0.000000e+00
  1.025        0.259      0.000000e+00
  1.025        0.274      0.000000e+00
  1.025        0.289      0.000000e+00
  1.025        0.304      0.000000e+00
  1.025        0.319      0.000000e+00
  1.025        0.334      0.000000e+00
  1.025        0.349      0.000000e+00
  1.025        0.364      0.000000e+00
  1.025        0.379      0.000000e+00
  1.025        0.394      0.000000e+00
  1.025        0.409      0.000000e+00
  1.025        0.424      0.000000e+00
  1.025        0.439      0.000000e+00
  1.025        0.454      0.000000e+00
  1.025        0.469      0.000000e+00
  1.025        0.484      0.000000e+00
  1.025        0.500      0.000000e+00
  1.025        0.515      0.000000e+00
  1.025        0.530      0.000000e+00
  1.025        0.545      0.000000e+00
  1.025        0.560      0.000000e+00
  1.025        0.575      0.000000e+00
  1.025        0.590      0.000000e+00
  1.025        0.605      0.000000e+00
  1.025        0.620      0.000000e+00
  1.025        0.635      0.000000e+00
  1.025        0.650      0.000000e+00
  1.025        0.665      0.000000e+00
  1.025        0.680      0.000000e+00
  1.025        0.695      0.000000e+00
  1.025        0.710      0.000000e+00
  1.025        0.726      0.000000e+00
  1.025        0.741      0.000000e+00
  1.025        0.756      0.000000e+00
  1.025        0.771      0.000000e+00
  1.025        0.786      0.000000e+00
  1.025        0.801      0.000000e+00
  1.025        0.816      0.000000e+00
  1.025        0.831      0.000000e+00
  1.025        0.846      0.000000e+00
  1.025        0.861      0.000000e+00
  1.025        0.876      0.000000e+00
  1.025        0.891      0.000000e+00
  1.025        0.906      0.000000e+00
  1.025        0.921      0.000000e+00
  1.025        0.936      0.000000e+00
  1.025        0.951      0.000000e+00
  1.025        0.967      0.000000e+00
  1.025        0.982      0.000000e+00
  1.025        0.997      0.000000e+00
  1.025        1.012      0.000000e+00
  1.025        1.027      0.000000e+00
  1.025        1.042      0.000000e+00
  1.025        1.057      0.000000e+00
  1.025        1.072      0.000000e+00
  1.025        1.087      0.000000e+00
  1.025        1.102      0.000000e+00
  1.025        1.117      0.000000e+00
  1.025        1.132      0.000000e+00
  1.025        1.147      0.000000e+00
  1.025        1.162      0.000000e+00
  1.025        1.177      0.000000e+00
  1.025        1.192      0.000000e+00

  1.041        0.018      0.000000e+00
  1.041        0.033      0.000000e+00
  1.041        0.048      0.000000e+00
  1.041        0.063      0.000000e+00
  1.041        0.078      0.000000e+00
  1.041        0.093      0.000000e+00
  1.041        0.108      0.000000e+00
  1.041        0.123      0.000000e+00
  1.041        0.138      0.000000e+00
  1.041        0.153      0.000000e+00
  1.041        0.168      0.000000e+00
  1.041        0.183      0.000000e+00
  1.041        0.198      0.000000e+00
  1.041        0.213      0.000000e+00
  1.041        0.228      0.000000e+00
  1.041        0.243      0.000000e+00
  1.041        0.259      0.000000e+00
  1.041        0.274      0.000000e+00
  1.041        0.289      0.000000e+00
  1.041        0.304      0.000000e+00
  1.041        0.319      0.000000e+00
  1.041        0.334      0.000000e+00
  1.041        0.349      0.000000e+00
  1.041        0.364      0.000000e+00
  1.041        0.379      0.000000e+00
  1.041        0.394      0.000000e+00
  1.041        0.409      0.000000e+00
  1.041        0.424      0.000000e+00
  1.041        0.439      0.000000e+00
  1.041        0.454      0.000000e+00
  1.041        0.469      0.000000e+00
  1.041        0.484      0.000000e+00
  1.041        0.500      0.000000e+00
  1.041        0.515      0.000000e+00
  1.041        0.530      0.000000e+00
  1.041        0.545      0.000000e+00
  1.041        0.560      0.000000e+00
  1.041        0.575      0.000000e+00
  1.041        0.590      0.000000e+00
  1.041        0.605      0.000000e+00
  1.041        0.620      0.000000e+00
  1.041        0.635      0.000000e+00
  1.041        0.650      0.000000e+00
  1.041        0.665      0.000000e+00
  1.041        0.680      0.000000e+00
  1.041        0.695      0.000000e+00
  1.041        0.710      0.000000e+00
  1.041        0.726      0.000000e+00
  1.041        0.741      0.000000e+00
  1.041        0.756      0.000000e+00
  1.041        0.771      0.000000e+00
  1.041        0.786      0.000000e+00
  1.041        0.801      0.000000e+00
  1.041        0.816      0.000000e+00
  1.041        0.831      0.000000e+00
  1.041        0.846      0.000000e+00
  1.041        0.861      0.000000e+00
  1.041        0.876      0.000000e+00
  1.041        0.891      0.000000e+00
  1.041        0.906      0.000000e+00
  1.041        0.921      0.000000e+00
  1.041        0.936      0.000000e+00
  1.041        0.951      0.000000e+00
  1.041        0.967      0.000000e+00
  1.041        0.982      0.000000e+00
  1.041        0.997      0.000000e+00
  1.041        1.012      0.000000e+00
  1.041        1.027      0.000000e+00
  1.041        1.042      0.000000e+00
  1.041        1.057      0.000000e+00
  1.041        1.072      0.000000e+00
  1.041        1.087      0.000000e+00
  1.041        1.102      0.000000e+00
  1.041        1.117      0.000000e+00
  1.041        1.132      0.000000e+00
  1.041        1.147      0.000000e+00
  1.041        1.162      0.000000e+00
  1.041        1.177      0.000000e+00
  1.041        1.192      0.000000e+00

  1.056        0.018      0.000000e+00
  1.056        0.033      0.000000e+00
  1.056        0.048      0.000000e+00
  1.056        0.063      0.000000e+00
  1.056        0.078      0.000000e+00
  1.056        0.093      0.000000e+00
  1.056        0.108      0.000000e+00
  1.056        0.123      0.000000e+00
  1.056        0.138      0.000000e+00
  1.056        0.153      0.000000e+00
  1.056        0.168      0.000000e+00
  1.056        0.183      0.000000e+00
  1.056        0.198      0.000000e+00
  1.056        0.213      0.000000e+00
  1.056        0.228      0.000000e+00
  1.056        0.243      0.000000e+00
  1.056        0.259      0.000000e+00
  1.056        0.274      0.000000e+00
  1.056        0.289      0.000000e+00
  1.056        0.304      0.000000e+00
  1.056        0.319      0.000000e+00
  1.056        0.334      0.000000e+00
  1.056        0.349      0.000000e+00
  1.056        0.364      0.000000e+00
  1.056        0.379      0.000000e+00
  1.056        0.394      0.000000e+00
  1.056        0.409      0.000000e+00
  1.056        0.424      0.000000e+00
  1.056        0.439      0.000000e+00
  1.056        0.454      0.000000e+00
  1.056        0.469      0.000000e+00
  1.056        0.484      0.000000e+00
  1.056        0.500      0.000000e+00
  1.056        0.515      0.000000e+00
  1.056        0.530      0.000000e+00
  1.056        0.545      0.000000e+00
  1.056        0.560      0.000000e+00
  1.056        0.575      0.000000e+00
  1.056        0.590      0.000000e+00
  1.056        0.605      0.000000e+00
  1.056        0.620      0.000000e+00
  1.056        0.635      0.000000e+00
  1.056        0.650      0.000000e+00
  1.056        0.665      0.000000e+00
  1.056        0.680      0.000000e+00
  1.056        0.695      0.000000e+00
  1.056        0.710      0.000000e+00
  1.056        0.726      0.000000e+00
  1.056        0.741      0.000000e+00
  1.056        0.756      0.000000e+00
  1.056        0.771      0.000000e+00
  1.056        0.786      0.000000e+00
  1.056        0.801      0.000000e+00
  1.056        0.816      0.000000e+00
  1.056        0.831      0.000000e+00
  1.056        0.846      0.000000e+00
  1.056        0.861      0.000000e+00
  1.056        0.876      0.000000e+00
  1.056        0.891      0.000000e+00
  1.056        0.906      0.000000e+00
  1.056        0.921      0.000000e+00
  1.056        0.936      0.000000e+00
  1.056        0.951      0.000000e+00
  1.056        0.967      0.000000e+00
  1.056        0.982      0.000000e+00
  1.056        0.997      0.000000e+00
  1.056        1.012      0.000000e+00
  1.056        1.027      0.000000e+00
  1.056        1.042      0.000000e+00
  1.056        1.057      0.000000e+00
  1.056        1.072      0.000000e+00
  1.056        1.087      0.000000e+00
  1.056        1.102      0.000000e+00
  1.056        1.117      0.000000e+00
  1.056        1.132      0.000000e+00
  1.056        1.147      0.000000e+00
  1.056        1.162      0.000000e+00
  1.056        1.177      0.000000e+00
  1.056        1.192      0.000000e+00

  1.071        0.018      0.000000e+00
  1.071        0.033      0.000000e+00
  1.071        0.048      0.000000e+00
  1.071        0.063      0.000000e+00
  1.071        0.078      0.000000e+00
  1.071        0.093      0.000000e+00
  1.071        0.108      0.000000e+00
  1.071        0.123      0.000000e+00
  1.071        0.138      0.000000e+00
  1.071        0.153      0.000000e+00
  1.071        0.168      0.000000e+00
  1.071        0.183      0.000000e+00
  1.071        0.198      0.000000e+00
  1.071        0.213      0.000000e+00
  1.071        0.228      0.000000e+00
  1.071        0.243      0.000000e+00
  1.071        0.259      0.000000e+00
  1.071        0.274      0.000000e+00
  1.071        0.289      0.000000e+00
  1.071        0.304      0.000000e+00
  1.071        0.319      0.000000e+00
  1.071        0.334      0.000000e+00
  1.071        0.349      0.000000e+00
  1.071        0.364      0.000000e+00
  1.071        0.379      0.000000e+00
  1.071        0.394      0.000000e+00
  1.071        0.409      0.000000e+00
  1.071        0.424      0.000000e+00
  1.071        0.439      0.000000e+00
  1.071        0.454      0.000000e+00
  1.071        0.469      0.000000e+00
  1.071        0.484      0.000000e+00
  1.071        0.500      0.000000e+00
  1.071        0.515      0.000000e+00
  1.071        0.530      0.000000e+00
  1.071        0.545      0.000000e+00
  1.071        0.560      0.000000e+00
  1.071        0.575      0.000000e+00
  1.071        0.590      0.000000e+00
  1.071        0.605      0.000000e+00
  1.071        0.620      0.000000e+00
  1.071        0.635      0.000000e+00
  1.071        0.650      0.000000e+00
  1.071        0.665      0.000000e+00
  1.071        0.680      0.000000e+00
  1.071        0.695      0.000000e+00
  1.071        0.710      0.000000e+00
  1.071        0.726      0.000000e+00
  1.071        0.741      0.000000e+00
  1.071        0.756      0.000000e+00
  1.071        0.771      0.000000e+00
  1.071        0.786      0.000000e+00
  1.071        0.801      0.000000e+00
  1.071        0.816      0.000000e+00
  1.071        0.831      0.000000e+00
  1.071        0.846      0.000000e+00
  1.071        0.861      0.000000e+00
  1.071        0.876      0.000000e+00
  1.071        0.891      0.000000e+00
  1.071        0.906      0.000000e+00
  1.071        0.921      0.000000e+00
  1.071        0.936      0.000000e+00
  1.071        0.951      0.000000e+00
  1.071        0.967      0.000000e+00
  1.071        0.982      0.000000e+00
  1.071        0.997      0.000000e+00
  1.071        1.012      0.000000e+00
  1.071        1.027      0.000000e+00
  1.071        1.042      0.000000e+00
  1.071        1.057      0.000000e+00
  1.071        1.072      0.000000e+00
  1.071        1.087      0.000000e+00
  1.071        1.102      0.000000e+00
  1.071        1.117      0.000000e+00
  1.071        1.132      0.000000e+00
  1.071        1.147      0.000000e+00
  1.071        1.162      0.000000e+00
  1.071        1.177      0.000000e+00
  1.071        1.192      0.000000e+00

  1.086        0.018      0.000000e+00
  1.086        0.033      0.000000e+00
  1.086        0.048      0.000000e+00
  1.086        0.063      0.000000e+00
  1.086        0.078      0.000000e+00
  1.086        0.093      0.000000e+00
  1.086        0.108      0.000000e+00
  1.086        0.123      0.000000e+00
  1.086        0.138      0.000000e+00
  1.086        0.153      0.000000e+00
  1.086        0.168      0.000000e+00
  1.086        0.183      0.000000e+00
  1.086        0.198      0.000000e+00
  1.086        0.213      0.000000e+00
  1.086        0.228      0.000000e+00
  1.086        0.243      0.000000e+00
  1.086        0.259      0.000000e+00
  1.086        0.274      0.000000e+00
  1.086        0.289      0.000000e+00
  1.086        0.304      0.000000e+00
  1.086        0.319      0.000000e+00
  1.086        0.334      0.000000e+00
  1.086        0.349      0.000000e+00
  1.086        0.364      0.000000e+00
  1.086        0.379      0.000000e+00
  1.086        0.394      0.000000e+00
  1.086        0.409      0.000000e+00
  1.086        0.424      0.000000e+00
  1.086        0.439      0.000000e+00
  1.086        0.454      0.000000e+00
  1.086        0.469      0.000000e+00
  1.086        0.484      0.000000e+00
  1.086        0.500      0.000000e+00
  1.086        0.515      0.000000e+00
  1.086        0.530      0.000000e+00
  1.086        0.545      0.000000e+00
  1.086        0.560      0.000000e+00
  1.086        0.575      0.000000e+00
  1.086        0.590      0.000000e+00
  1.086        0.605      0.000000e+00
  1.086        0.620      0.000000e+00
  1.086        0.635      0.000000e+00
  1.086        0.650      0.000000e+00
  1.086        0.665      0.000000e+00
  1.086        0.680      0.000000e+00
  1.086        0.695      0.000000e+00
  1.086        0.710      0.000000e+00
  1.086        0.726      0.000000e+00
  1.086        0.741      0.000000e+00
  1.086        0.756      0.000000e+00
  1.086        0.771      0.000000e+00
  1.086        0.786      0.000000e+00
  1.086        0.801      0.000000e+00
  1.086        0.816      0.000000e+00
  1.086        0.831      0.000000e+00
  1.086        0.846      0.000000e+00
  1.086        0.861      0.000000e+00
  1.086        0.876      0.000000e+00
  1.086        0.891      0.000000e+00
  1.086        0.906      0.000000e+00
  1.086        0.921      0.000000e+00
  1.086        0.936      0.000000e+00
  1.086        0.951      0.000000e+00
  1.086        0.967      0.000000e+00
  1.086        0.982      0.000000e+00
  1.086        0.997      0.000000e+00
  1.086        1.012      0.000000e+00
  1.086        1.027      0.000000e+00
  1.086        1.042      0.000000e+00
  1.086        1.057      0.000000e+00
  1.086        1.072      0.000000e+00
  1.086        1.087      0.000000e+00
  1.086        1.102      0.000000e+00
  1.086        1.117      0.000000e+00
  1.086        1.132      0.000000e+00
  1.086        1.147      0.000000e+00
  1.086        1.162      0.000000e+00
  1.086        1.177      0.000000e+00
  1.086        1.192      0.000000e+00

  1.101        0.018      0.000000e+00
  1.101        0.033      0.000000e+00
  1.101        0.048      0.000000e+00
  1.101        0.063      0.000000e+00
  1.101        0.078      0.000000e+00
  1.101        0.093      0.000000e+00
  1.101        0.108      0.000000e+00
  1.101        0.123      0.000000e+00
  1.101        0.138      0.000000e+00
  1.101        0.153      0.000000e+00
  1.101        0.168      0.000000e+00
  1.101        0.183      0.000000e+00
  1.101        0.198      0.000000e+00
  1.101        0.213      0.000000e+00
  1.101        0.228      0.000000e+00
  1.101        0.243      0.000000e+00
  1.101        0.259      0.000000e+00
  1.101        0.274      0.000000e+00
  1.101        0.289      0.000000e+00
  1.101        0.304      0.000000e+00
  1.101        0.319      0.000000e+00
  1.101        0.334      0.000000e+00
  1.101        0.349      0.000000e+00
  1.101        0.364      0.000000e+00
  1.101        0.379      0.000000e+00
  1.101        0.394      0.000000e+00
  1.101        0.409      0.000000e+00
  1.101        0.424      0.000000e+00
  1.101        0.439      0.000000e+00
  1.101        0.454      0.000000e+00
  1.101        0.469      0.000000e+00
  1.101        0.484      0.000000e+00
  1.101        0.500      0.000000e+00
  1.101        0.515      0.000000e+00
  1.101        0.530      0.000000e+00
  1.101        0.545      0.000000e+00
  1.101        0.560      0.000000e+00
  1.101        0.575      0.000000e+00
  1.101        0.590      0.000000e+00
  1.101        0.605      0.000000e+00
  1.101        0.620      0.000000e+00
  1.101        0.635      0.000000e+00
  1.101        0.650      0.000000e+00
  1.101        0.665      0.000000e+00
  1.101        0.680      0.000000e+00
  1.101        0.695      0.000000e+00
  1.101        0.710      0.000000e+00
  1.101        0.726      0.000000e+00
  1.101        0.741      0.000000e+00
  1.101        0.756      0.000000e+00
  1.101        0.771      0.000000e+00
  1.101        0.786      0.000000e+00
  1.101        0.801      0.000000e+00
  1.101        0.816      0.000000e+00
  1.101        0.831      0.000000e+00
  1.101        0.846      0.000000e+00
  1.101        0.861      0.000000e+00
  1.101        0.876      0.000000e+00
  1.101        0.891      0.000000e+00
  1.101        0.906      0.000000e+00
  1.101        0.921      0.000000e+00
  1.101        0.936      0.000000e+00
  1.101        0.951      0.000000e+00
  1.101        0.967      0.000000e+00
  1.101        0.982      0.000000e+00
  1.101        0.997      0.000000e+00
  1.101        1.012      0.000000e+00
  1.101        1.027      0.000000e+00
  1.101        1.042      0.000000e+00
  1.101        1.057      0.000000e+00
  1.101        1.072      0.000000e+00
  1.101        1.087      0.000000e+00
  1.101        1.102      0.000000e+00
  1.101        1.117      0.000000e+00
  1.101        1.132      0.000000e+00
  1.101        1.147      0.000000e+00
  1.101        1.162      0.000000e+00
  1.101        1.177      0.000000e+00
  1.101        1.192      0.000000e+00

  1.117        0.018      0.000000e+00
  1.117        0.033      0.000000e+00
  1.117        0.048      0.000000e+00
  1.117        0.063      0.000000e+00
  1.117        0.078      0.000000e+00
  1.117        0.093      0.000000e+00
  1.117        0.108      0.000000e+00
  1.117        0.123      0.000000e+00
  1.117        0.138      0.000000e+00
  1.117        0.153      0.000000e+00
  1.117        0.168      0.000000e+00
  1.117        0.183      0.000000e+00
  1.117        0.198      0.000000e+00
  1.117        0.213      0.000000e+00
  1.117        0.228      0.000000e+00
  1.117        0.243      0.000000e+00
  1.117        0.259      0.000000e+00
  1.117        0.274      0.000000e+00
  1.117        0.289      0.000000e+00
  1.117        0.304      0.000000e+00
  1.117        0.319      0.000000e+00
  1.117        0.334      0.000000e+00
  1.117        0.349      0.000000e+00
  1.117        0.364      0.000000e+00
  1.117        0.379      0.000000e+00
  1.117        0.394      0.000000e+00
  1.117        0.409      0.000000e+00
  1.117        0.424      0.000000e+00
  1.117        0.439      0.000000e+00
  1.117        0.454      0.000000e+00
  1.117        0.469      0.000000e+00
  1.117        0.484      0.000000e+00
  1.117        0.500      0.000000e+00
  1.117        0.515      0.000000e+00
  1.117        0.530      0.000000e+00
  1.117        0.545      0.000000e+00
  1.117        0.560      0.000000e+00
  1.117        0.575      0.000000e+00
  1.117        0.590      0.000000e+00
  1.117        0.605      0.000000e+00
  1.117        0.620      0.000000e+00
  1.117        0.635      0.000000e+00
  1.117        0.650      0.000000e+00
  1.117        0.665      0.000000e+00
  1.117        0.680      0.000000e+00
  1.117        0.695      0.000000e+00
  1.117        0.710      0.000000e+00
  1.117        0.726      0.000000e+00
  1.117        0.741      0.000000e+00
  1.117        0.756      0.000000e+00
  1.117        0.771      0.000000e+00
  1.117        0.786      0.000000e+00
  1.117        0.801      0.000000e+00
  1.117        0.816      0.000000e+00
  1.117        0.831      0.000000e+00
  1.117        0.846      0.000000e+00
  1.117        0.861      0.000000e+00
  1.117        0.876      0.000000e+00
  1.117        0.891      0.000000e+00
  1.117        0.906      0.000000e+00
  1.117        0.921      0.000000e+00
  1.117        0.936      0.000000e+00
  1.117        0.951      0.000000e+00
  1.117        0.967      0.000000e+00
  1.117        0.982      0.000000e+00
  1.117        0.997      0.000000e+00
  1.117        1.012      0.000000e+00
  1.117        1.027      0.000000e+00
  1.117        1.042      0.000000e+00
  1.117        1.057      0.000000e+00
  1.117        1.072      0.000000e+00
  1.117        1.087      0.000000e+00
  1.117        1.102      0.000000e+00
  1.117        1.117      0.000000e+00
  1.117        1.132      0.000000e+00
  1.117        1.147      0.000000e+00
  1.117        1.162      0.000000e+00
  1.117        1.177      0.000000e+00
  1.117        1.192      0.000000e+00

  1.132        0.018      0.000000e+00
  1.132        0.033      0.000000e+00
  1.132        0.048      0.000000e+00
  1.132        0.063      0.000000e+00
  1.132        0.078      0.000000e+00
  1.132        0.093      0.000000e+00
  1.132        0.108      0.000000e+00
  1.132        0.123      0.000000e+00
  1.132        0.138      0.000000e+00
  1.132        0.153      0.000000e+00
  1.132        0.168      0.000000e+00
  1.132        0.183      0.000000e+00
  1.132        0.198      0.000000e+00
  1.132        0.213      0.000000e+00
  1.132        0.228      0.000000e+00
  1.132        0.243      0.000000e+00
  1.132        0.259      0.000000e+00
  1.132        0.274      0.000000e+00
  1.132        0.289      0.000000e+00
  1.132        0.304      0.000000e+00
  1.132        0.319      0.000000e+00
  1.132        0.334      0.000000e+00
  1.132        0.349      0.000000e+00
  1.132        0.364      0.000000e+00
  1.132        0.379      0.000000e+00
  1.132        0.394      0.000000e+00
  1.132        0.409      0.000000e+00
  1.132        0.424      0.000000e+00
  1.132        0.439      0.000000e+00
  1.132        0.454      0.000000e+00
  1.132        0.469      0.000000e+00
  1.132        0.484      0.000000e+00
  1.132        0.500      0.000000e+00
  1.132        0.515      0.000000e+00
  1.132        0.530      0.000000e+00
  1.132        0.545      0.000000e+00
  1.132        0.560      0.000000e+00
  1.132        0.575      0.000000e+00
  1.132        0.590      0.000000e+00
  1.132        0.605      0.000000e+00
  1.132        0.620      0.000000e+00
  1.132        0.635      0.000000e+00
  1.132        0.650      0.000000e+00
  1.132        0.665      0.000000e+00
  1.132        0.680      0.000000e+00
  1.132        0.695      0.000000e+00
  1.132        0.710      0.000000e+00
  1.132        0.726      0.000000e+00
  1.132        0.741      0.000000e+00
  1.132        0.756      0.000000e+00
  1.132        0.771      0.000000e+00
  1.132        0.786      0.000000e+00
  1.132        0.801      0.000000e+00
  1.132        0.816      0.000000e+00
  1.132        0.831      0.000000e+00
  1.132        0.846      0.000000e+00
  1.132        0.861      0.000000e+00
  1.132        0.876      0.000000e+00
  1.132        0.891      0.000000e+00
  1.132        0.906      0.000000e+00
  1.132        0.921      0.000000e+00
  1.132        0.936      0.000000e+00
  1.132        0.951      0.000000e+00
  1.132        0.967      0.000000e+00
  1.132        0.982      0.000000e+00
  1.132        0.997      0.000000e+00
  1.132        1.012      0.000000e+00
  1.132        1.027      0.000000e+00
  1.132        1.042      0.000000e+00
  1.132        1.057      0.000000e+00
  1.132        1.072      0.000000e+00
  1.132        1.087      0.000000e+00
  1.132        1.102      0.000000e+00
  1.132        1.117      0.000000e+00
  1.132        1.132      0.000000e+00
  1.132        1.147      0.000000e+00
  1.132        1.162      0.000000e+00
  1.132        1.177      0.000000e+00
  1.132        1.192      0.000000e+00

  1.147        0.018      0.000000e+00
  1.147        0.033      0.000000e+00
  1.147        0.048      0.000000e+00
  1.147        0.063      0.000000e+00
  1.147        0.078      0.000000e+00
  1.147        0.093      0.000000e+00
  1.147        0.108      0.000000e+00
  1.147        0.123      0.000000e+00
  1.147        0.138      0.000000e+00
  1.147        0.153      0.000000e+00
  1.147        0.168      0.000000e+00
  1.147        0.183      0.000000e+00
  1.147        0.198      0.000000e+00
  1.147        0.213      0.000000e+00
  1.147        0.228      0.000000e+00
  1.147        0.243      0.000000e+00
  1.147        0.259      0.000000e+00
  1.147        0.274      0.000000e+00
  1.147        0.289      0.000000e+00
  1.147        0.304      0.000000e+00
  1.147        0.319      0.000000e+00
  1.147        0.334      0.000000e+00
  1.147        0.349      0.000000e+00
  1.147        0.364      0.000000e+00
  1.147        0.379      0.000000e+00
  1.147        0.394      0.000000e+00
  1.147        0.409      0.000000e+00
  1.147        0.424      0.000000e+00
  1.147        0.439      0.000000e+00
  1.147        0.454      0.000000e+00
  1.147        0.469      0.000000e+00
  1.147        0.484      0.000000e+00
  1.147        0.500      0.000000e+00
  1.147        0.515      0.000000e+00
  1.147        0.530      0.000000e+00
  1.147        0.545      0.000000e+00
  1.147        0.560      0.000000e+00
  1.147        0.575      0.000000e+00
  1.147        0.590      0.000000e+00
  1.147        0.605      0.000000e+00
  1.147        0.620      0.000000e+00
  1.147        0.635      0.000000e+00
  1.147        0.650      0.000000e+00
  1.147        0.665      0.000000e+00
  1.147        0.680      0.000000e+00
  1.147        0.695      0.000000e+00
  1.147        0.710      0.000000e+00
  1.147        0.726      0.000000e+00
  1.147        0.741      0.000000e+00
  1.147        0.756      0.000000e+00
  1.147        0.771      0.000000e+00
  1.147        0.786      0.000000e+00
  1.147        0.801      0.000000e+00
  1.147        0.816      0.000000e+00
  1.147        0.831      0.000000e+00
  1.147        0.846      0.000000e+00
  1.147        0.861      0.000000e+00
  1.147        0.876      0.000000e+00
  1.147        0.891      0.000000e+00
  1.147        0.906      0.000000e+00
  1.147        0.921      0.000000e+00
  1.147        0.936      0.000000e+00
  1.147        0.951      0.000000e+00
  1.147        0.967      0.000000e+00
  1.147        0.982      0.000000e+00
  1.147        0.997      0.000000e+00
  1.147        1.012      0.000000e+00
  1.147        1.027      0.000000e+00
  1.147        1.042      0.000000e+00
  1.147        1.057      0.000000e+00
  1.147        1.072      0.000000e+00
  1.147        1.087      0.000000e+00
  1.147        1.102      0.000000e+00
  1.147        1.117      0.000000e+00
  1.147        1.132      0.000000e+00
  1.147        1.147      0.000000e+00
  1.147        1.162      0.000000e+00
  1.147        1.177      0.000000e+00
  1.147        1.192      0.000000e+00

  1.162        0.018      0.000000e+00
  1.162        0.033      0.000000e+00
  1.162        0.048      0.000000e+00
  1.162        0.063      0.000000e+00
  1.162        0.078      0.000000e+00
  1.162        0.093      0.000000e+00
  1.162        0.108      0.000000e+00
  1.162        0.123      0.000000e+00
  1.162        0.138      0.000000e+00
  1.162        0.153      0.000000e+00
  1.162        0.168      0.000000e+00
  1.162        0.183      0.000000e+00
  1.162        0.198      0.000000e+00
  1.162        0.213      0.000000e+00
  1.162        0.228      0.000000e+00
  1.162        0.243      0.000000e+00
  1.162        0.259      0.000000e+00
  1.162        0.274      0.000000e+00
  1.162        0.289      0.000000e+00
  1.162        0.304      0.000000e+00
  1.162        0.319      0.000000e+00
  1.162        0.334      0.000000e+00
  1.162        0.349      0.000000e+00
  1.162        0.364      0.000000e+00
  1.162        0.379      0.000000e+00
  1.162        0.394      0.000000e+00
  1.162        0.409      0.000000e+00
  1.162        0.424      0.000000e+00
  1.162        0.439      0.000000e+00
  1.162        0.454      0.000000e+00
  1.162        0.469      0.000000e+00
  1.162        0.484      0.000000e+00
  1.162        0.500      0.000000e+00
  1.162        0.515      0.000000e+00
  1.162        0.530      0.000000e+00
  1.162        0.545      0.000000e+00
  1.162        0.560      0.000000e+00
  1.162        0.575      0.000000e+00
  1.162        0.590      0.000000e+00
  1.162        0.605      0.000000e+00
  1.162        0.620      0.000000e+00
  1.162        0.635      0.000000e+00
  1.162        0.650      0.000000e+00
  1.162        0.665      0.000000e+00
  1.162        0.680      0.000000e+00
  1.162        0.695      0.000000e+00
  1.162        0.710      0.000000e+00
  1.162        0.726      0.000000e+00
  1.162        0.741      0.000000e+00
  1.162        0.756      0.000000e+00
  1.162        0.771      0.000000e+00
  1.162        0.786      0.000000e+00
  1.162        0.801      0.000000e+00
  1.162        0.816      0.000000e+00
  1.162        0.831      0.000000e+00
  1.162        0.846      0.000000e+00
  1.162        0.861      0.000000e+00
  1.162        0.876      0.000000e+00
  1.162        0.891      0.000000e+00
  1.162        0.906      0.000000e+00
  1.162        0.921      0.000000e+00
  1.162        0.936      0.000000e+00
  1.162        0.951      0.000000e+00
  1.162        0.967      0.000000e+00
  1.162        0.982      0.000000e+00
  1.162        0.997      0.000000e+00
  1.162        1.012      0.000000e+00
  1.162        1.027      0.000000e+00
  1.162        1.042      0.000000e+00
  1.162        1.057      0.000000e+00
  1.162        1.072      0.000000e+00
  1.162        1.087      0.000000e+00
  1.162        1.102      0.000000e+00
  1.162        1.117      0.000000e+00
  1.162        1.132      0.000000e+00
  1.162        1.147      0.000000e+00
  1.162        1.162      0.000000e+00
  1.162        1.177      0.000000e+00
  1.162        1.192      0.000000e+00

  1.177        0.018      0.000000e+00
  1.177        0.033      0.000000e+00
  1.177        0.048      0.000000e+00
  1.177        0.063      0.000000e+00
  1.177        0.078      0.000000e+00
  1.177        0.093      0.000000e+00
  1.177        0.108      0.000000e+00
  1.177        0.123      0.000000e+00
  1.177        0.138      0.000000e+00
  1.177        0.153      0.000000e+00
  1.177        0.168      0.000000e+00
  1.177        0.183      0.000000e+00
  1.177        0.198      0.000000e+00
  1.177        0.213      0.000000e+00
  1.177        0.228      0.000000e+00
  1.177        0.243      0.000000e+00
  1.177        0.259      0.000000e+00
  1.177        0.274      0.000000e+00
  1.177        0.289      0.000000e+00
  1.177        0.304      0.000000e+00
  1.177        0.319      0.000000e+00
  1.177        0.334      0.000000e+00
  1.177        0.349      0.000000e+00
  1.177        0.364      0.000000e+00
  1.177        0.379      0.000000e+00
  1.177        0.394      0.000000e+00
  1.177        0.409      0.000000e+00
  1.177        0.424      0.000000e+00
  1.177        0.439      0.000000e+00
  1.177        0.454      0.000000e+00
  1.177        0.469      0.000000e+00
  1.177        0.484      0.000000e+00
  1.177        0.500      0.000000e+00
  1.177        0.515      0.000000e+00
  1.177        0.530      0.000000e+00
  1.177        0.545      0.000000e+00
  1.177        0.560      0.000000e+00
  1.177        0.575      0.000000e+00
  1.177        0.590      0.000000e+00
  1.177        0.605      0.000000e+00
  1.177        0.620      0.000000e+00
  1.177        0.635      0.000000e+00
  1.177        0.650      0.000000e+00
  1.177        0.665      0.000000e+00
  1.177        0.680      0.000000e+00
  1.177        0.695      0.000000e+00
  1.177        0.710      0.000000e+00
  1.177        0.726      0.000000e+00
  1.177        0.741      0.000000e+00
  1.177        0.756      0.000000e+00
  1.177        0.771      0.000000e+00
  1.177        0.786      0.000000e+00
  1.177        0.801      0.000000e+00
  1.177        0.816      0.000000e+00
  1.177        0.831      0.000000e+00
  1.177        0.846      0.000000e+00
  1.177        0.861      0.000000e+00
  1.177        0.876      0.000000e+00
  1.177        0.891      0.000000e+00
  1.177        0.906      0.000000e+00
  1.177        0.921      0.000000e+00
  1.177        0.936      0.000000e+00
  1.177        0.951      0.000000e+00
  1.177        0.967      0.000000e+00
  1.177        0.982      0.000000e+00
  1.177        0.997      0.000000e+00
  1.177        1.012      0.000000e+00
  1.177        1.027      0.000000e+00
  1.177        1.042      0.000000e+00
  1.177        1.057      0.000000e+00
  1.177        1.072      0.000000e+00
  1.177        1.087      0.000000e+00
  1.177        1.102      0.000000e+00
  1.177        1.117      0.000000e+00
  1.177        1.132      0.000000e+00
  1.177        1.147      0.000000e+00
  1.177        1.162      0.000000e+00
  1.177        1.177      0.000000e+00
  1.177        1.192      0.000000e+00

  1.192        0.018      0.000000e+00
  1.192        0.033      0.000000e+00
  1.192        0.048      0.000000e+00
  1.192        0.063      0.000000e+00
  1.192        0.078      0.000000e+00
  1.192        0.093      0.000000e+00
  1.192        0.108      0.000000e+00
  1.192        0.123      0.000000e+00
  1.192        0.138      0.000000e+00
  1.192        0.153      0.000000e+00
  1.192        0.168      0.000000e+00
  1.192        0.183      0.000000e+00
  1.192        0.198      0.000000e+00
  1.192        0.213      0.000000e+00
  1.192        0.228      0.000000e+00
  1.192        0.243      0.000000e+00
  1.192        0.259      0.000000e+00
  1.192        0.274      0.000000e+00
  1.192        0.289      0.000000e+00
  1.192        0.304      0.000000e+00
  1.192        0.319      0.000000e+00
  1.192        0.334      0.000000e+00
  1.192        0.349      0.000000e+00
  1.192        0.364      0.000000e+00
  1.192        0.379      0.000000e+00
  1.192        0.394      0.000000e+00
  1.192        0.409      0.000000e+00
  1.192        0.424      0.000000e+00
  1.192        0.439      0.000000e+00
  1.192        0.454      0.000000e+00
  1.192        0.469      0.000000e+00
  1.192        0.484      0.000000e+00
  1.192        0.500      0.000000e+00
  1.192        0.515      0.000000e+00
  1.192        0.530      0.000000e+00
  1.192        0.545      0.000000e+00
  1.192        0.560      0.000000e+00
  1.192        0.575      0.000000e+00
  1.192        0.590      0.000000e+00
  1.192        0.605      0.000000e+00
  1.192        0.620      0.000000e+00
  1.192        0.635      0.000000e+00
  1.192        0.650      0.000000e+00
  1.192        0.665      0.000000e+00
  1.192        0.680      0.000000e+00
  1.192        0.695      0.000000e+00
  1.192        0.710      0.000000e+00
  1.192        0.726      0.000000e+00
  1.192        0.741      0.000000e+00
  1.192        0.756      0.000000e+00
  1.192        0.771      0.000000e+00
  1.192        0.786      0.000000e+00
  1.192        0.801      0.000000e+00
  1.192        0.816      0.000000e+00
  1.192        0.831      0.000000e+00
  1.192        0.846      0.000000e+00
  1.192        0.861      0.000000e+00
  1.192        0.876      0.000000e+00
  1.192        0.891      0.000000e+00
  1.192        0.906      0.000000e+00
  1.192        0.921      0.000000e+00
  1.192        0.936      0.000000e+00
  1.192        0.951      0.000000e+00
  1.192        0.967      0.000000e+00
  1.192        0.982      0.000000e+00
  1.192        0.997      0.000000e+00
  1.192        1.012      0.000000e+00
  1.192        1.027      0.000000e+00
  1.192        1.042      0.000000e+00
  1.192        1.057      0.000000e+00
  1.192        1.072      0.000000e+00
  1.192        1.087      0.000000e+00
  1.192        1.102      0.000000e+00
  1.192        1.117      0.000000e+00
  1.192        1.132      0.000000e+00
  1.192        1.147      0.000000e+00
  1.192        1.162      0.000000e+00
  1.192        1.177      0.000000e+00
  1.192        1.192      0.000000e+00



==> anc/Au_Elab_1_23_b_0_3_3_edens_vs_X_ebe_2Dhist_t_14.00fm.dat <==
# X_ebe      energy density [GeV/fm^3]        counts
  0.009        0.018      0.000000e+00
  0.009        0.033      0.000000e+00
  0.009        0.048      0.000000e+00
  0.009        0.063      0.000000e+00
  0.009        0.078      0.000000e+00
  0.009        0.093      0.000000e+00
  0.009        0.108      0.000000e+00
  0.009        0.123      0.000000e+00
  0.009        0.138      0.000000e+00
  0.009        0.153      0.000000e+00
  0.009        0.168      0.000000e+00
  0.009        0.183      0.000000e+00
  0.009        0.198      0.000000e+00
  0.009        0.213      0.000000e+00
  0.009        0.228      0.000000e+00
  0.009        0.243      0.000000e+00
  0.009        0.259      0.000000e+00
  0.009        0.274      0.000000e+00
  0.009        0.289      0.000000e+00
  0.009        0.304      0.000000e+00
  0.009        0.319      0.000000e+00
  0.009        0.334      0.000000e+00
  0.009        0.349      0.000000e+00
  0.009        0.364      0.000000e+00
  0.009        0.379      0.000000e+00
  0.009        0.394      0.000000e+00
  0.009        0.409      0.000000e+00
  0.009        0.424      0.000000e+00
  0.009        0.439      0.000000e+00
  0.009        0.454      0.000000e+00
  0.009        0.469      0.000000e+00
  0.009        0.484      0.000000e+00
  0.009        0.500      0.000000e+00
  0.009        0.515      0.000000e+00
  0.009        0.530      0.000000e+00
  0.009        0.545      0.000000e+00
  0.009        0.560      0.000000e+00
  0.009        0.575      0.000000e+00
  0.009        0.590      0.000000e+00
  0.009        0.605      0.000000e+00
  0.009        0.620      0.000000e+00
  0.009        0.635      0.000000e+00
  0.009        0.650      0.000000e+00
  0.009        0.665      0.000000e+00
  0.009        0.680      0.000000e+00
  0.009        0.695      0.000000e+00
  0.009        0.710      0.000000e+00
  0.009        0.726      0.000000e+00
  0.009        0.741      0.000000e+00
  0.009        0.756      0.000000e+00
  0.009        0.771      0.000000e+00
  0.009        0.786      0.000000e+00
  0.009        0.801      0.000000e+00
  0.009        0.816      0.000000e+00
  0.009        0.831      0.000000e+00
  0.009        0.846      0.000000e+00
  0.009        0.861      0.000000e+00
  0.009        0.876      0.000000e+00
  0.009        0.891      0.000000e+00
  0.009        0.906      0.000000e+00
  0.009        0.921      0.000000e+00
  0.009        0.936      0.000000e+00
  0.009        0.951      0.000000e+00
  0.009        0.967      0.000000e+00
  0.009        0.982      0.000000e+00
  0.009        0.997      0.000000e+00
  0.009        1.012      0.000000e+00
  0.009        1.027      0.000000e+00
  0.009        1.042      0.000000e+00
  0.009        1.057      0.000000e+00
  0.009        1.072      0.000000e+00
  0.009        1.087      0.000000e+00
  0.009        1.102      0.000000e+00
  0.009        1.117      0.000000e+00
  0.009        1.132      0.000000e+00
  0.009        1.147      0.000000e+00
  0.009        1.162      0.000000e+00
  0.009        1.177      0.000000e+00
  0.009        1.192      0.000000e+00

  0.024        0.018      0.000000e+00
  0.024        0.033      0.000000e+00
  0.024        0.048      0.000000e+00
  0.024        0.063      0.000000e+00
  0.024        0.078      0.000000e+00
  0.024        0.093      0.000000e+00
  0.024        0.108      0.000000e+00
  0.024        0.123      0.000000e+00
  0.024        0.138      0.000000e+00
  0.024        0.153      0.000000e+00
  0.024        0.168      0.000000e+00
  0.024        0.183      0.000000e+00
  0.024        0.198      0.000000e+00
  0.024        0.213      0.000000e+00
  0.024        0.228      0.000000e+00
  0.024        0.243      0.000000e+00
  0.024        0.259      0.000000e+00
  0.024        0.274      0.000000e+00
  0.024        0.289      0.000000e+00
  0.024        0.304      0.000000e+00
  0.024        0.319      0.000000e+00
  0.024        0.334      0.000000e+00
  0.024        0.349      0.000000e+00
  0.024        0.364      0.000000e+00
  0.024        0.379      0.000000e+00
  0.024        0.394      0.000000e+00
  0.024        0.409      0.000000e+00
  0.024        0.424      0.000000e+00
  0.024        0.439      0.000000e+00
  0.024        0.454      0.000000e+00
  0.024        0.469      0.000000e+00
  0.024        0.484      0.000000e+00
  0.024        0.500      0.000000e+00
  0.024        0.515      0.000000e+00
  0.024        0.530      0.000000e+00
  0.024        0.545      0.000000e+00
  0.024        0.560      0.000000e+00
  0.024        0.575      0.000000e+00
  0.024        0.590      0.000000e+00
  0.024        0.605      0.000000e+00
  0.024        0.620      0.000000e+00
  0.024        0.635      0.000000e+00
  0.024        0.650      0.000000e+00
  0.024        0.665      0.000000e+00
  0.024        0.680      0.000000e+00
  0.024        0.695      0.000000e+00
  0.024        0.710      0.000000e+00
  0.024        0.726      0.000000e+00
  0.024        0.741      0.000000e+00
  0.024        0.756      0.000000e+00
  0.024        0.771      0.000000e+00
  0.024        0.786      0.000000e+00
  0.024        0.801      0.000000e+00
  0.024        0.816      0.000000e+00
  0.024        0.831      0.000000e+00
  0.024        0.846      0.000000e+00
  0.024        0.861      0.000000e+00
  0.024        0.876      0.000000e+00
  0.024        0.891      0.000000e+00
  0.024        0.906      0.000000e+00
  0.024        0.921      0.000000e+00
  0.024        0.936      0.000000e+00
  0.024        0.951      0.000000e+00
  0.024        0.967      0.000000e+00
  0.024        0.982      0.000000e+00
  0.024        0.997      0.000000e+00
  0.024        1.012      0.000000e+00
  0.024        1.027      0.000000e+00
  0.024        1.042      0.000000e+00
  0.024        1.057      0.000000e+00
  0.024        1.072      0.000000e+00
  0.024        1.087      0.000000e+00
  0.024        1.102      0.000000e+00
  0.024        1.117      0.000000e+00
  0.024        1.132      0.000000e+00
  0.024        1.147      0.000000e+00
  0.024        1.162      0.000000e+00
  0.024        1.177      0.000000e+00
  0.024        1.192      0.000000e+00

  0.039        0.018      0.000000e+00
  0.039        0.033      0.000000e+00
  0.039        0.048      0.000000e+00
  0.039        0.063      0.000000e+00
  0.039        0.078      0.000000e+00
  0.039        0.093      0.000000e+00
  0.039        0.108      0.000000e+00
  0.039        0.123      0.000000e+00
  0.039        0.138      0.000000e+00
  0.039        0.153      0.000000e+00
  0.039        0.168      0.000000e+00
  0.039        0.183      0.000000e+00
  0.039        0.198      0.000000e+00
  0.039        0.213      0.000000e+00
  0.039        0.228      0.000000e+00
  0.039        0.243      0.000000e+00
  0.039        0.259      0.000000e+00
  0.039        0.274      0.000000e+00
  0.039        0.289      0.000000e+00
  0.039        0.304      0.000000e+00
  0.039        0.319      0.000000e+00
  0.039        0.334      0.000000e+00
  0.039        0.349      0.000000e+00
  0.039        0.364      0.000000e+00
  0.039        0.379      0.000000e+00
  0.039        0.394      0.000000e+00
  0.039        0.409      0.000000e+00
  0.039        0.424      0.000000e+00
  0.039        0.439      0.000000e+00
  0.039        0.454      0.000000e+00
  0.039        0.469      0.000000e+00
  0.039        0.484      0.000000e+00
  0.039        0.500      0.000000e+00
  0.039        0.515      0.000000e+00
  0.039        0.530      0.000000e+00
  0.039        0.545      0.000000e+00
  0.039        0.560      0.000000e+00
  0.039        0.575      0.000000e+00
  0.039        0.590      0.000000e+00
  0.039        0.605      0.000000e+00
  0.039        0.620      0.000000e+00
  0.039        0.635      0.000000e+00
  0.039        0.650      0.000000e+00
  0.039        0.665      0.000000e+00
  0.039        0.680      0.000000e+00
  0.039        0.695      0.000000e+00
  0.039        0.710      0.000000e+00
  0.039        0.726      0.000000e+00
  0.039        0.741      0.000000e+00
  0.039        0.756      0.000000e+00
  0.039        0.771      0.000000e+00
  0.039        0.786      0.000000e+00
  0.039        0.801      0.000000e+00
  0.039        0.816      0.000000e+00
  0.039        0.831      0.000000e+00
  0.039        0.846      0.000000e+00
  0.039        0.861      0.000000e+00
  0.039        0.876      0.000000e+00
  0.039        0.891      0.000000e+00
  0.039        0.906      0.000000e+00
  0.039        0.921      0.000000e+00
  0.039        0.936      0.000000e+00
  0.039        0.951      0.000000e+00
  0.039        0.967      0.000000e+00
  0.039        0.982      0.000000e+00
  0.039        0.997      0.000000e+00
  0.039        1.012      0.000000e+00
  0.039        1.027      0.000000e+00
  0.039        1.042      0.000000e+00
  0.039        1.057      0.000000e+00
  0.039        1.072      0.000000e+00
  0.039        1.087      0.000000e+00
  0.039        1.102      0.000000e+00
  0.039        1.117      0.000000e+00
  0.039        1.132      0.000000e+00
  0.039        1.147      0.000000e+00
  0.039        1.162      0.000000e+00
  0.039        1.177      0.000000e+00
  0.039        1.192      0.000000e+00

  0.054        0.018      0.000000e+00
  0.054        0.033      0.000000e+00
  0.054        0.048      0.000000e+00
  0.054        0.063      0.000000e+00
  0.054        0.078      0.000000e+00
  0.054        0.093      0.000000e+00
  0.054        0.108      0.000000e+00
  0.054        0.123      0.000000e+00
  0.054        0.138      0.000000e+00
  0.054        0.153      0.000000e+00
  0.054        0.168      0.000000e+00
  0.054        0.183      0.000000e+00
  0.054        0.198      0.000000e+00
  0.054        0.213      0.000000e+00
  0.054        0.228      0.000000e+00
  0.054        0.243      0.000000e+00
  0.054        0.259      0.000000e+00
  0.054        0.274      0.000000e+00
  0.054        0.289      0.000000e+00
  0.054        0.304      0.000000e+00
  0.054        0.319      0.000000e+00
  0.054        0.334      0.000000e+00
  0.054        0.349      0.000000e+00
  0.054        0.364      0.000000e+00
  0.054        0.379      0.000000e+00
  0.054        0.394      0.000000e+00
  0.054        0.409      0.000000e+00
  0.054        0.424      0.000000e+00
  0.054        0.439      0.000000e+00
  0.054        0.454      0.000000e+00
  0.054        0.469      0.000000e+00
  0.054        0.484      0.000000e+00
  0.054        0.500      0.000000e+00
  0.054        0.515      0.000000e+00
  0.054        0.530      0.000000e+00
  0.054        0.545      0.000000e+00
  0.054        0.560      0.000000e+00
  0.054        0.575      0.000000e+00
  0.054        0.590      0.000000e+00
  0.054        0.605      0.000000e+00
  0.054        0.620      0.000000e+00
  0.054        0.635      0.000000e+00
  0.054        0.650      0.000000e+00
  0.054        0.665      0.000000e+00
  0.054        0.680      0.000000e+00
  0.054        0.695      0.000000e+00
  0.054        0.710      0.000000e+00
  0.054        0.726      0.000000e+00
  0.054        0.741      0.000000e+00
  0.054        0.756      0.000000e+00
  0.054        0.771      0.000000e+00
  0.054        0.786      0.000000e+00
  0.054        0.801      0.000000e+00
  0.054        0.816      0.000000e+00
  0.054        0.831      0.000000e+00
  0.054        0.846      0.000000e+00
  0.054        0.861      0.000000e+00
  0.054        0.876      0.000000e+00
  0.054        0.891      0.000000e+00
  0.054        0.906      0.000000e+00
  0.054        0.921      0.000000e+00
  0.054        0.936      0.000000e+00
  0.054        0.951      0.000000e+00
  0.054        0.967      0.000000e+00
  0.054        0.982      0.000000e+00
  0.054        0.997      0.000000e+00
  0.054        1.012      0.000000e+00
  0.054        1.027      0.000000e+00
  0.054        1.042      0.000000e+00
  0.054        1.057      0.000000e+00
  0.054        1.072      0.000000e+00
  0.054        1.087      0.000000e+00
  0.054        1.102      0.000000e+00
  0.054        1.117      0.000000e+00
  0.054        1.132      0.000000e+00
  0.054        1.147      0.000000e+00
  0.054        1.162      0.000000e+00
  0.054        1.177      0.000000e+00
  0.054        1.192      0.000000e+00

  0.069        0.018      0.000000e+00
  0.069        0.033      0.000000e+00
  0.069        0.048      0.000000e+00
  0.069        0.063      0.000000e+00
  0.069        0.078      0.000000e+00
  0.069        0.093      0.000000e+00
  0.069        0.108      0.000000e+00
  0.069        0.123      0.000000e+00
  0.069        0.138      0.000000e+00
  0.069        0.153      0.000000e+00
  0.069        0.168      0.000000e+00
  0.069        0.183      0.000000e+00
  0.069        0.198      0.000000e+00
  0.069        0.213      0.000000e+00
  0.069        0.228      0.000000e+00
  0.069        0.243      0.000000e+00
  0.069        0.259      0.000000e+00
  0.069        0.274      0.000000e+00
  0.069        0.289      0.000000e+00
  0.069        0.304      0.000000e+00
  0.069        0.319      0.000000e+00
  0.069        0.334      0.000000e+00
  0.069        0.349      0.000000e+00
  0.069        0.364      0.000000e+00
  0.069        0.379      0.000000e+00
  0.069        0.394      0.000000e+00
  0.069        0.409      0.000000e+00
  0.069        0.424      0.000000e+00
  0.069        0.439      0.000000e+00
  0.069        0.454      0.000000e+00
  0.069        0.469      0.000000e+00
  0.069        0.484      0.000000e+00
  0.069        0.500      0.000000e+00
  0.069        0.515      0.000000e+00
  0.069        0.530      0.000000e+00
  0.069        0.545      0.000000e+00
  0.069        0.560      0.000000e+00
  0.069        0.575      0.000000e+00
  0.069        0.590      0.000000e+00
  0.069        0.605      0.000000e+00
  0.069        0.620      0.000000e+00
  0.069        0.635      0.000000e+00
  0.069        0.650      0.000000e+00
  0.069        0.665      0.000000e+00
  0.069        0.680      0.000000e+00
  0.069        0.695      0.000000e+00
  0.069        0.710      0.000000e+00
  0.069        0.726      0.000000e+00
  0.069        0.741      0.000000e+00
  0.069        0.756      0.000000e+00
  0.069        0.771      0.000000e+00
  0.069        0.786      0.000000e+00
  0.069        0.801      0.000000e+00
  0.069        0.816      0.000000e+00
  0.069        0.831      0.000000e+00
  0.069        0.846      0.000000e+00
  0.069        0.861      0.000000e+00
  0.069        0.876      0.000000e+00
  0.069        0.891      0.000000e+00
  0.069        0.906      0.000000e+00
  0.069        0.921      0.000000e+00
  0.069        0.936      0.000000e+00
  0.069        0.951      0.000000e+00
  0.069        0.967      0.000000e+00
  0.069        0.982      0.000000e+00
  0.069        0.997      0.000000e+00
  0.069        1.012      0.000000e+00
  0.069        1.027      0.000000e+00
  0.069        1.042      0.000000e+00
  0.069        1.057      0.000000e+00
  0.069        1.072      0.000000e+00
  0.069        1.087      0.000000e+00
  0.069        1.102      0.000000e+00
  0.069        1.117      0.000000e+00
  0.069        1.132      0.000000e+00
  0.069        1.147      0.000000e+00
  0.069        1.162      0.000000e+00
  0.069        1.177      0.000000e+00
  0.069        1.192      0.000000e+00

  0.084        0.018      0.000000e+00
  0.084        0.033      0.000000e+00
  0.084        0.048      0.000000e+00
  0.084        0.063      0.000000e+00
  0.084        0.078      0.000000e+00
  0.084        0.093      0.000000e+00
  0.084        0.108      0.000000e+00
  0.084        0.123      0.000000e+00
  0.084        0.138      0.000000e+00
  0.084        0.153      0.000000e+00
  0.084        0.168      0.000000e+00
  0.084        0.183      0.000000e+00
  0.084        0.198      0.000000e+00
  0.084        0.213      0.000000e+00
  0.084        0.228      0.000000e+00
  0.084        0.243      0.000000e+00
  0.084        0.259      0.000000e+00
  0.084        0.274      0.000000e+00
  0.084        0.289      0.000000e+00
  0.084        0.304      0.000000e+00
  0.084        0.319      0.000000e+00
  0.084        0.334      0.000000e+00
  0.084        0.349      0.000000e+00
  0.084        0.364      0.000000e+00
  0.084        0.379      0.000000e+00
  0.084        0.394      0.000000e+00
  0.084        0.409      0.000000e+00
  0.084        0.424      0.000000e+00
  0.084        0.439      0.000000e+00
  0.084        0.454      0.000000e+00
  0.084        0.469      0.000000e+00
  0.084        0.484      0.000000e+00
  0.084        0.500      0.000000e+00
  0.084        0.515      0.000000e+00
  0.084        0.530      0.000000e+00
  0.084        0.545      0.000000e+00
  0.084        0.560      0.000000e+00
  0.084        0.575      0.000000e+00
  0.084        0.590      0.000000e+00
  0.084        0.605      0.000000e+00
  0.084        0.620      0.000000e+00
  0.084        0.635      0.000000e+00
  0.084        0.650      0.000000e+00
  0.084        0.665      0.000000e+00
  0.084        0.680      0.000000e+00
  0.084        0.695      0.000000e+00
  0.084        0.710      0.000000e+00
  0.084        0.726      0.000000e+00
  0.084        0.741      0.000000e+00
  0.084        0.756      0.000000e+00
  0.084        0.771      0.000000e+00
  0.084        0.786      0.000000e+00
  0.084        0.801      0.000000e+00
  0.084        0.816      0.000000e+00
  0.084        0.831      0.000000e+00
  0.084        0.846      0.000000e+00
  0.084        0.861      0.000000e+00
  0.084        0.876      0.000000e+00
  0.084        0.891      0.000000e+00
  0.084        0.906      0.000000e+00
  0.084        0.921      0.000000e+00
  0.084        0.936      0.000000e+00
  0.084        0.951      0.000000e+00
  0.084        0.967      0.000000e+00
  0.084        0.982      0.000000e+00
  0.084        0.997      0.000000e+00
  0.084        1.012      0.000000e+00
  0.084        1.027      0.000000e+00
  0.084        1.042      0.000000e+00
  0.084        1.057      0.000000e+00
  0.084        1.072      0.000000e+00
  0.084        1.087      0.000000e+00
  0.084        1.102      0.000000e+00
  0.084        1.117      0.000000e+00
  0.084        1.132      0.000000e+00
  0.084        1.147      0.000000e+00
  0.084        1.162      0.000000e+00
  0.084        1.177      0.000000e+00
  0.084        1.192      0.000000e+00

  0.100        0.018      0.000000e+00
  0.100        0.033      0.000000e+00
  0.100        0.048      0.000000e+00
  0.100        0.063      0.000000e+00
  0.100        0.078      0.000000e+00
  0.100        0.093      0.000000e+00
  0.100        0.108      0.000000e+00
  0.100        0.123      0.000000e+00
  0.100        0.138      0.000000e+00
  0.100        0.153      0.000000e+00
  0.100        0.168      0.000000e+00
  0.100        0.183      0.000000e+00
  0.100        0.198      0.000000e+00
  0.100        0.213      0.000000e+00
  0.100        0.228      0.000000e+00
  0.100        0.243      0.000000e+00
  0.100        0.259      0.000000e+00
  0.100        0.274      0.000000e+00
  0.100        0.289      0.000000e+00
  0.100        0.304      0.000000e+00
  0.100        0.319      0.000000e+00
  0.100        0.334      0.000000e+00
  0.100        0.349      0.000000e+00
  0.100        0.364      0.000000e+00
  0.100        0.379      0.000000e+00
  0.100        0.394      0.000000e+00
  0.100        0.409      0.000000e+00
  0.100        0.424      0.000000e+00
  0.100        0.439      0.000000e+00
  0.100        0.454      0.000000e+00
  0.100        0.469      0.000000e+00
  0.100        0.484      0.000000e+00
  0.100        0.500      0.000000e+00
  0.100        0.515      0.000000e+00
  0.100        0.530      0.000000e+00
  0.100        0.545      0.000000e+00
  0.100        0.560      0.000000e+00
  0.100        0.575      0.000000e+00
  0.100        0.590      0.000000e+00
  0.100        0.605      0.000000e+00
  0.100        0.620      0.000000e+00
  0.100        0.635      0.000000e+00
  0.100        0.650      0.000000e+00
  0.100        0.665      0.000000e+00
  0.100        0.680      0.000000e+00
  0.100        0.695      0.000000e+00
  0.100        0.710      0.000000e+00
  0.100        0.726      0.000000e+00
  0.100        0.741      0.000000e+00
  0.100        0.756      0.000000e+00
  0.100        0.771      0.000000e+00
  0.100        0.786      0.000000e+00
  0.100        0.801      0.000000e+00
  0.100        0.816      0.000000e+00
  0.100        0.831      0.000000e+00
  0.100        0.846      0.000000e+00
  0.100        0.861      0.000000e+00
  0.100        0.876      0.000000e+00
  0.100        0.891      0.000000e+00
  0.100        0.906      0.000000e+00
  0.100        0.921      0.000000e+00
  0.100        0.936      0.000000e+00
  0.100        0.951      0.000000e+00
  0.100        0.967      0.000000e+00
  0.100        0.982      0.000000e+00
  0.100        0.997      0.000000e+00
  0.100        1.012      0.000000e+00
  0.100        1.027      0.000000e+00
  0.100        1.042      0.000000e+00
  0.100        1.057      0.000000e+00
  0.100        1.072      0.000000e+00
  0.100        1.087      0.000000e+00
  0.100        1.102      0.000000e+00
  0.100        1.117      0.000000e+00
  0.100        1.132      0.000000e+00
  0.100        1.147      0.000000e+00
  0.100        1.162      0.000000e+00
  0.100        1.177      0.000000e+00
  0.100        1.192      0.000000e+00

  0.115        0.018      0.000000e+00
  0.115        0.033      0.000000e+00
  0.115        0.048      0.000000e+00
  0.115        0.063      0.000000e+00
  0.115        0.078      0.000000e+00
  0.115        0.093      0.000000e+00
  0.115        0.108      0.000000e+00
  0.115        0.123      0.000000e+00
  0.115        0.138      0.000000e+00
  0.115        0.153      0.000000e+00
  0.115        0.168      0.000000e+00
  0.115        0.183      0.000000e+00
  0.115        0.198      0.000000e+00
  0.115        0.213      0.000000e+00
  0.115        0.228      0.000000e+00
  0.115        0.243      0.000000e+00
  0.115        0.259      0.000000e+00
  0.115        0.274      0.000000e+00
  0.115        0.289      0.000000e+00
  0.115        0.304      0.000000e+00
  0.115        0.319      0.000000e+00
  0.115        0.334      0.000000e+00
  0.115        0.349      0.000000e+00
  0.115        0.364      0.000000e+00
  0.115        0.379      0.000000e+00
  0.115        0.394      0.000000e+00
  0.115        0.409      0.000000e+00
  0.115        0.424      0.000000e+00
  0.115        0.439      0.000000e+00
  0.115        0.454      0.000000e+00
  0.115        0.469      0.000000e+00
  0.115        0.484      0.000000e+00
  0.115        0.500      0.000000e+00
  0.115        0.515      0.000000e+00
  0.115        0.530      0.000000e+00
  0.115        0.545      0.000000e+00
  0.115        0.560      0.000000e+00
  0.115        0.575      0.000000e+00
  0.115        0.590      0.000000e+00
  0.115        0.605      0.000000e+00
  0.115        0.620      0.000000e+00
  0.115        0.635      0.000000e+00
  0.115        0.650      0.000000e+00
  0.115        0.665      0.000000e+00
  0.115        0.680      0.000000e+00
  0.115        0.695      0.000000e+00
  0.115        0.710      0.000000e+00
  0.115        0.726      0.000000e+00
  0.115        0.741      0.000000e+00
  0.115        0.756      0.000000e+00
  0.115        0.771      0.000000e+00
  0.115        0.786      0.000000e+00
  0.115        0.801      0.000000e+00
  0.115        0.816      0.000000e+00
  0.115        0.831      0.000000e+00
  0.115        0.846      0.000000e+00
  0.115        0.861      0.000000e+00
  0.115        0.876      0.000000e+00
  0.115        0.891      0.000000e+00
  0.115        0.906      0.000000e+00
  0.115        0.921      0.000000e+00
  0.115        0.936      0.000000e+00
  0.115        0.951      0.000000e+00
  0.115        0.967      0.000000e+00
  0.115        0.982      0.000000e+00
  0.115        0.997      0.000000e+00
  0.115        1.012      0.000000e+00
  0.115        1.027      0.000000e+00
  0.115        1.042      0.000000e+00
  0.115        1.057      0.000000e+00
  0.115        1.072      0.000000e+00
  0.115        1.087      0.000000e+00
  0.115        1.102      0.000000e+00
  0.115        1.117      0.000000e+00
  0.115        1.132      0.000000e+00
  0.115        1.147      0.000000e+00
  0.115        1.162      0.000000e+00
  0.115        1.177      0.000000e+00
  0.115        1.192      0.000000e+00

  0.130        0.018      0.000000e+00
  0.130        0.033      0.000000e+00
  0.130        0.048      0.000000e+00
  0.130        0.063      0.000000e+00
  0.130        0.078      0.000000e+00
  0.130        0.093      0.000000e+00
  0.130        0.108      0.000000e+00
  0.130        0.123      0.000000e+00
  0.130        0.138      0.000000e+00
  0.130        0.153      0.000000e+00
  0.130        0.168      0.000000e+00
  0.130        0.183      0.000000e+00
  0.130        0.198      0.000000e+00
  0.130        0.213      0.000000e+00
  0.130        0.228      0.000000e+00
  0.130        0.243      0.000000e+00
  0.130        0.259      0.000000e+00
  0.130        0.274      0.000000e+00
  0.130        0.289      0.000000e+00
  0.130        0.304      0.000000e+00
  0.130        0.319      0.000000e+00
  0.130        0.334      0.000000e+00
  0.130        0.349      0.000000e+00
  0.130        0.364      0.000000e+00
  0.130        0.379      0.000000e+00
  0.130        0.394      0.000000e+00
  0.130        0.409      0.000000e+00
  0.130        0.424      0.000000e+00
  0.130        0.439      0.000000e+00
  0.130        0.454      0.000000e+00
  0.130        0.469      0.000000e+00
  0.130        0.484      0.000000e+00
  0.130        0.500      0.000000e+00
  0.130        0.515      0.000000e+00
  0.130        0.530      0.000000e+00
  0.130        0.545      0.000000e+00
  0.130        0.560      0.000000e+00
  0.130        0.575      0.000000e+00
  0.130        0.590      0.000000e+00
  0.130        0.605      0.000000e+00
  0.130        0.620      0.000000e+00
  0.130        0.635      0.000000e+00
  0.130        0.650      0.000000e+00
  0.130        0.665      0.000000e+00
  0.130        0.680      0.000000e+00
  0.130        0.695      0.000000e+00
  0.130        0.710      0.000000e+00
  0.130        0.726      0.000000e+00
  0.130        0.741      0.000000e+00
  0.130        0.756      0.000000e+00
  0.130        0.771      0.000000e+00
  0.130        0.786      0.000000e+00
  0.130        0.801      0.000000e+00
  0.130        0.816      0.000000e+00
  0.130        0.831      0.000000e+00
  0.130        0.846      0.000000e+00
  0.130        0.861      0.000000e+00
  0.130        0.876      0.000000e+00
  0.130        0.891      0.000000e+00
  0.130        0.906      0.000000e+00
  0.130        0.921      0.000000e+00
  0.130        0.936      0.000000e+00
  0.130        0.951      0.000000e+00
  0.130        0.967      0.000000e+00
  0.130        0.982      0.000000e+00
  0.130        0.997      0.000000e+00
  0.130        1.012      0.000000e+00
  0.130        1.027      0.000000e+00
  0.130        1.042      0.000000e+00
  0.130        1.057      0.000000e+00
  0.130        1.072      0.000000e+00
  0.130        1.087      0.000000e+00
  0.130        1.102      0.000000e+00
  0.130        1.117      0.000000e+00
  0.130        1.132      0.000000e+00
  0.130        1.147      0.000000e+00
  0.130        1.162      0.000000e+00
  0.130        1.177      0.000000e+00
  0.130        1.192      0.000000e+00

  0.145        0.018      0.000000e+00
  0.145        0.033      0.000000e+00
  0.145        0.048      0.000000e+00
  0.145        0.063      0.000000e+00
  0.145        0.078      0.000000e+00
  0.145        0.093      0.000000e+00
  0.145        0.108      0.000000e+00
  0.145        0.123      0.000000e+00
  0.145        0.138      0.000000e+00
  0.145        0.153      0.000000e+00
  0.145        0.168      0.000000e+00
  0.145        0.183      0.000000e+00
  0.145        0.198      0.000000e+00
  0.145        0.213      0.000000e+00
  0.145        0.228      0.000000e+00
  0.145        0.243      0.000000e+00
  0.145        0.259      0.000000e+00
  0.145        0.274      0.000000e+00
  0.145        0.289      0.000000e+00
  0.145        0.304      0.000000e+00
  0.145        0.319      0.000000e+00
  0.145        0.334      0.000000e+00
  0.145        0.349      0.000000e+00
  0.145        0.364      0.000000e+00
  0.145        0.379      0.000000e+00
  0.145        0.394      0.000000e+00
  0.145        0.409      0.000000e+00
  0.145        0.424      0.000000e+00
  0.145        0.439      0.000000e+00
  0.145        0.454      0.000000e+00
  0.145        0.469      0.000000e+00
  0.145        0.484      0.000000e+00
  0.145        0.500      0.000000e+00
  0.145        0.515      0.000000e+00
  0.145        0.530      0.000000e+00
  0.145        0.545      0.000000e+00
  0.145        0.560      0.000000e+00
  0.145        0.575      0.000000e+00
  0.145        0.590      0.000000e+00
  0.145        0.605      0.000000e+00
  0.145        0.620      0.000000e+00
  0.145        0.635      0.000000e+00
  0.145        0.650      0.000000e+00
  0.145        0.665      0.000000e+00
  0.145        0.680      0.000000e+00
  0.145        0.695      0.000000e+00
  0.145        0.710      0.000000e+00
  0.145        0.726      0.000000e+00
  0.145        0.741      0.000000e+00
  0.145        0.756      0.000000e+00
  0.145        0.771      0.000000e+00
  0.145        0.786      0.000000e+00
  0.145        0.801      0.000000e+00
  0.145        0.816      0.000000e+00
  0.145        0.831      0.000000e+00
  0.145        0.846      0.000000e+00
  0.145        0.861      0.000000e+00
  0.145        0.876      0.000000e+00
  0.145        0.891      0.000000e+00
  0.145        0.906      0.000000e+00
  0.145        0.921      0.000000e+00
  0.145        0.936      0.000000e+00
  0.145        0.951      0.000000e+00
  0.145        0.967      0.000000e+00
  0.145        0.982      0.000000e+00
  0.145        0.997      0.000000e+00
  0.145        1.012      0.000000e+00
  0.145        1.027      0.000000e+00
  0.145        1.042      0.000000e+00
  0.145        1.057      0.000000e+00
  0.145        1.072      0.000000e+00
  0.145        1.087      0.000000e+00
  0.145        1.102      0.000000e+00
  0.145        1.117      0.000000e+00
  0.145        1.132      0.000000e+00
  0.145        1.147      0.000000e+00
  0.145        1.162      0.000000e+00
  0.145        1.177      0.000000e+00
  0.145        1.192      0.000000e+00

  0.160        0.018      0.000000e+00
  0.160        0.033      0.000000e+00
  0.160        0.048      0.000000e+00
  0.160        0.063      0.000000e+00
  0.160        0.078      0.000000e+00
  0.160        0.093      0.000000e+00
  0.160        0.108      0.000000e+00
  0.160        0.123      0.000000e+00
  0.160        0.138      0.000000e+00
  0.160        0.153      0.000000e+00
  0.160        0.168      0.000000e+00
  0.160        0.183      0.000000e+00
  0.160        0.198      0.000000e+00
  0.160        0.213      0.000000e+00
  0.160        0.228      0.000000e+00
  0.160        0.243      0.000000e+00
  0.160        0.259      0.000000e+00
  0.160        0.274      0.000000e+00
  0.160        0.289      0.000000e+00
  0.160        0.304      0.000000e+00
  0.160        0.319      0.000000e+00
  0.160        0.334      0.000000e+00
  0.160        0.349      0.000000e+00
  0.160        0.364      0.000000e+00
  0.160        0.379      0.000000e+00
  0.160        0.394      0.000000e+00
  0.160        0.409      0.000000e+00
  0.160        0.424      0.000000e+00
  0.160        0.439      0.000000e+00
  0.160        0.454      0.000000e+00
  0.160        0.469      0.000000e+00
  0.160        0.484      0.000000e+00
  0.160        0.500      0.000000e+00
  0.160        0.515      0.000000e+00
  0.160        0.530      0.000000e+00
  0.160        0.545      0.000000e+00
  0.160        0.560      0.000000e+00
  0.160        0.575      0.000000e+00
  0.160        0.590      0.000000e+00
  0.160        0.605      0.000000e+00
  0.160        0.620      0.000000e+00
  0.160        0.635      0.000000e+00
  0.160        0.650      0.000000e+00
  0.160        0.665      0.000000e+00
  0.160        0.680      0.000000e+00
  0.160        0.695      0.000000e+00
  0.160        0.710      0.000000e+00
  0.160        0.726      0.000000e+00
  0.160        0.741      0.000000e+00
  0.160        0.756      0.000000e+00
  0.160        0.771      0.000000e+00
  0.160        0.786      0.000000e+00
  0.160        0.801      0.000000e+00
  0.160        0.816      0.000000e+00
  0.160        0.831      0.000000e+00
  0.160        0.846      0.000000e+00
  0.160        0.861      0.000000e+00
  0.160        0.876      0.000000e+00
  0.160        0.891      0.000000e+00
  0.160        0.906      0.000000e+00
  0.160        0.921      0.000000e+00
  0.160        0.936      0.000000e+00
  0.160        0.951      0.000000e+00
  0.160        0.967      0.000000e+00
  0.160        0.982      0.000000e+00
  0.160        0.997      0.000000e+00
  0.160        1.012      0.000000e+00
  0.160        1.027      0.000000e+00
  0.160        1.042      0.000000e+00
  0.160        1.057      0.000000e+00
  0.160        1.072      0.000000e+00
  0.160        1.087      0.000000e+00
  0.160        1.102      0.000000e+00
  0.160        1.117      0.000000e+00
  0.160        1.132      0.000000e+00
  0.160        1.147      0.000000e+00
  0.160        1.162      0.000000e+00
  0.160        1.177      0.000000e+00
  0.160        1.192      0.000000e+00

  0.176        0.018      0.000000e+00
  0.176        0.033      0.000000e+00
  0.176        0.048      0.000000e+00
  0.176        0.063      0.000000e+00
  0.176        0.078      0.000000e+00
  0.176        0.093      0.000000e+00
  0.176        0.108      0.000000e+00
  0.176        0.123      0.000000e+00
  0.176        0.138      0.000000e+00
  0.176        0.153      0.000000e+00
  0.176        0.168      0.000000e+00
  0.176        0.183      0.000000e+00
  0.176        0.198      0.000000e+00
  0.176        0.213      0.000000e+00
  0.176        0.228      0.000000e+00
  0.176        0.243      0.000000e+00
  0.176        0.259      0.000000e+00
  0.176        0.274      0.000000e+00
  0.176        0.289      0.000000e+00
  0.176        0.304      0.000000e+00
  0.176        0.319      0.000000e+00
  0.176        0.334      0.000000e+00
  0.176        0.349      0.000000e+00
  0.176        0.364      0.000000e+00
  0.176        0.379      0.000000e+00
  0.176        0.394      0.000000e+00
  0.176        0.409      0.000000e+00
  0.176        0.424      0.000000e+00
  0.176        0.439      0.000000e+00
  0.176        0.454      0.000000e+00
  0.176        0.469      0.000000e+00
  0.176        0.484      0.000000e+00
  0.176        0.500      0.000000e+00
  0.176        0.515      0.000000e+00
  0.176        0.530      0.000000e+00
  0.176        0.545      0.000000e+00
  0.176        0.560      0.000000e+00
  0.176        0.575      0.000000e+00
  0.176        0.590      0.000000e+00
  0.176        0.605      0.000000e+00
  0.176        0.620      0.000000e+00
  0.176        0.635      0.000000e+00
  0.176        0.650      0.000000e+00
  0.176        0.665      0.000000e+00
  0.176        0.680      0.000000e+00
  0.176        0.695      0.000000e+00
  0.176        0.710      0.000000e+00
  0.176        0.726      0.000000e+00
  0.176        0.741      0.000000e+00
  0.176        0.756      0.000000e+00
  0.176        0.771      0.000000e+00
  0.176        0.786      0.000000e+00
  0.176        0.801      0.000000e+00
  0.176        0.816      0.000000e+00
  0.176        0.831      0.000000e+00
  0.176        0.846      0.000000e+00
  0.176        0.861      0.000000e+00
  0.176        0.876      0.000000e+00
  0.176        0.891      0.000000e+00
  0.176        0.906      0.000000e+00
  0.176        0.921      0.000000e+00
  0.176        0.936      0.000000e+00
  0.176        0.951      0.000000e+00
  0.176        0.967      0.000000e+00
  0.176        0.982      0.000000e+00
  0.176        0.997      0.000000e+00
  0.176        1.012      0.000000e+00
  0.176        1.027      0.000000e+00
  0.176        1.042      0.000000e+00
  0.176        1.057      0.000000e+00
  0.176        1.072      0.000000e+00
  0.176        1.087      0.000000e+00
  0.176        1.102      0.000000e+00
  0.176        1.117      0.000000e+00
  0.176        1.132      0.000000e+00
  0.176        1.147      0.000000e+00
  0.176        1.162      0.000000e+00
  0.176        1.177      0.000000e+00
  0.176        1.192      0.000000e+00

  0.191        0.018      0.000000e+00
  0.191        0.033      0.000000e+00
  0.191        0.048      0.000000e+00
  0.191        0.063      0.000000e+00
  0.191        0.078      0.000000e+00
  0.191        0.093      0.000000e+00
  0.191        0.108      0.000000e+00
  0.191        0.123      0.000000e+00
  0.191        0.138      0.000000e+00
  0.191        0.153      0.000000e+00
  0.191        0.168      0.000000e+00
  0.191        0.183      0.000000e+00
  0.191        0.198      0.000000e+00
  0.191        0.213      0.000000e+00
  0.191        0.228      0.000000e+00
  0.191        0.243      0.000000e+00
  0.191        0.259      0.000000e+00
  0.191        0.274      0.000000e+00
  0.191        0.289      0.000000e+00
  0.191        0.304      0.000000e+00
  0.191        0.319      0.000000e+00
  0.191        0.334      0.000000e+00
  0.191        0.349      0.000000e+00
  0.191        0.364      0.000000e+00
  0.191        0.379      0.000000e+00
  0.191        0.394      0.000000e+00
  0.191        0.409      0.000000e+00
  0.191        0.424      0.000000e+00
  0.191        0.439      0.000000e+00
  0.191        0.454      0.000000e+00
  0.191        0.469      0.000000e+00
  0.191        0.484      0.000000e+00
  0.191        0.500      0.000000e+00
  0.191        0.515      0.000000e+00
  0.191        0.530      0.000000e+00
  0.191        0.545      0.000000e+00
  0.191        0.560      0.000000e+00
  0.191        0.575      0.000000e+00
  0.191        0.590      0.000000e+00
  0.191        0.605      0.000000e+00
  0.191        0.620      0.000000e+00
  0.191        0.635      0.000000e+00
  0.191        0.650      0.000000e+00
  0.191        0.665      0.000000e+00
  0.191        0.680      0.000000e+00
  0.191        0.695      0.000000e+00
  0.191        0.710      0.000000e+00
  0.191        0.726      0.000000e+00
  0.191        0.741      0.000000e+00
  0.191        0.756      0.000000e+00
  0.191        0.771      0.000000e+00
  0.191        0.786      0.000000e+00
  0.191        0.801      0.000000e+00
  0.191        0.816      0.000000e+00
  0.191        0.831      0.000000e+00
  0.191        0.846      0.000000e+00
  0.191        0.861      0.000000e+00
  0.191        0.876      0.000000e+00
  0.191        0.891      0.000000e+00
  0.191        0.906      0.000000e+00
  0.191        0.921      0.000000e+00
  0.191        0.936      0.000000e+00
  0.191        0.951      0.000000e+00
  0.191        0.967      0.000000e+00
  0.191        0.982      0.000000e+00
  0.191        0.997      0.000000e+00
  0.191        1.012      0.000000e+00
  0.191        1.027      0.000000e+00
  0.191        1.042      0.000000e+00
  0.191        1.057      0.000000e+00
  0.191        1.072      0.000000e+00
  0.191        1.087      0.000000e+00
  0.191        1.102      0.000000e+00
  0.191        1.117      0.000000e+00
  0.191        1.132      0.000000e+00
  0.191        1.147      0.000000e+00
  0.191        1.162      0.000000e+00
  0.191        1.177      0.000000e+00
  0.191        1.192      0.000000e+00

  0.206        0.018      0.000000e+00
  0.206        0.033      0.000000e+00
  0.206        0.048      0.000000e+00
  0.206        0.063      0.000000e+00
  0.206        0.078      0.000000e+00
  0.206        0.093      0.000000e+00
  0.206        0.108      0.000000e+00
  0.206        0.123      0.000000e+00
  0.206        0.138      0.000000e+00
  0.206        0.153      0.000000e+00
  0.206        0.168      0.000000e+00
  0.206        0.183      0.000000e+00
  0.206        0.198      0.000000e+00
  0.206        0.213      0.000000e+00
  0.206        0.228      0.000000e+00
  0.206        0.243      0.000000e+00
  0.206        0.259      0.000000e+00
  0.206        0.274      0.000000e+00
  0.206        0.289      0.000000e+00
  0.206        0.304      0.000000e+00
  0.206        0.319      0.000000e+00
  0.206        0.334      0.000000e+00
  0.206        0.349      0.000000e+00
  0.206        0.364      0.000000e+00
  0.206        0.379      0.000000e+00
  0.206        0.394      0.000000e+00
  0.206        0.409      0.000000e+00
  0.206        0.424      0.000000e+00
  0.206        0.439      0.000000e+00
  0.206        0.454      0.000000e+00
  0.206        0.469      0.000000e+00
  0.206        0.484      0.000000e+00
  0.206        0.500      0.000000e+00
  0.206        0.515      0.000000e+00
  0.206        0.530      0.000000e+00
  0.206        0.545      0.000000e+00
  0.206        0.560      0.000000e+00
  0.206        0.575      0.000000e+00
  0.206        0.590      0.000000e+00
  0.206        0.605      0.000000e+00
  0.206        0.620      0.000000e+00
  0.206        0.635      0.000000e+00
  0.206        0.650      0.000000e+00
  0.206        0.665      0.000000e+00
  0.206        0.680      0.000000e+00
  0.206        0.695      0.000000e+00
  0.206        0.710      0.000000e+00
  0.206        0.726      0.000000e+00
  0.206        0.741      0.000000e+00
  0.206        0.756      0.000000e+00
  0.206        0.771      0.000000e+00
  0.206        0.786      0.000000e+00
  0.206        0.801      0.000000e+00
  0.206        0.816      0.000000e+00
  0.206        0.831      0.000000e+00
  0.206        0.846      0.000000e+00
  0.206        0.861      0.000000e+00
  0.206        0.876      0.000000e+00
  0.206        0.891      0.000000e+00
  0.206        0.906      0.000000e+00
  0.206        0.921      0.000000e+00
  0.206        0.936      0.000000e+00
  0.206        0.951      0.000000e+00
  0.206        0.967      0.000000e+00
  0.206        0.982      0.000000e+00
  0.206        0.997      0.000000e+00
  0.206        1.012      0.000000e+00
  0.206        1.027      0.000000e+00
  0.206        1.042      0.000000e+00
  0.206        1.057      0.000000e+00
  0.206        1.072      0.000000e+00
  0.206        1.087      0.000000e+00
  0.206        1.102      0.000000e+00
  0.206        1.117      0.000000e+00
  0.206        1.132      0.000000e+00
  0.206        1.147      0.000000e+00
  0.206        1.162      0.000000e+00
  0.206        1.177      0.000000e+00
  0.206        1.192      0.000000e+00

  0.221        0.018      0.000000e+00
  0.221        0.033      0.000000e+00
  0.221        0.048      0.000000e+00
  0.221        0.063      0.000000e+00
  0.221        0.078      0.000000e+00
  0.221        0.093      0.000000e+00
  0.221        0.108      0.000000e+00
  0.221        0.123      0.000000e+00
  0.221        0.138      0.000000e+00
  0.221        0.153      0.000000e+00
  0.221        0.168      0.000000e+00
  0.221        0.183      0.000000e+00
  0.221        0.198      0.000000e+00
  0.221        0.213      0.000000e+00
  0.221        0.228      0.000000e+00
  0.221        0.243      0.000000e+00
  0.221        0.259      0.000000e+00
  0.221        0.274      0.000000e+00
  0.221        0.289      0.000000e+00
  0.221        0.304      0.000000e+00
  0.221        0.319      0.000000e+00
  0.221        0.334      0.000000e+00
  0.221        0.349      0.000000e+00
  0.221        0.364      0.000000e+00
  0.221        0.379      0.000000e+00
  0.221        0.394      0.000000e+00
  0.221        0.409      0.000000e+00
  0.221        0.424      0.000000e+00
  0.221        0.439      0.000000e+00
  0.221        0.454      0.000000e+00
  0.221        0.469      0.000000e+00
  0.221        0.484      0.000000e+00
  0.221        0.500      0.000000e+00
  0.221        0.515      0.000000e+00
  0.221        0.530      0.000000e+00
  0.221        0.545      0.000000e+00
  0.221        0.560      0.000000e+00
  0.221        0.575      0.000000e+00
  0.221        0.590      0.000000e+00
  0.221        0.605      0.000000e+00
  0.221        0.620      0.000000e+00
  0.221        0.635      0.000000e+00
  0.221        0.650      0.000000e+00
  0.221        0.665      0.000000e+00
  0.221        0.680      0.000000e+00
  0.221        0.695      0.000000e+00
  0.221        0.710      0.000000e+00
  0.221        0.726      0.000000e+00
  0.221        0.741      0.000000e+00
  0.221        0.756      0.000000e+00
  0.221        0.771      0.000000e+00
  0.221        0.786      0.000000e+00
  0.221        0.801      0.000000e+00
  0.221        0.816      0.000000e+00
  0.221        0.831      0.000000e+00
  0.221        0.846      0.000000e+00
  0.221        0.861      0.000000e+00
  0.221        0.876      0.000000e+00
  0.221        0.891      0.000000e+00
  0.221        0.906      0.000000e+00
  0.221        0.921      0.000000e+00
  0.221        0.936      0.000000e+00
  0.221        0.951      0.000000e+00
  0.221        0.967      0.000000e+00
  0.221        0.982      0.000000e+00
  0.221        0.997      0.000000e+00
  0.221        1.012      0.000000e+00
  0.221        1.027      0.000000e+00
  0.221        1.042      0.000000e+00
  0.221        1.057      0.000000e+00
  0.221        1.072      0.000000e+00
  0.221        1.087      0.000000e+00
  0.221        1.102      0.000000e+00
  0.221        1.117      0.000000e+00
  0.221        1.132      0.000000e+00
  0.221        1.147      0.000000e+00
  0.221        1.162      0.000000e+00
  0.221        1.177      0.000000e+00
  0.221        1.192      0.000000e+00

  0.236        0.018      0.000000e+00
  0.236        0.033      0.000000e+00
  0.236        0.048      0.000000e+00
  0.236        0.063      0.000000e+00
  0.236        0.078      0.000000e+00
  0.236        0.093      0.000000e+00
  0.236        0.108      0.000000e+00
  0.236        0.123      0.000000e+00
  0.236        0.138      0.000000e+00
  0.236        0.153      0.000000e+00
  0.236        0.168      0.000000e+00
  0.236        0.183      0.000000e+00
  0.236        0.198      0.000000e+00
  0.236        0.213      0.000000e+00
  0.236        0.228      0.000000e+00
  0.236        0.243      0.000000e+00
  0.236        0.259      0.000000e+00
  0.236        0.274      0.000000e+00
  0.236        0.289      0.000000e+00
  0.236        0.304      0.000000e+00
  0.236        0.319      0.000000e+00
  0.236        0.334      0.000000e+00
  0.236        0.349      0.000000e+00
  0.236        0.364      0.000000e+00
  0.236        0.379      0.000000e+00
  0.236        0.394      0.000000e+00
  0.236        0.409      0.000000e+00
  0.236        0.424      0.000000e+00
  0.236        0.439      0.000000e+00
  0.236        0.454      0.000000e+00
  0.236        0.469      0.000000e+00
  0.236        0.484      0.000000e+00
  0.236        0.500      0.000000e+00
  0.236        0.515      0.000000e+00
  0.236        0.530      0.000000e+00
  0.236        0.545      0.000000e+00
  0.236        0.560      0.000000e+00
  0.236        0.575      0.000000e+00
  0.236        0.590      0.000000e+00
  0.236        0.605      0.000000e+00
  0.236        0.620      0.000000e+00
  0.236        0.635      0.000000e+00
  0.236        0.650      0.000000e+00
  0.236        0.665      0.000000e+00
  0.236        0.680      0.000000e+00
  0.236        0.695      0.000000e+00
  0.236        0.710      0.000000e+00
  0.236        0.726      0.000000e+00
  0.236        0.741      0.000000e+00
  0.236        0.756      0.000000e+00
  0.236        0.771      0.000000e+00
  0.236        0.786      0.000000e+00
  0.236        0.801      0.000000e+00
  0.236        0.816      0.000000e+00
  0.236        0.831      0.000000e+00
  0.236        0.846      0.000000e+00
  0.236        0.861      0.000000e+00
  0.236        0.876      0.000000e+00
  0.236        0.891      0.000000e+00
  0.236        0.906      0.000000e+00
  0.236        0.921      0.000000e+00
  0.236        0.936      0.000000e+00
  0.236        0.951      0.000000e+00
  0.236        0.967      0.000000e+00
  0.236        0.982      0.000000e+00
  0.236        0.997      0.000000e+00
  0.236        1.012      0.000000e+00
  0.236        1.027      0.000000e+00
  0.236        1.042      0.000000e+00
  0.236        1.057      0.000000e+00
  0.236        1.072      0.000000e+00
  0.236        1.087      0.000000e+00
  0.236        1.102      0.000000e+00
  0.236        1.117      0.000000e+00
  0.236        1.132      0.000000e+00
  0.236        1.147      0.000000e+00
  0.236        1.162      0.000000e+00
  0.236        1.177      0.000000e+00
  0.236        1.192      0.000000e+00

  0.251        0.018      0.000000e+00
  0.251        0.033      0.000000e+00
  0.251        0.048      0.000000e+00
  0.251        0.063      0.000000e+00
  0.251        0.078      0.000000e+00
  0.251        0.093      0.000000e+00
  0.251        0.108      0.000000e+00
  0.251        0.123      0.000000e+00
  0.251        0.138      0.000000e+00
  0.251        0.153      0.000000e+00
  0.251        0.168      0.000000e+00
  0.251        0.183      0.000000e+00
  0.251        0.198      0.000000e+00
  0.251        0.213      0.000000e+00
  0.251        0.228      0.000000e+00
  0.251        0.243      0.000000e+00
  0.251        0.259      0.000000e+00
  0.251        0.274      0.000000e+00
  0.251        0.289      0.000000e+00
  0.251        0.304      0.000000e+00
  0.251        0.319      0.000000e+00
  0.251        0.334      0.000000e+00
  0.251        0.349      0.000000e+00
  0.251        0.364      0.000000e+00
  0.251        0.379      0.000000e+00
  0.251        0.394      0.000000e+00
  0.251        0.409      0.000000e+00
  0.251        0.424      0.000000e+00
  0.251        0.439      0.000000e+00
  0.251        0.454      0.000000e+00
  0.251        0.469      0.000000e+00
  0.251        0.484      0.000000e+00
  0.251        0.500      0.000000e+00
  0.251        0.515      0.000000e+00
  0.251        0.530      0.000000e+00
  0.251        0.545      0.000000e+00
  0.251        0.560      0.000000e+00
  0.251        0.575      0.000000e+00
  0.251        0.590      0.000000e+00
  0.251        0.605      0.000000e+00
  0.251        0.620      0.000000e+00
  0.251        0.635      0.000000e+00
  0.251        0.650      0.000000e+00
  0.251        0.665      0.000000e+00
  0.251        0.680      0.000000e+00
  0.251        0.695      0.000000e+00
  0.251        0.710      0.000000e+00
  0.251        0.726      0.000000e+00
  0.251        0.741      0.000000e+00
  0.251        0.756      0.000000e+00
  0.251        0.771      0.000000e+00
  0.251        0.786      0.000000e+00
  0.251        0.801      0.000000e+00
  0.251        0.816      0.000000e+00
  0.251        0.831      0.000000e+00
  0.251        0.846      0.000000e+00
  0.251        0.861      0.000000e+00
  0.251        0.876      0.000000e+00
  0.251        0.891      0.000000e+00
  0.251        0.906      0.000000e+00
  0.251        0.921      0.000000e+00
  0.251        0.936      0.000000e+00
  0.251        0.951      0.000000e+00
  0.251        0.967      0.000000e+00
  0.251        0.982      0.000000e+00
  0.251        0.997      0.000000e+00
  0.251        1.012      0.000000e+00
  0.251        1.027      0.000000e+00
  0.251        1.042      0.000000e+00
  0.251        1.057      0.000000e+00
  0.251        1.072      0.000000e+00
  0.251        1.087      0.000000e+00
  0.251        1.102      0.000000e+00
  0.251        1.117      0.000000e+00
  0.251        1.132      0.000000e+00
  0.251        1.147      0.000000e+00
  0.251        1.162      0.000000e+00
  0.251        1.177      0.000000e+00
  0.251        1.192      0.000000e+00

  0.267        0.018      2.000000e+00
  0.267        0.033      0.000000e+00
  0.267        0.048      0.000000e+00
  0.267        0.063      0.000000e+00
  0.267        0.078      0.000000e+00
  0.267        0.093      0.000000e+00
  0.267        0.108      0.000000e+00
  0.267        0.123      0.000000e+00
  0.267        0.138      0.000000e+00
  0.267        0.153      0.000000e+00
  0.267        0.168      0.000000e+00
  0.267        0.183      0.000000e+00
  0.267        0.198      0.000000e+00
  0.267        0.213      0.000000e+00
  0.267        0.228      0.000000e+00
  0.267        0.243      0.000000e+00
  0.267        0.259      0.000000e+00
  0.267        0.274      0.000000e+00
  0.267        0.289      0.000000e+00
  0.267        0.304      0.000000e+00
  0.267        0.319      0.000000e+00
  0.267        0.334      0.000000e+00
  0.267        0.349      0.000000e+00
  0.267        0.364      0.000000e+00
  0.267        0.379      0.000000e+00
  0.267        0.394      0.000000e+00
  0.267        0.409      0.000000e+00
  0.267        0.424      0.000000e+00
  0.267        0.439      0.000000e+00
  0.267        0.454      0.000000e+00
  0.267        0.469      0.000000e+00
  0.267        0.484      0.000000e+00
  0.267        0.500      0.000000e+00
  0.267        0.515      0.000000e+00
  0.267        0.530      0.000000e+00
  0.267        0.545      0.000000e+00
  0.267        0.560      0.000000e+00
  0.267        0.575      0.000000e+00
  0.267        0.590      0.000000e+00
  0.267        0.605      0.000000e+00
  0.267        0.620      0.000000e+00
  0.267        0.635      0.000000e+00
  0.267        0.650      0.000000e+00
  0.267        0.665      0.000000e+00
  0.267        0.680      0.000000e+00
  0.267        0.695      0.000000e+00
  0.267        0.710      0.000000e+00
  0.267        0.726      0.000000e+00
  0.267        0.741      0.000000e+00
  0.267        0.756      0.000000e+00
  0.267        0.771      0.000000e+00
  0.267        0.786      0.000000e+00
  0.267        0.801      0.000000e+00
  0.267        0.816      0.000000e+00
  0.267        0.831      0.000000e+00
  0.267        0.846      0.000000e+00
  0.267        0.861      0.000000e+00
  0.267        0.876      0.000000e+00
  0.267        0.891      0.000000e+00
  0.267        0.906      0.000000e+00
  0.267        0.921      0.000000e+00
  0.267        0.936      0.000000e+00
  0.267        0.951      0.000000e+00
  0.267        0.967      0.000000e+00
  0.267        0.982      0.000000e+00
  0.267        0.997      0.000000e+00
  0.267        1.012      0.000000e+00
  0.267        1.027      0.000000e+00
  0.267        1.042      0.000000e+00
  0.267        1.057      0.000000e+00
  0.267        1.072      0.000000e+00
  0.267        1.087      0.000000e+00
  0.267        1.102      0.000000e+00
  0.267        1.117      0.000000e+00
  0.267        1.132      0.000000e+00
  0.267        1.147      0.000000e+00
  0.267        1.162      0.000000e+00
  0.267        1.177      0.000000e+00
  0.267        1.192      0.000000e+00

  0.282        0.018      0.000000e+00
  0.282        0.033      0.000000e+00
  0.282        0.048      0.000000e+00
  0.282        0.063      0.000000e+00
  0.282        0.078      0.000000e+00
  0.282        0.093      0.000000e+00
  0.282        0.108      0.000000e+00
  0.282        0.123      0.000000e+00
  0.282        0.138      0.000000e+00
  0.282        0.153      0.000000e+00
  0.282        0.168      0.000000e+00
  0.282        0.183      0.000000e+00
  0.282        0.198      0.000000e+00
  0.282        0.213      0.000000e+00
  0.282        0.228      0.000000e+00
  0.282        0.243      0.000000e+00
  0.282        0.259      0.000000e+00
  0.282        0.274      0.000000e+00
  0.282        0.289      0.000000e+00
  0.282        0.304      0.000000e+00
  0.282        0.319      0.000000e+00
  0.282        0.334      0.000000e+00
  0.282        0.349      0.000000e+00
  0.282        0.364      0.000000e+00
  0.282        0.379      0.000000e+00
  0.282        0.394      0.000000e+00
  0.282        0.409      0.000000e+00
  0.282        0.424      0.000000e+00
  0.282        0.439      0.000000e+00
  0.282        0.454      0.000000e+00
  0.282        0.469      0.000000e+00
  0.282        0.484      0.000000e+00
  0.282        0.500      0.000000e+00
  0.282        0.515      0.000000e+00
  0.282        0.530      0.000000e+00
  0.282        0.545      0.000000e+00
  0.282        0.560      0.000000e+00
  0.282        0.575      0.000000e+00
  0.282        0.590      0.000000e+00
  0.282        0.605      0.000000e+00
  0.282        0.620      0.000000e+00
  0.282        0.635      0.000000e+00
  0.282        0.650      0.000000e+00
  0.282        0.665      0.000000e+00
  0.282        0.680      0.000000e+00
  0.282        0.695      0.000000e+00
  0.282        0.710      0.000000e+00
  0.282        0.726      0.000000e+00
  0.282        0.741      0.000000e+00
  0.282        0.756      0.000000e+00
  0.282        0.771      0.000000e+00
  0.282        0.786      0.000000e+00
  0.282        0.801      0.000000e+00
  0.282        0.816      0.000000e+00
  0.282        0.831      0.000000e+00
  0.282        0.846      0.000000e+00
  0.282        0.861      0.000000e+00
  0.282        0.876      0.000000e+00
  0.282        0.891      0.000000e+00
  0.282        0.906      0.000000e+00
  0.282        0.921      0.000000e+00
  0.282        0.936      0.000000e+00
  0.282        0.951      0.000000e+00
  0.282        0.967      0.000000e+00
  0.282        0.982      0.000000e+00
  0.282        0.997      0.000000e+00
  0.282        1.012      0.000000e+00
  0.282        1.027      0.000000e+00
  0.282        1.042      0.000000e+00
  0.282        1.057      0.000000e+00
  0.282        1.072      0.000000e+00
  0.282        1.087      0.000000e+00
  0.282        1.102      0.000000e+00
  0.282        1.117      0.000000e+00
  0.282        1.132      0.000000e+00
  0.282        1.147      0.000000e+00
  0.282        1.162      0.000000e+00
  0.282        1.177      0.000000e+00
  0.282        1.192      0.000000e+00

  0.297        0.018      1.000000e+00
  0.297        0.033      0.000000e+00
  0.297        0.048      0.000000e+00
  0.297        0.063      0.000000e+00
  0.297        0.078      0.000000e+00
  0.297        0.093      0.000000e+00
  0.297        0.108      0.000000e+00
  0.297        0.123      0.000000e+00
  0.297        0.138      0.000000e+00
  0.297        0.153      0.000000e+00
  0.297        0.168      0.000000e+00
  0.297        0.183      0.000000e+00
  0.297        0.198      0.000000e+00
  0.297        0.213      0.000000e+00
  0.297        0.228      0.000000e+00
  0.297        0.243      0.000000e+00
  0.297        0.259      0.000000e+00
  0.297        0.274      0.000000e+00
  0.297        0.289      0.000000e+00
  0.297        0.304      0.000000e+00
  0.297        0.319      0.000000e+00
  0.297        0.334      0.000000e+00
  0.297        0.349      0.000000e+00
  0.297        0.364      0.000000e+00
  0.297        0.379      0.000000e+00
  0.297        0.394      0.000000e+00
  0.297        0.409      0.000000e+00
  0.297        0.424      0.000000e+00
  0.297        0.439      0.000000e+00
  0.297        0.454      0.000000e+00
  0.297        0.469      0.000000e+00
  0.297        0.484      0.000000e+00
  0.297        0.500      0.000000e+00
  0.297        0.515      0.000000e+00
  0.297        0.530      0.000000e+00
  0.297        0.545      0.000000e+00
  0.297        0.560      0.000000e+00
  0.297        0.575      0.000000e+00
  0.297        0.590      0.000000e+00
  0.297        0.605      0.000000e+00
  0.297        0.620      0.000000e+00
  0.297        0.635      0.000000e+00
  0.297        0.650      0.000000e+00
  0.297        0.665      0.000000e+00
  0.297        0.680      0.000000e+00
  0.297        0.695      0.000000e+00
  0.297        0.710      0.000000e+00
  0.297        0.726      0.000000e+00
  0.297        0.741      0.000000e+00
  0.297        0.756      0.000000e+00
  0.297        0.771      0.000000e+00
  0.297        0.786      0.000000e+00
  0.297        0.801      0.000000e+00
  0.297        0.816      0.000000e+00
  0.297        0.831      0.000000e+00
  0.297        0.846      0.000000e+00
  0.297        0.861      0.000000e+00
  0.297        0.876      0.000000e+00
  0.297        0.891      0.000000e+00
  0.297        0.906      0.000000e+00
  0.297        0.921      0.000000e+00
  0.297        0.936      0.000000e+00
  0.297        0.951      0.000000e+00
  0.297        0.967      0.000000e+00
  0.297        0.982      0.000000e+00
  0.297        0.997      0.000000e+00
  0.297        1.012      0.000000e+00
  0.297        1.027      0.000000e+00
  0.297        1.042      0.000000e+00
  0.297        1.057      0.000000e+00
  0.297        1.072      0.000000e+00
  0.297        1.087      0.000000e+00
  0.297        1.102      0.000000e+00
  0.297        1.117      0.000000e+00
  0.297        1.132      0.000000e+00
  0.297        1.147      0.000000e+00
  0.297        1.162      0.000000e+00
  0.297        1.177      0.000000e+00
  0.297        1.192      0.000000e+00

  0.312        0.018      0.000000e+00
  0.312        0.033      0.000000e+00
  0.312        0.048      0.000000e+00
  0.312        0.063      0.000000e+00
  0.312        0.078      0.000000e+00
  0.312        0.093      0.000000e+00
  0.312        0.108      0.000000e+00
  0.312        0.123      0.000000e+00
  0.312        0.138      0.000000e+00
  0.312        0.153      0.000000e+00
  0.312        0.168      0.000000e+00
  0.312        0.183      0.000000e+00
  0.312        0.198      0.000000e+00
  0.312        0.213      0.000000e+00
  0.312        0.228      0.000000e+00
  0.312        0.243      0.000000e+00
  0.312        0.259      0.000000e+00
  0.312        0.274      0.000000e+00
  0.312        0.289      0.000000e+00
  0.312        0.304      0.000000e+00
  0.312        0.319      0.000000e+00
  0.312        0.334      0.000000e+00
  0.312        0.349      0.000000e+00
  0.312        0.364      0.000000e+00
  0.312        0.379      0.000000e+00
  0.312        0.394      0.000000e+00
  0.312        0.409      0.000000e+00
  0.312        0.424      0.000000e+00
  0.312        0.439      0.000000e+00
  0.312        0.454      0.000000e+00
  0.312        0.469      0.000000e+00
  0.312        0.484      0.000000e+00
  0.312        0.500      0.000000e+00
  0.312        0.515      0.000000e+00
  0.312        0.530      0.000000e+00
  0.312        0.545      0.000000e+00
  0.312        0.560      0.000000e+00
  0.312        0.575      0.000000e+00
  0.312        0.590      0.000000e+00
  0.312        0.605      0.000000e+00
  0.312        0.620      0.000000e+00
  0.312        0.635      0.000000e+00
  0.312        0.650      0.000000e+00
  0.312        0.665      0.000000e+00
  0.312        0.680      0.000000e+00
  0.312        0.695      0.000000e+00
  0.312        0.710      0.000000e+00
  0.312        0.726      0.000000e+00
  0.312        0.741      0.000000e+00
  0.312        0.756      0.000000e+00
  0.312        0.771      0.000000e+00
  0.312        0.786      0.000000e+00
  0.312        0.801      0.000000e+00
  0.312        0.816      0.000000e+00
  0.312        0.831      0.000000e+00
  0.312        0.846      0.000000e+00
  0.312        0.861      0.000000e+00
  0.312        0.876      0.000000e+00
  0.312        0.891      0.000000e+00
  0.312        0.906      0.000000e+00
  0.312        0.921      0.000000e+00
  0.312        0.936      0.000000e+00
  0.312        0.951      0.000000e+00
  0.312        0.967      0.000000e+00
  0.312        0.982      0.000000e+00
  0.312        0.997      0.000000e+00
  0.312        1.012      0.000000e+00
  0.312        1.027      0.000000e+00
  0.312        1.042      0.000000e+00
  0.312        1.057      0.000000e+00
  0.312        1.072      0.000000e+00
  0.312        1.087      0.000000e+00
  0.312        1.102      0.000000e+00
  0.312        1.117      0.000000e+00
  0.312        1.132      0.000000e+00
  0.312        1.147      0.000000e+00
  0.312        1.162      0.000000e+00
  0.312        1.177      0.000000e+00
  0.312        1.192      0.000000e+00

  0.327        0.018      1.000000e+00
  0.327        0.033      0.000000e+00
  0.327        0.048      0.000000e+00
  0.327        0.063      0.000000e+00
  0.327        0.078      0.000000e+00
  0.327        0.093      0.000000e+00
  0.327        0.108      0.000000e+00
  0.327        0.123      0.000000e+00
  0.327        0.138      0.000000e+00
  0.327        0.153      0.000000e+00
  0.327        0.168      0.000000e+00
  0.327        0.183      0.000000e+00
  0.327        0.198      0.000000e+00
  0.327        0.213      0.000000e+00
  0.327        0.228      0.000000e+00
  0.327        0.243      0.000000e+00
  0.327        0.259      0.000000e+00
  0.327        0.274      0.000000e+00
  0.327        0.289      0.000000e+00
  0.327        0.304      0.000000e+00
  0.327        0.319      0.000000e+00
  0.327        0.334      0.000000e+00
  0.327        0.349      0.000000e+00
  0.327        0.364      0.000000e+00
  0.327        0.379      0.000000e+00
  0.327        0.394      0.000000e+00
  0.327        0.409      0.000000e+00
  0.327        0.424      0.000000e+00
  0.327        0.439      0.000000e+00
  0.327        0.454      0.000000e+00
  0.327        0.469      0.000000e+00
  0.327        0.484      0.000000e+00
  0.327        0.500      0.000000e+00
  0.327        0.515      0.000000e+00
  0.327        0.530      0.000000e+00
  0.327        0.545      0.000000e+00
  0.327        0.560      0.000000e+00
  0.327        0.575      0.000000e+00
  0.327        0.590      0.000000e+00
  0.327        0.605      0.000000e+00
  0.327        0.620      0.000000e+00
  0.327        0.635      0.000000e+00
  0.327        0.650      0.000000e+00
  0.327        0.665      0.000000e+00
  0.327        0.680      0.000000e+00
  0.327        0.695      0.000000e+00
  0.327        0.710      0.000000e+00
  0.327        0.726      0.000000e+00
  0.327        0.741      0.000000e+00
  0.327        0.756      0.000000e+00
  0.327        0.771      0.000000e+00
  0.327        0.786      0.000000e+00
  0.327        0.801      0.000000e+00
  0.327        0.816      0.000000e+00
  0.327        0.831      0.000000e+00
  0.327        0.846      1.000000e+00
  0.327        0.861      2.000000e+00
  0.327        0.876      0.000000e+00
  0.327        0.891      1.000000e+00
  0.327        0.906      0.000000e+00
  0.327        0.921      0.000000e+00
  0.327        0.936      0.000000e+00
  0.327        0.951      0.000000e+00
  0.327        0.967      0.000000e+00
  0.327        0.982      0.000000e+00
  0.327        0.997      0.000000e+00
  0.327        1.012      0.000000e+00
  0.327        1.027      0.000000e+00
  0.327        1.042      0.000000e+00
  0.327        1.057      0.000000e+00
  0.327        1.072      0.000000e+00
  0.327        1.087      0.000000e+00
  0.327        1.102      0.000000e+00
  0.327        1.117      0.000000e+00
  0.327        1.132      0.000000e+00
  0.327        1.147      0.000000e+00
  0.327        1.162      0.000000e+00
  0.327        1.177      0.000000e+00
  0.327        1.192      0.000000e+00

  0.342        0.018      1.000000e+00
  0.342        0.033      0.000000e+00
  0.342        0.048      0.000000e+00
  0.342        0.063      0.000000e+00
  0.342        0.078      0.000000e+00
  0.342        0.093      0.000000e+00
  0.342        0.108      0.000000e+00
  0.342        0.123      0.000000e+00
  0.342        0.138      0.000000e+00
  0.342        0.153      0.000000e+00
  0.342        0.168      0.000000e+00
  0.342        0.183      0.000000e+00
  0.342        0.198      0.000000e+00
  0.342        0.213      0.000000e+00
  0.342        0.228      0.000000e+00
  0.342        0.243      0.000000e+00
  0.342        0.259      0.000000e+00
  0.342        0.274      0.000000e+00
  0.342        0.289      0.000000e+00
  0.342        0.304      0.000000e+00
  0.342        0.319      0.000000e+00
  0.342        0.334      0.000000e+00
  0.342        0.349      0.000000e+00
  0.342        0.364      0.000000e+00
  0.342        0.379      0.000000e+00
  0.342        0.394      0.000000e+00
  0.342        0.409      0.000000e+00
  0.342        0.424      0.000000e+00
  0.342        0.439      0.000000e+00
  0.342        0.454      0.000000e+00
  0.342        0.469      0.000000e+00
  0.342        0.484      0.000000e+00
  0.342        0.500      0.000000e+00
  0.342        0.515      0.000000e+00
  0.342        0.530      0.000000e+00
  0.342        0.545      0.000000e+00
  0.342        0.560      0.000000e+00
  0.342        0.575      0.000000e+00
  0.342        0.590      0.000000e+00
  0.342        0.605      0.000000e+00
  0.342        0.620      0.000000e+00
  0.342        0.635      0.000000e+00
  0.342        0.650      0.000000e+00
  0.342        0.665      0.000000e+00
  0.342        0.680      0.000000e+00
  0.342        0.695      0.000000e+00
  0.342        0.710      0.000000e+00
  0.342        0.726      0.000000e+00
  0.342        0.741      5.000000e+00
  0.342        0.756      2.000000e+00
  0.342        0.771      1.000000e+00
  0.342        0.786      3.000000e+00
  0.342        0.801      3.000000e+00
  0.342        0.816      2.000000e+00
  0.342        0.831      0.000000e+00
  0.342        0.846      3.000000e+00
  0.342        0.861      1.000000e+00
  0.342        0.876      1.000000e+00
  0.342        0.891      0.000000e+00
  0.342        0.906      0.000000e+00
  0.342        0.921      0.000000e+00
  0.342        0.936      0.000000e+00
  0.342        0.951      0.000000e+00
  0.342        0.967      0.000000e+00
  0.342        0.982      0.000000e+00
  0.342        0.997      0.000000e+00
  0.342        1.012      0.000000e+00
  0.342        1.027      0.000000e+00
  0.342        1.042      0.000000e+00
  0.342        1.057      0.000000e+00
  0.342        1.072      0.000000e+00
  0.342        1.087      0.000000e+00
  0.342        1.102      0.000000e+00
  0.342        1.117      0.000000e+00
  0.342        1.132      0.000000e+00
  0.342        1.147      0.000000e+00
  0.342        1.162      0.000000e+00
  0.342        1.177      0.000000e+00
  0.342        1.192      0.000000e+00

  0.358        0.018      0.000000e+00
  0.358        0.033      0.000000e+00
  0.358        0.048      0.000000e+00
  0.358        0.063      0.000000e+00
  0.358        0.078      0.000000e+00
  0.358        0.093      0.000000e+00
  0.358        0.108      0.000000e+00
  0.358        0.123      0.000000e+00
  0.358        0.138      0.000000e+00
  0.358        0.153      0.000000e+00
  0.358        0.168      0.000000e+00
  0.358        0.183      0.000000e+00
  0.358        0.198      0.000000e+00
  0.358        0.213      0.000000e+00
  0.358        0.228      0.000000e+00
  0.358        0.243      0.000000e+00
  0.358        0.259      0.000000e+00
  0.358        0.274      0.000000e+00
  0.358        0.289      0.000000e+00
  0.358        0.304      0.000000e+00
  0.358        0.319      0.000000e+00
  0.358        0.334      0.000000e+00
  0.358        0.349      0.000000e+00
  0.358        0.364      0.000000e+00
  0.358        0.379      0.000000e+00
  0.358        0.394      0.000000e+00
  0.358        0.409      0.000000e+00
  0.358        0.424      0.000000e+00
  0.358        0.439      0.000000e+00
  0.358        0.454      0.000000e+00
  0.358        0.469      0.000000e+00
  0.358        0.484      0.000000e+00
  0.358        0.500      0.000000e+00
  0.358        0.515      0.000000e+00
  0.358        0.530      0.000000e+00
  0.358        0.545      0.000000e+00
  0.358        0.560      0.000000e+00
  0.358        0.575      0.000000e+00
  0.358        0.590      0.000000e+00
  0.358        0.605      1.000000e+00
  0.358        0.620      2.000000e+00
  0.358        0.635      2.000000e+00
  0.358        0.650      2.000000e+00
  0.358        0.665      0.000000e+00
  0.358        0.680      2.000000e+00
  0.358        0.695      1.200000e+01
  0.358        0.710      7.000000e+00
  0.358        0.726      6.000000e+00
  0.358        0.741      3.000000e+00
  0.358        0.756      0.000000e+00
  0.358        0.771      0.000000e+00
  0.358        0.786      3.000000e+00
  0.358        0.801      0.000000e+00
  0.358        0.816      0.000000e+00
  0.358        0.831      0.000000e+00
  0.358        0.846      0.000000e+00
  0.358        0.861      0.000000e+00
  0.358        0.876      0.000000e+00
  0.358        0.891      0.000000e+00
  0.358        0.906      0.000000e+00
  0.358        0.921      0.000000e+00
  0.358        0.936      0.000000e+00
  0.358        0.951      0.000000e+00
  0.358        0.967      0.000000e+00
  0.358        0.982      0.000000e+00
  0.358        0.997      0.000000e+00
  0.358        1.012      0.000000e+00
  0.358        1.027      0.000000e+00
  0.358        1.042      0.000000e+00
  0.358        1.057      0.000000e+00
  0.358        1.072      0.000000e+00
  0.358        1.087      0.000000e+00
  0.358        1.102      0.000000e+00
  0.358        1.117      0.000000e+00
  0.358        1.132      0.000000e+00
  0.358        1.147      0.000000e+00
  0.358        1.162      0.000000e+00
  0.358        1.177      0.000000e+00
  0.358        1.192      0.000000e+00

  0.373        0.018      0.000000e+00
  0.373        0.033      0.000000e+00
  0.373        0.048      0.000000e+00
  0.373        0.063      0.000000e+00
  0.373        0.078      0.000000e+00
  0.373        0.093      0.000000e+00
  0.373        0.108      0.000000e+00
  0.373        0.123      0.000000e+00
  0.373        0.138      0.000000e+00
  0.373        0.153      0.000000e+00
  0.373        0.168      0.000000e+00
  0.373        0.183      0.000000e+00
  0.373        0.198      0.000000e+00
  0.373        0.213      0.000000e+00
  0.373        0.228      0.000000e+00
  0.373        0.243      0.000000e+00
  0.373        0.259      0.000000e+00
  0.373        0.274      0.000000e+00
  0.373        0.289      0.000000e+00
  0.373        0.304      0.000000e+00
  0.373        0.319      0.000000e+00
  0.373        0.334      0.000000e+00
  0.373        0.349      0.000000e+00
  0.373        0.364      0.000000e+00
  0.373        0.379      0.000000e+00
  0.373        0.394      0.000000e+00
  0.373        0.409      0.000000e+00
  0.373        0.424      0.000000e+00
  0.373        0.439      0.000000e+00
  0.373        0.454      0.000000e+00
  0.373        0.469      0.000000e+00
  0.373        0.484      0.000000e+00
  0.373        0.500      0.000000e+00
  0.373        0.515      0.000000e+00
  0.373        0.530      0.000000e+00
  0.373        0.545      0.000000e+00
  0.373        0.560      0.000000e+00
  0.373        0.575      3.000000e+00
  0.373        0.590      0.000000e+00
  0.373        0.605      3.000000e+00
  0.373        0.620      6.000000e+00
  0.373        0.635      3.000000e+00
  0.373        0.650      5.000000e+00
  0.373        0.665      1.000000e+00
  0.373        0.680      7.000000e+00
  0.373        0.695      2.000000e+00
  0.373        0.710      0.000000e+00
  0.373        0.726      2.000000e+00
  0.373        0.741      0.000000e+00
  0.373        0.756      0.000000e+00
  0.373        0.771      0.000000e+00
  0.373        0.786      0.000000e+00
  0.373        0.801      0.000000e+00
  0.373        0.816      0.000000e+00
  0.373        0.831      0.000000e+00
  0.373        0.846      0.000000e+00
  0.373        0.861      0.000000e+00
  0.373        0.876      0.000000e+00
  0.373        0.891      0.000000e+00
  0.373        0.906      0.000000e+00
  0.373        0.921      0.000000e+00
  0.373        0.936      0.000000e+00
  0.373        0.951      0.000000e+00
  0.373        0.967      0.000000e+00
  0.373        0.982      0.000000e+00
  0.373        0.997      0.000000e+00
  0.373        1.012      0.000000e+00
  0.373        1.027      0.000000e+00
  0.373        1.042      0.000000e+00
  0.373        1.057      0.000000e+00
  0.373        1.072      0.000000e+00
  0.373        1.087      0.000000e+00
  0.373        1.102      0.000000e+00
  0.373        1.117      0.000000e+00
  0.373        1.132      0.000000e+00
  0.373        1.147      0.000000e+00
  0.373        1.162      0.000000e+00
  0.373        1.177      0.000000e+00
  0.373        1.192      0.000000e+00

  0.388        0.018      1.000000e+00
  0.388        0.033      0.000000e+00
  0.388        0.048      0.000000e+00
  0.388        0.063      0.000000e+00
  0.388        0.078      0.000000e+00
  0.388        0.093      0.000000e+00
  0.388        0.108      0.000000e+00
  0.388        0.123      0.000000e+00
  0.388        0.138      0.000000e+00
  0.388        0.153      0.000000e+00
  0.388        0.168      0.000000e+00
  0.388        0.183      0.000000e+00
  0.388        0.198      0.000000e+00
  0.388        0.213      0.000000e+00
  0.388        0.228      0.000000e+00
  0.388        0.243      0.000000e+00
  0.388        0.259      0.000000e+00
  0.388        0.274      0.000000e+00
  0.388        0.289      0.000000e+00
  0.388        0.304      0.000000e+00
  0.388        0.319      0.000000e+00
  0.388        0.334      0.000000e+00
  0.388        0.349      0.000000e+00
  0.388        0.364      0.000000e+00
  0.388        0.379      0.000000e+00
  0.388        0.394      0.000000e+00
  0.388        0.409      0.000000e+00
  0.388        0.424      0.000000e+00
  0.388        0.439      2.000000e+00
  0.388        0.454      3.000000e+00
  0.388        0.469      2.000000e+00
  0.388        0.484      0.000000e+00
  0.388        0.500      1.000000e+00
  0.388        0.515      2.000000e+00
  0.388        0.530      1.000000e+00
  0.388        0.545      1.000000e+00
  0.388        0.560      2.000000e+00
  0.388        0.575      1.300000e+01
  0.388        0.590      3.000000e+00
  0.388        0.605      5.000000e+00
  0.388        0.620      1.000000e+00
  0.388        0.635      6.000000e+00
  0.388        0.650      0.000000e+00
  0.388        0.665      0.000000e+00
  0.388        0.680      0.000000e+00
  0.388        0.695      0.000000e+00
  0.388        0.710      0.000000e+00
  0.388        0.726      0.000000e+00
  0.388        0.741      0.000000e+00
  0.388        0.756      0.000000e+00
  0.388        0.771      0.000000e+00
  0.388        0.786      0.000000e+00
  0.388        0.801      0.000000e+00
  0.388        0.816      0.000000e+00
  0.388        0.831      0.000000e+00
  0.388        0.846      0.000000e+00
  0.388        0.861      0.000000e+00
  0.388        0.876      0.000000e+00
  0.388        0.891      0.000000e+00
  0.388        0.906      0.000000e+00
  0.388        0.921      0.000000e+00
  0.388        0.936      0.000000e+00
  0.388        0.951      0.000000e+00
  0.388        0.967      0.000000e+00
  0.388        0.982      0.000000e+00
  0.388        0.997      0.000000e+00
  0.388        1.012      0.000000e+00
  0.388        1.027      0.000000e+00
  0.388        1.042      0.000000e+00
  0.388        1.057      0.000000e+00
  0.388        1.072      0.000000e+00
  0.388        1.087      0.000000e+00
  0.388        1.102      0.000000e+00
  0.388        1.117      0.000000e+00
  0.388        1.132      0.000000e+00
  0.388        1.147      0.000000e+00
  0.388        1.162      0.000000e+00
  0.388        1.177      0.000000e+00
  0.388        1.192      0.000000e+00

  0.403        0.018      1.000000e+00
  0.403        0.033      0.000000e+00
  0.403        0.048      0.000000e+00
  0.403        0.063      0.000000e+00
  0.403        0.078      0.000000e+00
  0.403        0.093      0.000000e+00
  0.403        0.108      0.000000e+00
  0.403        0.123      0.000000e+00
  0.403        0.138      0.000000e+00
  0.403        0.153      0.000000e+00
  0.403        0.168      0.000000e+00
  0.403        0.183      0.000000e+00
  0.403        0.198      0.000000e+00
  0.403        0.213      0.000000e+00
  0.403        0.228      0.000000e+00
  0.403        0.243      0.000000e+00
  0.403        0.259      0.000000e+00
  0.403        0.274      0.000000e+00
  0.403        0.289      0.000000e+00
  0.403        0.304      0.000000e+00
  0.403        0.319      0.000000e+00
  0.403        0.334      0.000000e+00
  0.403        0.349      0.000000e+00
  0.403        0.364      0.000000e+00
  0.403        0.379      1.000000e+00
  0.403        0.394      2.000000e+00
  0.403        0.409      6.000000e+00
  0.403        0.424      1.100000e+01
  0.403        0.439      3.000000e+00
  0.403        0.454      8.000000e+00
  0.403        0.469      5.000000e+00
  0.403        0.484      6.000000e+00
  0.403        0.500      1.100000e+01
  0.403        0.515      5.000000e+00
  0.403        0.530      6.000000e+00
  0.403        0.545      8.000000e+00
  0.403        0.560      0.000000e+00
  0.403        0.575      2.000000e+00
  0.403        0.590      0.000000e+00
  0.403        0.605      0.000000e+00
  0.403        0.620      0.000000e+00
  0.403        0.635      0.000000e+00
  0.403        0.650      0.000000e+00
  0.403        0.665      0.000000e+00
  0.403        0.680      0.000000e+00
  0.403        0.695      0.000000e+00
  0.403        0.710      0.000000e+00
  0.403        0.726      0.000000e+00
  0.403        0.741      0.000000e+00
  0.403        0.756      0.000000e+00
  0.403        0.771      0.000000e+00
  0.403        0.786      0.000000e+00
  0.403        0.801      0.000000e+00
  0.403        0.816      0.000000e+00
  0.403        0.831      0.000000e+00
  0.403        0.846      0.000000e+00
  0.403        0.861      0.000000e+00
  0.403        0.876      0.000000e+00
  0.403        0.891      0.000000e+00
  0.403        0.906      0.000000e+00
  0.403        0.921      0.000000e+00
  0.403        0.936      0.000000e+00
  0.403        0.951      0.000000e+00
  0.403        0.967      0.000000e+00
  0.403        0.982      0.000000e+00
  0.403        0.997      0.000000e+00
  0.403        1.012      0.000000e+00
  0.403        1.027      0.000000e+00
  0.403        1.042      0.000000e+00
  0.403        1.057      0.000000e+00
  0.403        1.072      0.000000e+00
  0.403        1.087      0.000000e+00
  0.403        1.102      0.000000e+00
  0.403        1.117      0.000000e+00
  0.403        1.132      0.000000e+00
  0.403        1.147      0.000000e+00
  0.403        1.162      0.000000e+00
  0.403        1.177      0.000000e+00
  0.403        1.192      0.000000e+00

  0.418        0.018      0.000000e+00
  0.418        0.033      0.000000e+00
  0.418        0.048      0.000000e+00
  0.418        0.063      0.000000e+00
  0.418        0.078      0.000000e+00
  0.418        0.093      0.000000e+00
  0.418        0.108      0.000000e+00
  0.418        0.123      0.000000e+00
  0.418        0.138      0.000000e+00
  0.418        0.153      0.000000e+00
  0.418        0.168      0.000000e+00
  0.418        0.183      0.000000e+00
  0.418        0.198      0.000000e+00
  0.418        0.213      0.000000e+00
  0.418        0.228      0.000000e+00
  0.418        0.243      0.000000e+00
  0.418        0.259      0.000000e+00
  0.418        0.274      0.000000e+00
  0.418        0.289      0.000000e+00
  0.418        0.304      0.000000e+00
  0.418        0.319      0.000000e+00
  0.418        0.334      0.000000e+00
  0.418        0.349      1.000000e+00
  0.418        0.364      4.000000e+00
  0.418        0.379      1.000000e+01
  0.418        0.394      3.000000e+00
  0.418        0.409      6.000000e+00
  0.418        0.424      5.000000e+00
  0.418        0.439      1.000000e+00
  0.418        0.454      0.000000e+00
  0.418        0.469      4.000000e+00
  0.418        0.484      1.000000e+00
  0.418        0.500      6.000000e+00
  0.418        0.515      2.000000e+00
  0.418        0.530      0.000000e+00
  0.418        0.545      1.000000e+00
  0.418        0.560      0.000000e+00
  0.418        0.575      0.000000e+00
  0.418        0.590      0.000000e+00
  0.418        0.605      0.000000e+00
  0.418        0.620      0.000000e+00
  0.418        0.635      0.000000e+00
  0.418        0.650      0.000000e+00
  0.418        0.665      0.000000e+00
  0.418        0.680      0.000000e+00
  0.418        0.695      0.000000e+00
  0.418        0.710      0.000000e+00
  0.418        0.726      0.000000e+00
  0.418        0.741      0.000000e+00
  0.418        0.756      0.000000e+00
  0.418        0.771      0.000000e+00
  0.418        0.786      0.000000e+00
  0.418        0.801      0.000000e+00
  0.418        0.816      0.000000e+00
  0.418        0.831      0.000000e+00
  0.418        0.846      0.000000e+00
  0.418        0.861      0.000000e+00
  0.418        0.876      0.000000e+00
  0.418        0.891      0.000000e+00
  0.418        0.906      0.000000e+00
  0.418        0.921      0.000000e+00
  0.418        0.936      0.000000e+00
  0.418        0.951      0.000000e+00
  0.418        0.967      0.000000e+00
  0.418        0.982      0.000000e+00
  0.418        0.997      0.000000e+00
  0.418        1.012      0.000000e+00
  0.418        1.027      0.000000e+00
  0.418        1.042      0.000000e+00
  0.418        1.057      0.000000e+00
  0.418        1.072      0.000000e+00
  0.418        1.087      0.000000e+00
  0.418        1.102      0.000000e+00
  0.418        1.117      0.000000e+00
  0.418        1.132      0.000000e+00
  0.418        1.147      0.000000e+00
  0.418        1.162      0.000000e+00
  0.418        1.177      0.000000e+00
  0.418        1.192      0.000000e+00

  0.434        0.018      2.000000e+00
  0.434        0.033      0.000000e+00
  0.434        0.048      0.000000e+00
  0.434        0.063      0.000000e+00
  0.434        0.078      0.000000e+00
  0.434        0.093      0.000000e+00
  0.434        0.108      0.000000e+00
  0.434        0.123      0.000000e+00
  0.434        0.138      0.000000e+00
  0.434        0.153      0.000000e+00
  0.434        0.168      0.000000e+00
  0.434        0.183      0.000000e+00
  0.434        0.198      0.000000e+00
  0.434        0.213      0.000000e+00
  0.434        0.228      0.000000e+00
  0.434        0.243      0.000000e+00
  0.434        0.259      0.000000e+00
  0.434        0.274      0.000000e+00
  0.434        0.289      0.000000e+00
  0.434        0.304      1.000000e+00
  0.434        0.319      2.000000e+00
  0.434        0.334      2.000000e+00
  0.434        0.349      7.000000e+00
  0.434        0.364      1.300000e+01
  0.434        0.379      4.000000e+00
  0.434        0.394      3.000000e+00
  0.434        0.409      1.700000e+01
  0.434        0.424      1.100000e+01
  0.434        0.439      1.000000e+00
  0.434        0.454      0.000000e+00
  0.434        0.469      1.000000e+00
  0.434        0.484      0.000000e+00
  0.434        0.500      0.000000e+00
  0.434        0.515      0.000000e+00
  0.434        0.530      0.000000e+00
  0.434        0.545      0.000000e+00
  0.434        0.560      0.000000e+00
  0.434        0.575      0.000000e+00
  0.434        0.590      0.000000e+00
  0.434        0.605      0.000000e+00
  0.434        0.620      0.000000e+00
  0.434        0.635      0.000000e+00
  0.434        0.650      0.000000e+00
  0.434        0.665      0.000000e+00
  0.434        0.680      0.000000e+00
  0.434        0.695      0.000000e+00
  0.434        0.710      0.000000e+00
  0.434        0.726      0.000000e+00
  0.434        0.741      0.000000e+00
  0.434        0.756      0.000000e+00
  0.434        0.771      0.000000e+00
  0.434        0.786      0.000000e+00
  0.434        0.801      0.000000e+00
  0.434        0.816      0.000000e+00
  0.434        0.831      0.000000e+00
  0.434        0.846      0.000000e+00
  0.434        0.861      0.000000e+00
  0.434        0.876      0.000000e+00
  0.434        0.891      0.000000e+00
  0.434        0.906      0.000000e+00
  0.434        0.921      0.000000e+00
  0.434        0.936      0.000000e+00
  0.434        0.951      0.000000e+00
  0.434        0.967      0.000000e+00
  0.434        0.982      0.000000e+00
  0.434        0.997      0.000000e+00
  0.434        1.012      0.000000e+00
  0.434        1.027      0.000000e+00
  0.434        1.042      0.000000e+00
  0.434        1.057      0.000000e+00
  0.434        1.072      0.000000e+00
  0.434        1.087      0.000000e+00
  0.434        1.102      0.000000e+00
  0.434        1.117      0.000000e+00
  0.434        1.132      0.000000e+00
  0.434        1.147      0.000000e+00
  0.434        1.162      0.000000e+00
  0.434        1.177      0.000000e+00
  0.434        1.192      0.000000e+00

  0.449        0.018      1.000000e+00
  0.449        0.033      0.000000e+00
  0.449        0.048      0.000000e+00
  0.449        0.063      0.000000e+00
  0.449        0.078      0.000000e+00
  0.449        0.093      0.000000e+00
  0.449        0.108      0.000000e+00
  0.449        0.123      0.000000e+00
  0.449        0.138      0.000000e+00
  0.449        0.153      0.000000e+00
  0.449        0.168      0.000000e+00
  0.449        0.183      0.000000e+00
  0.449        0.198      0.000000e+00
  0.449        0.213      0.000000e+00
  0.449        0.228      0.000000e+00
  0.449        0.243      0.000000e+00
  0.449        0.259      0.000000e+00
  0.449        0.274      0.000000e+00
  0.449        0.289      2.000000e+00
  0.449        0.304      1.100000e+01
  0.449        0.319      6.000000e+00
  0.449        0.334      6.000000e+00
  0.449        0.349      2.000000e+00
  0.449        0.364      9.000000e+00
  0.449        0.379      5.000000e+00
  0.449        0.394      4.000000e+00
  0.449        0.409      4.000000e+00
  0.449        0.424      2.000000e+00
  0.449        0.439      0.000000e+00
  0.449        0.454      0.000000e+00
  0.449        0.469      0.000000e+00
  0.449        0.484      0.000000e+00
  0.449        0.500      0.000000e+00
  0.449        0.515      0.000000e+00
  0.449        0.530      0.000000e+00
  0.449        0.545      0.000000e+00
  0.449        0.560      0.000000e+00
  0.449        0.575      0.000000e+00
  0.449        0.590      0.000000e+00
  0.449        0.605      0.000000e+00
  0.449        0.620      0.000000e+00
  0.449        0.635      0.000000e+00
  0.449        0.650      0.000000e+00
  0.449        0.665      0.000000e+00
  0.449        0.680      0.000000e+00
  0.449        0.695      0.000000e+00
  0.449        0.710      0.000000e+00
  0.449        0.726      0.000000e+00
  0.449        0.741      0.000000e+00
  0.449        0.756      0.000000e+00
  0.449        0.771      0.000000e+00
  0.449        0.786      0.000000e+00
  0.449        0.801      0.000000e+00
  0.449        0.816      0.000000e+00
  0.449        0.831      0.000000e+00
  0.449        0.846      0.000000e+00
  0.449        0.861      0.000000e+00
  0.449        0.876      0.000000e+00
  0.449        0.891      0.000000e+00
  0.449        0.906      0.000000e+00
  0.449        0.921      0.000000e+00
  0.449        0.936      0.000000e+00
  0.449        0.951      0.000000e+00
  0.449        0.967      0.000000e+00
  0.449        0.982      0.000000e+00
  0.449        0.997      0.000000e+00
  0.449        1.012      0.000000e+00
  0.449        1.027      0.000000e+00
  0.449        1.042      0.000000e+00
  0.449        1.057      0.000000e+00
  0.449        1.072      0.000000e+00
  0.449        1.087      0.000000e+00
  0.449        1.102      0.000000e+00
  0.449        1.117      0.000000e+00
  0.449        1.132      0.000000e+00
  0.449        1.147      0.000000e+00
  0.449        1.162      0.000000e+00
  0.449        1.177      0.000000e+00
  0.449        1.192      0.000000e+00

  0.464        0.018      1.000000e+00
  0.464        0.033      0.000000e+00
  0.464        0.048      0.000000e+00
  0.464        0.063      0.000000e+00
  0.464        0.078      0.000000e+00
  0.464        0.093      0.000000e+00
  0.464        0.108      0.000000e+00
  0.464        0.123      0.000000e+00
  0.464        0.138      0.000000e+00
  0.464        0.153      0.000000e+00
  0.464        0.168      0.000000e+00
  0.464        0.183      0.000000e+00
  0.464        0.198      1.000000e+00
  0.464        0.213      8.000000e+00
  0.464        0.228      3.000000e+00
  0.464        0.243      0.000000e+00
  0.464        0.259      2.000000e+00
  0.464        0.274      3.000000e+00
  0.464        0.289      1.500000e+01
  0.464        0.304      8.000000e+00
  0.464        0.319      8.000000e+00
  0.464        0.334      2.000000e+00
  0.464        0.349      9.000000e+00
  0.464        0.364      0.000000e+00
  0.464        0.379      1.000000e+00
  0.464        0.394      0.000000e+00
  0.464        0.409      0.000000e+00
  0.464        0.424      0.000000e+00
  0.464        0.439      0.000000e+00
  0.464        0.454      0.000000e+00
  0.464        0.469      0.000000e+00
  0.464        0.484      0.000000e+00
  0.464        0.500      0.000000e+00
  0.464        0.515      0.000000e+00
  0.464        0.530      0.000000e+00
  0.464        0.545      0.000000e+00
  0.464        0.560      0.000000e+00
  0.464        0.575      0.000000e+00
  0.464        0.590      0.000000e+00
  0.464        0.605      0.000000e+00
  0.464        0.620      0.000000e+00
  0.464        0.635      0.000000e+00
  0.464        0.650      0.000000e+00
  0.464        0.665      0.000000e+00
  0.464        0.680      0.000000e+00
  0.464        0.695      0.000000e+00
  0.464        0.710      0.000000e+00
  0.464        0.726      0.000000e+00
  0.464        0.741      0.000000e+00
  0.464        0.756      0.000000e+00
  0.464        0.771      0.000000e+00
  0.464        0.786      0.000000e+00
  0.464        0.801      0.000000e+00
  0.464        0.816      0.000000e+00
  0.464        0.831      0.000000e+00
  0.464        0.846      0.000000e+00
  0.464        0.861      0.000000e+00
  0.464        0.876      0.000000e+00
  0.464        0.891      0.000000e+00
  0.464        0.906      0.000000e+00
  0.464        0.921      0.000000e+00
  0.464        0.936      0.000000e+00
  0.464        0.951      0.000000e+00
  0.464        0.967      0.000000e+00
  0.464        0.982      0.000000e+00
  0.464        0.997      0.000000e+00
  0.464        1.012      0.000000e+00
  0.464        1.027      0.000000e+00
  0.464        1.042      0.000000e+00
  0.464        1.057      0.000000e+00
  0.464        1.072      0.000000e+00
  0.464        1.087      0.000000e+00
  0.464        1.102      0.000000e+00
  0.464        1.117      0.000000e+00
  0.464        1.132      0.000000e+00
  0.464        1.147      0.000000e+00
  0.464        1.162      0.000000e+00
  0.464        1.177      0.000000e+00
  0.464        1.192      0.000000e+00

  0.479        0.018      0.000000e+00
  0.479        0.033      0.000000e+00
  0.479        0.048      0.000000e+00
  0.479        0.063      0.000000e+00
  0.479        0.078      0.000000e+00
  0.479        0.093      0.000000e+00
  0.479        0.108      0.000000e+00
  0.479        0.123      0.000000e+00
  0.479        0.138      0.000000e+00
  0.479        0.153      0.000000e+00
  0.479        0.168      1.000000e+00
  0.479        0.183      2.000000e+00
  0.479        0.198      5.000000e+00
  0.479        0.213      1.400000e+01
  0.479        0.228      6.000000e+00
  0.479        0.243      6.000000e+00
  0.479        0.259      3.000000e+00
  0.479        0.274      5.000000e+00
  0.479        0.289      6.000000e+00
  0.479        0.304      6.000000e+00
  0.479        0.319      4.000000e+00
  0.479        0.334      0.000000e+00
  0.479        0.349      0.000000e+00
  0.479        0.364      0.000000e+00
  0.479        0.379      0.000000e+00
  0.479        0.394      0.000000e+00
  0.479        0.409      0.000000e+00
  0.479        0.424      0.000000e+00
  0.479        0.439      0.000000e+00
  0.479        0.454      0.000000e+00
  0.479        0.469      0.000000e+00
  0.479        0.484      0.000000e+00
  0.479        0.500      0.000000e+00
  0.479        0.515      0.000000e+00
  0.479        0.530      0.000000e+00
  0.479        0.545      0.000000e+00
  0.479        0.560      0.000000e+00
  0.479        0.575      0.000000e+00
  0.479        0.590      0.000000e+00
  0.479        0.605      0.000000e+00
  0.479        0.620      0.000000e+00
  0.479        0.635      0.000000e+00
  0.479        0.650      0.000000e+00
  0.479        0.665      0.000000e+00
  0.479        0.680      0.000000e+00
  0.479        0.695      0.000000e+00
  0.479        0.710      0.000000e+00
  0.479        0.726      0.000000e+00
  0.479        0.741      0.000000e+00
  0.479        0.756      0.000000e+00
  0.479        0.771      0.000000e+00
  0.479        0.786      0.000000e+00
  0.479        0.801      0.000000e+00
  0.479        0.816      0.000000e+00
  0.479        0.831      0.000000e+00
  0.479        0.846      0.000000e+00
  0.479        0.861      0.000000e+00
  0.479        0.876      0.000000e+00
  0.479        0.891      0.000000e+00
  0.479        0.906      0.000000e+00
  0.479        0.921      0.000000e+00
  0.479        0.936      0.000000e+00
  0.479        0.951      0.000000e+00
  0.479        0.967      0.000000e+00
  0.479        0.982      0.000000e+00
  0.479        0.997      0.000000e+00
  0.479        1.012      0.000000e+00
  0.479        1.027      0.000000e+00
  0.479        1.042      0.000000e+00
  0.479        1.057      0.000000e+00
  0.479        1.072      0.000000e+00
  0.479        1.087      0.000000e+00
  0.479        1.102      0.000000e+00
  0.479        1.117      0.000000e+00
  0.479        1.132      0.000000e+00
  0.479        1.147      0.000000e+00
  0.479        1.162      0.000000e+00
  0.479        1.177      0.000000e+00
  0.479        1.192      0.000000e+00

  0.494        0.018      1.000000e+00
  0.494        0.033      0.000000e+00
  0.494        0.048      0.000000e+00
  0.494        0.063      0.000000e+00
  0.494        0.078      0.000000e+00
  0.494        0.093      0.000000e+00
  0.494        0.108      0.000000e+00
  0.494        0.123      0.000000e+00
  0.494        0.138      0.000000e+00
  0.494        0.153      0.000000e+00
  0.494        0.168      2.000000e+00
  0.494        0.183      1.400000e+01
  0.494        0.198      9.000000e+00
  0.494        0.213      1.100000e+01
  0.494        0.228      1.000000e+01
  0.494        0.243      1.500000e+01
  0.494        0.259      4.000000e+00
  0.494        0.274      9.000000e+00
  0.494        0.289      7.000000e+00
  0.494        0.304      4.000000e+00
  0.494        0.319      0.000000e+00
  0.494        0.334      0.000000e+00
  0.494        0.349      0.000000e+00
  0.494        0.364      0.000000e+00
  0.494        0.379      0.000000e+00
  0.494        0.394      0.000000e+00
  0.494        0.409      0.000000e+00
  0.494        0.424      0.000000e+00
  0.494        0.439      0.000000e+00
  0.494        0.454      0.000000e+00
  0.494        0.469      0.000000e+00
  0.494        0.484      0.000000e+00
  0.494        0.500      0.000000e+00
  0.494        0.515      0.000000e+00
  0.494        0.530      0.000000e+00
  0.494        0.545      0.000000e+00
  0.494        0.560      0.000000e+00
  0.494        0.575      0.000000e+00
  0.494        0.590      0.000000e+00
  0.494        0.605      0.000000e+00
  0.494        0.620      0.000000e+00
  0.494        0.635      0.000000e+00
  0.494        0.650      0.000000e+00
  0.494        0.665      0.000000e+00
  0.494        0.680      0.000000e+00
  0.494        0.695      0.000000e+00
  0.494        0.710      0.000000e+00
  0.494        0.726      0.000000e+00
  0.494        0.741      0.000000e+00
  0.494        0.756      0.000000e+00
  0.494        0.771      0.000000e+00
  0.494        0.786      0.000000e+00
  0.494        0.801      0.000000e+00
  0.494        0.816      0.000000e+00
  0.494        0.831      0.000000e+00
  0.494        0.846      0.000000e+00
  0.494        0.861      0.000000e+00
  0.494        0.876      0.000000e+00
  0.494        0.891      0.000000e+00
  0.494        0.906      0.000000e+00
  0.494        0.921      0.000000e+00
  0.494        0.936      0.000000e+00
  0.494        0.951      0.000000e+00
  0.494        0.967      0.000000e+00
  0.494        0.982      0.000000e+00
  0.494        0.997      0.000000e+00
  0.494        1.012      0.000000e+00
  0.494        1.027      0.000000e+00
  0.494        1.042      0.000000e+00
  0.494        1.057      0.000000e+00
  0.494        1.072      0.000000e+00
  0.494        1.087      0.000000e+00
  0.494        1.102      0.000000e+00
  0.494        1.117      0.000000e+00
  0.494        1.132      0.000000e+00
  0.494        1.147      0.000000e+00
  0.494        1.162      0.000000e+00
  0.494        1.177      0.000000e+00
  0.494        1.192      0.000000e+00

  0.509        0.018      1.000000e+00
  0.509        0.033      0.000000e+00
  0.509        0.048      0.000000e+00
  0.509        0.063      0.000000e+00
  0.509        0.078      0.000000e+00
  0.509        0.093      0.000000e+00
  0.509        0.108      0.000000e+00
  0.509        0.123      0.000000e+00
  0.509        0.138      0.000000e+00
  0.509        0.153      4.000000e+00
  0.509        0.168      3.000000e+00
  0.509        0.183      9.000000e+00
  0.509        0.198      6.000000e+00
  0.509        0.213      3.000000e+00
  0.509        0.228      2.300000e+01
  0.509        0.243      1.600000e+01
  0.509        0.259      1.000000e+00
  0.509        0.274      0.000000e+00
  0.509        0.289      0.000000e+00
  0.509        0.304      0.000000e+00
  0.509        0.319      0.000000e+00
  0.509        0.334      0.000000e+00
  0.509        0.349      0.000000e+00
  0.509        0.364      0.000000e+00
  0.509        0.379      0.000000e+00
  0.509        0.394      0.000000e+00
  0.509        0.409      0.000000e+00
  0.509        0.424      0.000000e+00
  0.509        0.439      0.000000e+00
  0.509        0.454      0.000000e+00
  0.509        0.469      0.000000e+00
  0.509        0.484      0.000000e+00
  0.509        0.500      0.000000e+00
  0.509        0.515      0.000000e+00
  0.509        0.530      0.000000e+00
  0.509        0.545      0.000000e+00
  0.509        0.560      0.000000e+00
  0.509        0.575      0.000000e+00
  0.509        0.590      0.000000e+00
  0.509        0.605      0.000000e+00
  0.509        0.620      0.000000e+00
  0.509        0.635      0.000000e+00
  0.509        0.650      0.000000e+00
  0.509        0.665      0.000000e+00
  0.509        0.680      0.000000e+00
  0.509        0.695      0.000000e+00
  0.509        0.710      0.000000e+00
  0.509        0.726      0.000000e+00
  0.509        0.741      0.000000e+00
  0.509        0.756      0.000000e+00
  0.509        0.771      0.000000e+00
  0.509        0.786      0.000000e+00
  0.509        0.801      0.000000e+00
  0.509        0.816      0.000000e+00
  0.509        0.831      0.000000e+00
  0.509        0.846      0.000000e+00
  0.509        0.861      0.000000e+00
  0.509        0.876      0.000000e+00
  0.509        0.891      0.000000e+00
  0.509        0.906      0.000000e+00
  0.509        0.921      0.000000e+00
  0.509        0.936      0.000000e+00
  0.509        0.951      0.000000e+00
  0.509        0.967      0.000000e+00
  0.509        0.982      0.000000e+00
  0.509        0.997      0.000000e+00
  0.509        1.012      0.000000e+00
  0.509        1.027      0.000000e+00
  0.509        1.042      0.000000e+00
  0.509        1.057      0.000000e+00
  0.509        1.072      0.000000e+00
  0.509        1.087      0.000000e+00
  0.509        1.102      0.000000e+00
  0.509        1.117      0.000000e+00
  0.509        1.132      0.000000e+00
  0.509        1.147      0.000000e+00
  0.509        1.162      0.000000e+00
  0.509        1.177      0.000000e+00
  0.509        1.192      0.000000e+00

  0.525        0.018      0.000000e+00
  0.525        0.033      0.000000e+00
  0.525        0.048      0.000000e+00
  0.525        0.063      0.000000e+00
  0.525        0.078      0.000000e+00
  0.525        0.093      0.000000e+00
  0.525        0.108      0.000000e+00
  0.525        0.123      0.000000e+00
  0.525        0.138      3.000000e+00
  0.525        0.153      1.000000e+01
  0.525        0.168      1.100000e+01
  0.525        0.183      1.100000e+01
  0.525        0.198      7.000000e+00
  0.525        0.213      1.000000e+01
  0.525        0.228      9.000000e+00
  0.525        0.243      1.000000e+00
  0.525        0.259      0.000000e+00
  0.525        0.274      0.000000e+00
  0.525        0.289      0.000000e+00
  0.525        0.304      0.000000e+00
  0.525        0.319      0.000000e+00
  0.525        0.334      0.000000e+00
  0.525        0.349      0.000000e+00
  0.525        0.364      0.000000e+00
  0.525        0.379      0.000000e+00
  0.525        0.394      0.000000e+00
  0.525        0.409      0.000000e+00
  0.525        0.424      0.000000e+00
  0.525        0.439      0.000000e+00
  0.525        0.454      0.000000e+00
  0.525        0.469      0.000000e+00
  0.525        0.484      0.000000e+00
  0.525        0.500      0.000000e+00
  0.525        0.515      0.000000e+00
  0.525        0.530      0.000000e+00
  0.525        0.545      0.000000e+00
  0.525        0.560      0.000000e+00
  0.525        0.575      0.000000e+00
  0.525        0.590      0.000000e+00
  0.525        0.605      0.000000e+00
  0.525        0.620      0.000000e+00
  0.525        0.635      0.000000e+00
  0.525        0.650      0.000000e+00
  0.525        0.665      0.000000e+00
  0.525        0.680      0.000000e+00
  0.525        0.695      0.000000e+00
  0.525        0.710      0.000000e+00
  0.525        0.726      0.000000e+00
  0.525        0.741      0.000000e+00
  0.525        0.756      0.000000e+00
  0.525        0.771      0.000000e+00
  0.525        0.786      0.000000e+00
  0.525        0.801      0.000000e+00
  0.525        0.816      0.000000e+00
  0.525        0.831      0.000000e+00
  0.525        0.846      0.000000e+00
  0.525        0.861      0.000000e+00
  0.525        0.876      0.000000e+00
  0.525        0.891      0.000000e+00
  0.525        0.906      0.000000e+00
  0.525        0.921      0.000000e+00
  0.525        0.936      0.000000e+00
  0.525        0.951      0.000000e+00
  0.525        0.967      0.000000e+00
  0.525        0.982      0.000000e+00
  0.525        0.997      0.000000e+00
  0.525        1.012      0.000000e+00
  0.525        1.027      0.000000e+00
  0.525        1.042      0.000000e+00
  0.525        1.057      0.000000e+00
  0.525        1.072      0.000000e+00
  0.525        1.087      0.000000e+00
  0.525        1.102      0.000000e+00
  0.525        1.117      0.000000e+00
  0.525        1.132      0.000000e+00
  0.525        1.147      0.000000e+00
  0.525        1.162      0.000000e+00
  0.525        1.177      0.000000e+00
  0.525        1.192      0.000000e+00

  0.540        0.018      1.000000e+00
  0.540        0.033      0.000000e+00
  0.540        0.048      0.000000e+00
  0.540        0.063      0.000000e+00
  0.540        0.078      0.000000e+00
  0.540        0.093      0.000000e+00
  0.540        0.108      0.000000e+00
  0.540        0.123      2.000000e+00
  0.540        0.138      6.000000e+00
  0.540        0.153      5.000000e+00
  0.540        0.168      1.100000e+01
  0.540        0.183      9.000000e+00
  0.540        0.198      8.000000e+00
  0.540        0.213      3.000000e+00
  0.540        0.228      1.000000e+00
  0.540        0.243      0.000000e+00
  0.540        0.259      0.000000e+00
  0.540        0.274      0.000000e+00
  0.540        0.289      0.000000e+00
  0.540        0.304      0.000000e+00
  0.540        0.319      0.000000e+00
  0.540        0.334      0.000000e+00
  0.540        0.349      0.000000e+00
  0.540        0.364      0.000000e+00
  0.540        0.379      0.000000e+00
  0.540        0.394      0.000000e+00
  0.540        0.409      0.000000e+00
  0.540        0.424      0.000000e+00
  0.540        0.439      0.000000e+00
  0.540        0.454      0.000000e+00
  0.540        0.469      0.000000e+00
  0.540        0.484      0.000000e+00
  0.540        0.500      0.000000e+00
  0.540        0.515      0.000000e+00
  0.540        0.530      0.000000e+00
  0.540        0.545      0.000000e+00
  0.540        0.560      0.000000e+00
  0.540        0.575      0.000000e+00
  0.540        0.590      0.000000e+00
  0.540        0.605      0.000000e+00
  0.540        0.620      0.000000e+00
  0.540        0.635      0.000000e+00
  0.540        0.650      0.000000e+00
  0.540        0.665      0.000000e+00
  0.540        0.680      0.000000e+00
  0.540        0.695      0.000000e+00
  0.540        0.710      0.000000e+00
  0.540        0.726      0.000000e+00
  0.540        0.741      0.000000e+00
  0.540        0.756      0.000000e+00
  0.540        0.771      0.000000e+00
  0.540        0.786      0.000000e+00
  0.540        0.801      0.000000e+00
  0.540        0.816      0.000000e+00
  0.540        0.831      0.000000e+00
  0.540        0.846      0.000000e+00
  0.540        0.861      0.000000e+00
  0.540        0.876      0.000000e+00
  0.540        0.891      0.000000e+00
  0.540        0.906      0.000000e+00
  0.540        0.921      0.000000e+00
  0.540        0.936      0.000000e+00
  0.540        0.951      0.000000e+00
  0.540        0.967      0.000000e+00
  0.540        0.982      0.000000e+00
  0.540        0.997      0.000000e+00
  0.540        1.012      0.000000e+00
  0.540        1.027      0.000000e+00
  0.540        1.042      0.000000e+00
  0.540        1.057      0.000000e+00
  0.540        1.072      0.000000e+00
  0.540        1.087      0.000000e+00
  0.540        1.102      0.000000e+00
  0.540        1.117      0.000000e+00
  0.540        1.132      0.000000e+00
  0.540        1.147      0.000000e+00
  0.540        1.162      0.000000e+00
  0.540        1.177      0.000000e+00
  0.540        1.192      0.000000e+00

  0.555        0.018      0.000000e+00
  0.555        0.033      0.000000e+00
  0.555        0.048      0.000000e+00
  0.555        0.063      0.000000e+00
  0.555        0.078      0.000000e+00
  0.555        0.093      1.000000e+00
  0.555        0.108      0.000000e+00
  0.555        0.123      1.400000e+01
  0.555        0.138      1.000000e+01
  0.555        0.153      1.000000e+01
  0.555        0.168      1.800000e+01
  0.555        0.183      5.000000e+00
  0.555        0.198      2.000000e+00
  0.555        0.213      0.000000e+00
  0.555        0.228      0.000000e+00
  0.555        0.243      0.000000e+00
  0.555        0.259      0.000000e+00
  0.555        0.274      0.000000e+00
  0.555        0.289      0.000000e+00
  0.555        0.304      0.000000e+00
  0.555        0.319      0.000000e+00
  0.555        0.334      0.000000e+00
  0.555        0.349      0.000000e+00
  0.555        0.364      0.000000e+00
  0.555        0.379      0.000000e+00
  0.555        0.394      0.000000e+00
  0.555        0.409      0.000000e+00
  0.555        0.424      0.000000e+00
  0.555        0.439      0.000000e+00
  0.555        0.454      0.000000e+00
  0.555        0.469      0.000000e+00
  0.555        0.484      0.000000e+00
  0.555        0.500      0.000000e+00
  0.555        0.515      0.000000e+00
  0.555        0.530      0.000000e+00
  0.555        0.545      0.000000e+00
  0.555        0.560      0.000000e+00
  0.555        0.575      0.000000e+00
  0.555        0.590      0.000000e+00
  0.555        0.605      0.000000e+00
  0.555        0.620      0.000000e+00
  0.555        0.635      0.000000e+00
  0.555        0.650      0.000000e+00
  0.555        0.665      0.000000e+00
  0.555        0.680      0.000000e+00
  0.555        0.695      0.000000e+00
  0.555        0.710      0.000000e+00
  0.555        0.726      0.000000e+00
  0.555        0.741      0.000000e+00
  0.555        0.756      0.000000e+00
  0.555        0.771      0.000000e+00
  0.555        0.786      0.000000e+00
  0.555        0.801      0.000000e+00
  0.555        0.816      0.000000e+00
  0.555        0.831      0.000000e+00
  0.555        0.846      0.000000e+00
  0.555        0.861      0.000000e+00
  0.555        0.876      0.000000e+00
  0.555        0.891      0.000000e+00
  0.555        0.906      0.000000e+00
  0.555        0.921      0.000000e+00
  0.555        0.936      0.000000e+00
  0.555        0.951      0.000000e+00
  0.555        0.967      0.000000e+00
  0.555        0.982      0.000000e+00
  0.555        0.997      0.000000e+00
  0.555        1.012      0.000000e+00
  0.555        1.027      0.000000e+00
  0.555        1.042      0.000000e+00
  0.555        1.057      0.000000e+00
  0.555        1.072      0.000000e+00
  0.555        1.087      0.000000e+00
  0.555        1.102      0.000000e+00
  0.555        1.117      0.000000e+00
  0.555        1.132      0.000000e+00
  0.555        1.147      0.000000e+00
  0.555        1.162      0.000000e+00
  0.555        1.177      0.000000e+00
  0.555        1.192      0.000000e+00

  0.570        0.018      0.000000e+00
  0.570        0.033      0.000000e+00
  0.570        0.048      0.000000e+00
  0.570        0.063      0.000000e+00
  0.570        0.078      2.000000e+00
  0.570        0.093      8.000000e+00
  0.570        0.108      1.100000e+01
  0.570        0.123      9.000000e+00
  0.570        0.138      9.000000e+00
  0.570        0.153      2.300000e+01
  0.570        0.168      9.000000e+00
  0.570        0.183      0.000000e+00
  0.570        0.198      0.000000e+00
  0.570        0.213      0.000000e+00
  0.570        0.228      0.000000e+00
  0.570        0.243      0.000000e+00
  0.570        0.259      0.000000e+00
  0.570        0.274      0.000000e+00
  0.570        0.289      0.000000e+00
  0.570        0.304      0.000000e+00
  0.570        0.319      0.000000e+00
  0.570        0.334      0.000000e+00
  0.570        0.349      0.000000e+00
  0.570        0.364      0.000000e+00
  0.570        0.379      0.000000e+00
  0.570        0.394      0.000000e+00
  0.570        0.409      0.000000e+00
  0.570        0.424      0.000000e+00
  0.570        0.439      0.000000e+00
  0.570        0.454      0.000000e+00
  0.570        0.469      0.000000e+00
  0.570        0.484      0.000000e+00
  0.570        0.500      0.000000e+00
  0.570        0.515      0.000000e+00
  0.570        0.530      0.000000e+00
  0.570        0.545      0.000000e+00
  0.570        0.560      0.000000e+00
  0.570        0.575      0.000000e+00
  0.570        0.590      0.000000e+00
  0.570        0.605      0.000000e+00
  0.570        0.620      0.000000e+00
  0.570        0.635      0.000000e+00
  0.570        0.650      0.000000e+00
  0.570        0.665      0.000000e+00
  0.570        0.680      0.000000e+00
  0.570        0.695      0.000000e+00
  0.570        0.710      0.000000e+00
  0.570        0.726      0.000000e+00
  0.570        0.741      0.000000e+00
  0.570        0.756      0.000000e+00
  0.570        0.771      0.000000e+00
  0.570        0.786      0.000000e+00
  0.570        0.801      0.000000e+00
  0.570        0.816      0.000000e+00
  0.570        0.831      0.000000e+00
  0.570        0.846      0.000000e+00
  0.570        0.861      0.000000e+00
  0.570        0.876      0.000000e+00
  0.570        0.891      0.000000e+00
  0.570        0.906      0.000000e+00
  0.570        0.921      0.000000e+00
  0.570        0.936      0.000000e+00
  0.570        0.951      0.000000e+00
  0.570        0.967      0.000000e+00
  0.570        0.982      0.000000e+00
  0.570        0.997      0.000000e+00
  0.570        1.012      0.000000e+00
  0.570        1.027      0.000000e+00
  0.570        1.042      0.000000e+00
  0.570        1.057      0.000000e+00
  0.570        1.072      0.000000e+00
  0.570        1.087      0.000000e+00
  0.570        1.102      0.000000e+00
  0.570        1.117      0.000000e+00
  0.570        1.132      0.000000e+00
  0.570        1.147      0.000000e+00
  0.570        1.162      0.000000e+00
  0.570        1.177      0.000000e+00
  0.570        1.192      0.000000e+00

  0.585        0.018      0.000000e+00
  0.585        0.033      0.000000e+00
  0.585        0.048      0.000000e+00
  0.585        0.063      1.000000e+00
  0.585        0.078      1.000000e+01
  0.585        0.093      2.100000e+01
  0.585        0.108      1.100000e+01
  0.585        0.123      1.200000e+01
  0.585        0.138      2.900000e+01
  0.585        0.153      8.000000e+00
  0.585        0.168      0.000000e+00
  0.585        0.183      0.000000e+00
  0.585        0.198      0.000000e+00
  0.585        0.213      0.000000e+00
  0.585        0.228      0.000000e+00
  0.585        0.243      0.000000e+00
  0.585        0.259      0.000000e+00
  0.585        0.274      0.000000e+00
  0.585        0.289      0.000000e+00
  0.585        0.304      0.000000e+00
  0.585        0.319      0.000000e+00
  0.585        0.334      0.000000e+00
  0.585        0.349      0.000000e+00
  0.585        0.364      0.000000e+00
  0.585        0.379      0.000000e+00
  0.585        0.394      0.000000e+00
  0.585        0.409      0.000000e+00
  0.585        0.424      0.000000e+00
  0.585        0.439      0.000000e+00
  0.585        0.454      0.000000e+00
  0.585        0.469      0.000000e+00
  0.585        0.484      0.000000e+00
  0.585        0.500      0.000000e+00
  0.585        0.515      0.000000e+00
  0.585        0.530      0.000000e+00
  0.585        0.545      0.000000e+00
  0.585        0.560      0.000000e+00
  0.585        0.575      0.000000e+00
  0.585        0.590      0.000000e+00
  0.585        0.605      0.000000e+00
  0.585        0.620      0.000000e+00
  0.585        0.635      0.000000e+00
  0.585        0.650      0.000000e+00
  0.585        0.665      0.000000e+00
  0.585        0.680      0.000000e+00
  0.585        0.695      0.000000e+00
  0.585        0.710      0.000000e+00
  0.585        0.726      0.000000e+00
  0.585        0.741      0.000000e+00
  0.585        0.756      0.000000e+00
  0.585        0.771      0.000000e+00
  0.585        0.786      0.000000e+00
  0.585        0.801      0.000000e+00
  0.585        0.816      0.000000e+00
  0.585        0.831      0.000000e+00
  0.585        0.846      0.000000e+00
  0.585        0.861      0.000000e+00
  0.585        0.876      0.000000e+00
  0.585        0.891      0.000000e+00
  0.585        0.906      0.000000e+00
  0.585        0.921      0.000000e+00
  0.585        0.936      0.000000e+00
  0.585        0.951      0.000000e+00
  0.585        0.967      0.000000e+00
  0.585        0.982      0.000000e+00
  0.585        0.997      0.000000e+00
  0.585        1.012      0.000000e+00
  0.585        1.027      0.000000e+00
  0.585        1.042      0.000000e+00
  0.585        1.057      0.000000e+00
  0.585        1.072      0.000000e+00
  0.585        1.087      0.000000e+00
  0.585        1.102      0.000000e+00
  0.585        1.117      0.000000e+00
  0.585        1.132      0.000000e+00
  0.585        1.147      0.000000e+00
  0.585        1.162      0.000000e+00
  0.585        1.177      0.000000e+00
  0.585        1.192      0.000000e+00

  0.601        0.018      0.000000e+00
  0.601        0.033      0.000000e+00
  0.601        0.048      0.000000e+00
  0.601        0.063      2.000000e+00
  0.601        0.078      1.200000e+01
  0.601        0.093      1.300000e+01
  0.601        0.108      9.000000e+00
  0.601        0.123      2.200000e+01
  0.601        0.138      1.700000e+01
  0.601        0.153      2.000000e+00
  0.601        0.168      0.000000e+00
  0.601        0.183      0.000000e+00
  0.601        0.198      0.000000e+00
  0.601        0.213      0.000000e+00
  0.601        0.228      0.000000e+00
  0.601        0.243      0.000000e+00
  0.601        0.259      0.000000e+00
  0.601        0.274      0.000000e+00
  0.601        0.289      0.000000e+00
  0.601        0.304      0.000000e+00
  0.601        0.319      0.000000e+00
  0.601        0.334      0.000000e+00
  0.601        0.349      0.000000e+00
  0.601        0.364      0.000000e+00
  0.601        0.379      0.000000e+00
  0.601        0.394      0.000000e+00
  0.601        0.409      0.000000e+00
  0.601        0.424      0.000000e+00
  0.601        0.439      0.000000e+00
  0.601        0.454      0.000000e+00
  0.601        0.469      0.000000e+00
  0.601        0.484      0.000000e+00
  0.601        0.500      0.000000e+00
  0.601        0.515      0.000000e+00
  0.601        0.530      0.000000e+00
  0.601        0.545      0.000000e+00
  0.601        0.560      0.000000e+00
  0.601        0.575      0.000000e+00
  0.601        0.590      0.000000e+00
  0.601        0.605      0.000000e+00
  0.601        0.620      0.000000e+00
  0.601        0.635      0.000000e+00
  0.601        0.650      0.000000e+00
  0.601        0.665      0.000000e+00
  0.601        0.680      0.000000e+00
  0.601        0.695      0.000000e+00
  0.601        0.710      0.000000e+00
  0.601        0.726      0.000000e+00
  0.601        0.741      0.000000e+00
  0.601        0.756      0.000000e+00
  0.601        0.771      0.000000e+00
  0.601        0.786      0.000000e+00
  0.601        0.801      0.000000e+00
  0.601        0.816      0.000000e+00
  0.601        0.831      0.000000e+00
  0.601        0.846      0.000000e+00
  0.601        0.861      0.000000e+00
  0.601        0.876      0.000000e+00
  0.601        0.891      0.000000e+00
  0.601        0.906      0.000000e+00
  0.601        0.921      0.000000e+00
  0.601        0.936      0.000000e+00
  0.601        0.951      0.000000e+00
  0.601        0.967      0.000000e+00
  0.601        0.982      0.000000e+00
  0.601        0.997      0.000000e+00
  0.601        1.012      0.000000e+00
  0.601        1.027      0.000000e+00
  0.601        1.042      0.000000e+00
  0.601        1.057      0.000000e+00
  0.601        1.072      0.000000e+00
  0.601        1.087      0.000000e+00
  0.601        1.102      0.000000e+00
  0.601        1.117      0.000000e+00
  0.601        1.132      0.000000e+00
  0.601        1.147      0.000000e+00
  0.601        1.162      0.000000e+00
  0.601        1.177      0.000000e+00
  0.601        1.192      0.000000e+00

  0.616        0.018      0.000000e+00
  0.616        0.033      0.000000e+00
  0.616        0.048      0.000000e+00
  0.616        0.063      5.000000e+00
  0.616        0.078      1.700000e+01
  0.616        0.093      1.600000e+01
  0.616        0.108      1.700000e+01
  0.616        0.123      9.000000e+00
  0.616        0.138      0.000000e+00
  0.616        0.153      0.000000e+00
  0.616        0.168      0.000000e+00
  0.616        0.183      0.000000e+00
  0.616        0.198      0.000000e+00
  0.616        0.213      0.000000e+00
  0.616        0.228      0.000000e+00
  0.616        0.243      0.000000e+00
  0.616        0.259      0.000000e+00
  0.616        0.274      0.000000e+00
  0.616        0.289      0.000000e+00
  0.616        0.304      0.000000e+00
  0.616        0.319      0.000000e+00
  0.616        0.334      0.000000e+00
  0.616        0.349      0.000000e+00
  0.616        0.364      0.000000e+00
  0.616        0.379      0.000000e+00
  0.616        0.394      0.000000e+00
  0.616        0.409      0.000000e+00
  0.616        0.424      0.000000e+00
  0.616        0.439      0.000000e+00
  0.616        0.454      0.000000e+00
  0.616        0.469      0.000000e+00
  0.616        0.484      0.000000e+00
  0.616        0.500      0.000000e+00
  0.616        0.515      0.000000e+00
  0.616        0.530      0.000000e+00
  0.616        0.545      0.000000e+00
  0.616        0.560      0.000000e+00
  0.616        0.575      0.000000e+00
  0.616        0.590      0.000000e+00
  0.616        0.605      0.000000e+00
  0.616        0.620      0.000000e+00
  0.616        0.635      0.000000e+00
  0.616        0.650      0.000000e+00
  0.616        0.665      0.000000e+00
  0.616        0.680      0.000000e+00
  0.616        0.695      0.000000e+00
  0.616        0.710      0.000000e+00
  0.616        0.726      0.000000e+00
  0.616        0.741      0.000000e+00
  0.616        0.756      0.000000e+00
  0.616        0.771      0.000000e+00
  0.616        0.786      0.000000e+00
  0.616        0.801      0.000000e+00
  0.616        0.816      0.000000e+00
  0.616        0.831      0.000000e+00
  0.616        0.846      0.000000e+00
  0.616        0.861      0.000000e+00
  0.616        0.876      0.000000e+00
  0.616        0.891      0.000000e+00
  0.616        0.906      0.000000e+00
  0.616        0.921      0.000000e+00
  0.616        0.936      0.000000e+00
  0.616        0.951      0.000000e+00
  0.616        0.967      0.000000e+00
  0.616        0.982      0.000000e+00
  0.616        0.997      0.000000e+00
  0.616        1.012      0.000000e+00
  0.616        1.027      0.000000e+00
  0.616        1.042      0.000000e+00
  0.616        1.057      0.000000e+00
  0.616        1.072      0.000000e+00
  0.616        1.087      0.000000e+00
  0.616        1.102      0.000000e+00
  0.616        1.117      0.000000e+00
  0.616        1.132      0.000000e+00
  0.616        1.147      0.000000e+00
  0.616        1.162      0.000000e+00
  0.616        1.177      0.000000e+00
  0.616        1.192      0.000000e+00

  0.631        0.018      1.000000e+00
  0.631        0.033      0.000000e+00
  0.631        0.048      3.000000e+00
  0.631        0.063      1.200000e+01
  0.631        0.078      1.700000e+01
  0.631        0.093      2.900000e+01
  0.631        0.108      1.600000e+01
  0.631        0.123      1.000000e+00
  0.631        0.138      0.000000e+00
  0.631        0.153      0.000000e+00
  0.631        0.168      0.000000e+00
  0.631        0.183      0.000000e+00
  0.631        0.198      0.000000e+00
  0.631        0.213      0.000000e+00
  0.631        0.228      0.000000e+00
  0.631        0.243      0.000000e+00
  0.631        0.259      0.000000e+00
  0.631        0.274      0.000000e+00
  0.631        0.289      0.000000e+00
  0.631        0.304      0.000000e+00
  0.631        0.319      0.000000e+00
  0.631        0.334      0.000000e+00
  0.631        0.349      0.000000e+00
  0.631        0.364      0.000000e+00
  0.631        0.379      0.000000e+00
  0.631        0.394      0.000000e+00
  0.631        0.409      0.000000e+00
  0.631        0.424      0.000000e+00
  0.631        0.439      0.000000e+00
  0.631        0.454      0.000000e+00
  0.631        0.469      0.000000e+00
  0.631        0.484      0.000000e+00
  0.631        0.500      0.000000e+00
  0.631        0.515      0.000000e+00
  0.631        0.530      0.000000e+00
  0.631        0.545      0.000000e+00
  0.631        0.560      0.000000e+00
  0.631        0.575      0.000000e+00
  0.631        0.590      0.000000e+00
  0.631        0.605      0.000000e+00
  0.631        0.620      0.000000e+00
  0.631        0.635      0.000000e+00
  0.631        0.650      0.000000e+00
  0.631        0.665      0.000000e+00
  0.631        0.680      0.000000e+00
  0.631        0.695      0.000000e+00
  0.631        0.710      0.000000e+00
  0.631        0.726      0.000000e+00
  0.631        0.741      0.000000e+00
  0.631        0.756      0.000000e+00
  0.631        0.771      0.000000e+00
  0.631        0.786      0.000000e+00
  0.631        0.801      0.000000e+00
  0.631        0.816      0.000000e+00
  0.631        0.831      0.000000e+00
  0.631        0.846      0.000000e+00
  0.631        0.861      0.000000e+00
  0.631        0.876      0.000000e+00
  0.631        0.891      0.000000e+00
  0.631        0.906      0.000000e+00
  0.631        0.921      0.000000e+00
  0.631        0.936      0.000000e+00
  0.631        0.951      0.000000e+00
  0.631        0.967      0.000000e+00
  0.631        0.982      0.000000e+00
  0.631        0.997      0.000000e+00
  0.631        1.012      0.000000e+00
  0.631        1.027      0.000000e+00
  0.631        1.042      0.000000e+00
  0.631        1.057      0.000000e+00
  0.631        1.072      0.000000e+00
  0.631        1.087      0.000000e+00
  0.631        1.102      0.000000e+00
  0.631        1.117      0.000000e+00
  0.631        1.132      0.000000e+00
  0.631        1.147      0.000000e+00
  0.631        1.162      0.000000e+00
  0.631        1.177      0.000000e+00
  0.631        1.192      0.000000e+00

  0.646        0.018      4.000000e+00
  0.646        0.033      0.000000e+00
  0.646        0.048      5.000000e+00
  0.646        0.063      1.300000e+01
  0.646        0.078      1.800000e+01
  0.646        0.093      2.400000e+01
  0.646        0.108      6.000000e+00
  0.646        0.123      0.000000e+00
  0.646        0.138      0.000000e+00
  0.646        0.153      0.000000e+00
  0.646        0.168      0.000000e+00
  0.646        0.183      0.000000e+00
  0.646        0.198      0.000000e+00
  0.646        0.213      0.000000e+00
  0.646        0.228      0.000000e+00
  0.646        0.243      0.000000e+00
  0.646        0.259      0.000000e+00
  0.646        0.274      0.000000e+00
  0.646        0.289      0.000000e+00
  0.646        0.304      0.000000e+00
  0.646        0.319      0.000000e+00
  0.646        0.334      0.000000e+00
  0.646        0.349      0.000000e+00
  0.646        0.364      0.000000e+00
  0.646        0.379      0.000000e+00
  0.646        0.394      0.000000e+00
  0.646        0.409      0.000000e+00
  0.646        0.424      0.000000e+00
  0.646        0.439      0.000000e+00
  0.646        0.454      0.000000e+00
  0.646        0.469      0.000000e+00
  0.646        0.484      0.000000e+00
  0.646        0.500      0.000000e+00
  0.646        0.515      0.000000e+00
  0.646        0.530      0.000000e+00
  0.646        0.545      0.000000e+00
  0.646        0.560      0.000000e+00
  0.646        0.575      0.000000e+00
  0.646        0.590      0.000000e+00
  0.646        0.605      0.000000e+00
  0.646        0.620      0.000000e+00
  0.646        0.635      0.000000e+00
  0.646        0.650      0.000000e+00
  0.646        0.665      0.000000e+00
  0.646        0.680      0.000000e+00
  0.646        0.695      0.000000e+00
  0.646        0.710      0.000000e+00
  0.646        0.726      0.000000e+00
  0.646        0.741      0.000000e+00
  0.646        0.756      0.000000e+00
  0.646        0.771      0.000000e+00
  0.646        0.786      0.000000e+00
  0.646        0.801      0.000000e+00
  0.646        0.816      0.000000e+00
  0.646        0.831      0.000000e+00
  0.646        0.846      0.000000e+00
  0.646        0.861      0.000000e+00
  0.646        0.876      0.000000e+00
  0.646        0.891      0.000000e+00
  0.646        0.906      0.000000e+00
  0.646        0.921      0.000000e+00
  0.646        0.936      0.000000e+00
  0.646        0.951      0.000000e+00
  0.646        0.967      0.000000e+00
  0.646        0.982      0.000000e+00
  0.646        0.997      0.000000e+00
  0.646        1.012      0.000000e+00
  0.646        1.027      0.000000e+00
  0.646        1.042      0.000000e+00
  0.646        1.057      0.000000e+00
  0.646        1.072      0.000000e+00
  0.646        1.087      0.000000e+00
  0.646        1.102      0.000000e+00
  0.646        1.117      0.000000e+00
  0.646        1.132      0.000000e+00
  0.646        1.147      0.000000e+00
  0.646        1.162      0.000000e+00
  0.646        1.177      0.000000e+00
  0.646        1.192      0.000000e+00

  0.661        0.018      0.000000e+00
  0.661        0.033      0.000000e+00
  0.661        0.048      8.000000e+00
  0.661        0.063      1.100000e+01
  0.661        0.078      3.800000e+01
  0.661        0.093      1.200000e+01
  0.661        0.108      0.000000e+00
  0.661        0.123      0.000000e+00
  0.661        0.138      0.000000e+00
  0.661        0.153      0.000000e+00
  0.661        0.168      0.000000e+00
  0.661        0.183      0.000000e+00
  0.661        0.198      0.000000e+00
  0.661        0.213      0.000000e+00
  0.661        0.228      0.000000e+00
  0.661        0.243      0.000000e+00
  0.661        0.259      0.000000e+00
  0.661        0.274      0.000000e+00
  0.661        0.289      0.000000e+00
  0.661        0.304      0.000000e+00
  0.661        0.319      0.000000e+00
  0.661        0.334      0.000000e+00
  0.661        0.349      0.000000e+00
  0.661        0.364      0.000000e+00
  0.661        0.379      0.000000e+00
  0.661        0.394      0.000000e+00
  0.661        0.409      0.000000e+00
  0.661        0.424      0.000000e+00
  0.661        0.439      0.000000e+00
  0.661        0.454      0.000000e+00
  0.661        0.469      0.000000e+00
  0.661        0.484      0.000000e+00
  0.661        0.500      0.000000e+00
  0.661        0.515      0.000000e+00
  0.661        0.530      0.000000e+00
  0.661        0.545      0.000000e+00
  0.661        0.560      0.000000e+00
  0.661        0.575      0.000000e+00
  0.661        0.590      0.000000e+00
  0.661        0.605      0.000000e+00
  0.661        0.620      0.000000e+00
  0.661        0.635      0.000000e+00
  0.661        0.650      0.000000e+00
  0.661        0.665      0.000000e+00
  0.661        0.680      0.000000e+00
  0.661        0.695      0.000000e+00
  0.661        0.710      0.000000e+00
  0.661        0.726      0.000000e+00
  0.661        0.741      0.000000e+00
  0.661        0.756      0.000000e+00
  0.661        0.771      0.000000e+00
  0.661        0.786      0.000000e+00
  0.661        0.801      0.000000e+00
  0.661        0.816      0.000000e+00
  0.661        0.831      0.000000e+00
  0.661        0.846      0.000000e+00
  0.661        0.861      0.000000e+00
  0.661        0.876      0.000000e+00
  0.661        0.891      0.000000e+00
  0.661        0.906      0.000000e+00
  0.661        0.921      0.000000e+00
  0.661        0.936      0.000000e+00
  0.661        0.951      0.000000e+00
  0.661        0.967      0.000000e+00
  0.661        0.982      0.000000e+00
  0.661        0.997      0.000000e+00
  0.661        1.012      0.000000e+00
  0.661        1.027      0.000000e+00
  0.661        1.042      0.000000e+00
  0.661        1.057      0.000000e+00
  0.661        1.072      0.000000e+00
  0.661        1.087      0.000000e+00
  0.661        1.102      0.000000e+00
  0.661        1.117      0.000000e+00
  0.661        1.132      0.000000e+00
  0.661        1.147      0.000000e+00
  0.661        1.162      0.000000e+00
  0.661        1.177      0.000000e+00
  0.661        1.192      0.000000e+00

  0.676        0.018      3.000000e+00
  0.676        0.033      4.000000e+00
  0.676        0.048      1.200000e+01
  0.676        0.063      1.600000e+01
  0.676        0.078      2.500000e+01
  0.676        0.093      0.000000e+00
  0.676        0.108      0.000000e+00
  0.676        0.123      0.000000e+00
  0.676        0.138      0.000000e+00
  0.676        0.153      0.000000e+00
  0.676        0.168      0.000000e+00
  0.676        0.183      0.000000e+00
  0.676        0.198      0.000000e+00
  0.676        0.213      0.000000e+00
  0.676        0.228      0.000000e+00
  0.676        0.243      0.000000e+00
  0.676        0.259      0.000000e+00
  0.676        0.274      0.000000e+00
  0.676        0.289      0.000000e+00
  0.676        0.304      0.000000e+00
  0.676        0.319      0.000000e+00
  0.676        0.334      0.000000e+00
  0.676        0.349      0.000000e+00
  0.676        0.364      0.000000e+00
  0.676        0.379      0.000000e+00
  0.676        0.394      0.000000e+00
  0.676        0.409      0.000000e+00
  0.676        0.424      0.000000e+00
  0.676        0.439      0.000000e+00
  0.676        0.454      0.000000e+00
  0.676        0.469      0.000000e+00
  0.676        0.484      0.000000e+00
  0.676        0.500      0.000000e+00
  0.676        0.515      0.000000e+00
  0.676        0.530      0.000000e+00
  0.676        0.545      0.000000e+00
  0.676        0.560      0.000000e+00
  0.676        0.575      0.000000e+00
  0.676        0.590      0.000000e+00
  0.676        0.605      0.000000e+00
  0.676        0.620      0.000000e+00
  0.676        0.635      0.000000e+00
  0.676        0.650      0.000000e+00
  0.676        0.665      0.000000e+00
  0.676        0.680      0.000000e+00
  0.676        0.695      0.000000e+00
  0.676        0.710      0.000000e+00
  0.676        0.726      0.000000e+00
  0.676        0.741      0.000000e+00
  0.676        0.756      0.000000e+00
  0.676        0.771      0.000000e+00
  0.676        0.786      0.000000e+00
  0.676        0.801      0.000000e+00
  0.676        0.816      0.000000e+00
  0.676        0.831      0.000000e+00
  0.676        0.846      0.000000e+00
  0.676        0.861      0.000000e+00
  0.676        0.876      0.000000e+00
  0.676        0.891      0.000000e+00
  0.676        0.906      0.000000e+00
  0.676        0.921      0.000000e+00
  0.676        0.936      0.000000e+00
  0.676        0.951      0.000000e+00
  0.676        0.967      0.000000e+00
  0.676        0.982      0.000000e+00
  0.676        0.997      0.000000e+00
  0.676        1.012      0.000000e+00
  0.676        1.027      0.000000e+00
  0.676        1.042      0.000000e+00
  0.676        1.057      0.000000e+00
  0.676        1.072      0.000000e+00
  0.676        1.087      0.000000e+00
  0.676        1.102      0.000000e+00
  0.676        1.117      0.000000e+00
  0.676        1.132      0.000000e+00
  0.676        1.147      0.000000e+00
  0.676        1.162      0.000000e+00
  0.676        1.177      0.000000e+00
  0.676        1.192      0.000000e+00

  0.692        0.018      3.000000e+00
  0.692        0.033      5.000000e+00
  0.692        0.048      1.800000e+01
  0.692        0.063      3.100000e+01
  0.692        0.078      1.800000e+01
  0.692        0.093      0.000000e+00
  0.692        0.108      0.000000e+00
  0.692        0.123      0.000000e+00
  0.692        0.138      0.000000e+00
  0.692        0.153      0.000000e+00
  0.692        0.168      0.000000e+00
  0.692        0.183      0.000000e+00
  0.692        0.198      0.000000e+00
  0.692        0.213      0.000000e+00
  0.692        0.228      0.000000e+00
  0.692        0.243      0.000000e+00
  0.692        0.259      0.000000e+00
  0.692        0.274      0.000000e+00
  0.692        0.289      0.000000e+00
  0.692        0.304      0.000000e+00
  0.692        0.319      0.000000e+00
  0.692        0.334      0.000000e+00
  0.692        0.349      0.000000e+00
  0.692        0.364      0.000000e+00
  0.692        0.379      0.000000e+00
  0.692        0.394      0.000000e+00
  0.692        0.409      0.000000e+00
  0.692        0.424      0.000000e+00
  0.692        0.439      0.000000e+00
  0.692        0.454      0.000000e+00
  0.692        0.469      0.000000e+00
  0.692        0.484      0.000000e+00
  0.692        0.500      0.000000e+00
  0.692        0.515      0.000000e+00
  0.692        0.530      0.000000e+00
  0.692        0.545      0.000000e+00
  0.692        0.560      0.000000e+00
  0.692        0.575      0.000000e+00
  0.692        0.590      0.000000e+00
  0.692        0.605      0.000000e+00
  0.692        0.620      0.000000e+00
  0.692        0.635      0.000000e+00
  0.692        0.650      0.000000e+00
  0.692        0.665      0.000000e+00
  0.692        0.680      0.000000e+00
  0.692        0.695      0.000000e+00
  0.692        0.710      0.000000e+00
  0.692        0.726      0.000000e+00
  0.692        0.741      0.000000e+00
  0.692        0.756      0.000000e+00
  0.692        0.771      0.000000e+00
  0.692        0.786      0.000000e+00
  0.692        0.801      0.000000e+00
  0.692        0.816      0.000000e+00
  0.692        0.831      0.000000e+00
  0.692        0.846      0.000000e+00
  0.692        0.861      0.000000e+00
  0.692        0.876      0.000000e+00
  0.692        0.891      0.000000e+00
  0.692        0.906      0.000000e+00
  0.692        0.921      0.000000e+00
  0.692        0.936      0.000000e+00
  0.692        0.951      0.000000e+00
  0.692        0.967      0.000000e+00
  0.692        0.982      0.000000e+00
  0.692        0.997      0.000000e+00
  0.692        1.012      0.000000e+00
  0.692        1.027      0.000000e+00
  0.692        1.042      0.000000e+00
  0.692        1.057      0.000000e+00
  0.692        1.072      0.000000e+00
  0.692        1.087      0.000000e+00
  0.692        1.102      0.000000e+00
  0.692        1.117      0.000000e+00
  0.692        1.132      0.000000e+00
  0.692        1.147      0.000000e+00
  0.692        1.162      0.000000e+00
  0.692        1.177      0.000000e+00
  0.692        1.192      0.000000e+00

  0.707        0.018      0.000000e+00
  0.707        0.033      9.000000e+00
  0.707        0.048      2.700000e+01
  0.707        0.063      3.900000e+01
  0.707        0.078      5.000000e+00
  0.707        0.093      0.000000e+00
  0.707        0.108      0.000000e+00
  0.707        0.123      0.000000e+00
  0.707        0.138      0.000000e+00
  0.707        0.153      0.000000e+00
  0.707        0.168      0.000000e+00
  0.707        0.183      0.000000e+00
  0.707        0.198      0.000000e+00
  0.707        0.213      0.000000e+00
  0.707        0.228      0.000000e+00
  0.707        0.243      0.000000e+00
  0.707        0.259      0.000000e+00
  0.707        0.274      0.000000e+00
  0.707        0.289      0.000000e+00
  0.707        0.304      0.000000e+00
  0.707        0.319      0.000000e+00
  0.707        0.334      0.000000e+00
  0.707        0.349      0.000000e+00
  0.707        0.364      0.000000e+00
  0.707        0.379      0.000000e+00
  0.707        0.394      0.000000e+00
  0.707        0.409      0.000000e+00
  0.707        0.424      0.000000e+00
  0.707        0.439      0.000000e+00
  0.707        0.454      0.000000e+00
  0.707        0.469      0.000000e+00
  0.707        0.484      0.000000e+00
  0.707        0.500      0.000000e+00
  0.707        0.515      0.000000e+00
  0.707        0.530      0.000000e+00
  0.707        0.545      0.000000e+00
  0.707        0.560      0.000000e+00
  0.707        0.575      0.000000e+00
  0.707        0.590      0.000000e+00
  0.707        0.605      0.000000e+00
  0.707        0.620      0.000000e+00
  0.707        0.635      0.000000e+00
  0.707        0.650      0.000000e+00
  0.707        0.665      0.000000e+00
  0.707        0.680      0.000000e+00
  0.707        0.695      0.000000e+00
  0.707        0.710      0.000000e+00
  0.707        0.726      0.000000e+00
  0.707        0.741      0.000000e+00
  0.707        0.756      0.000000e+00
  0.707        0.771      0.000000e+00
  0.707        0.786      0.000000e+00
  0.707        0.801      0.000000e+00
  0.707        0.816      0.000000e+00
  0.707        0.831      0.000000e+00
  0.707        0.846      0.000000e+00
  0.707        0.861      0.000000e+00
  0.707        0.876      0.000000e+00
  0.707        0.891      0.000000e+00
  0.707        0.906      0.000000e+00
  0.707        0.921      0.000000e+00
  0.707        0.936      0.000000e+00
  0.707        0.951      0.000000e+00
  0.707        0.967      0.000000e+00
  0.707        0.982      0.000000e+00
  0.707        0.997      0.000000e+00
  0.707        1.012      0.000000e+00
  0.707        1.027      0.000000e+00
  0.707        1.042      0.000000e+00
  0.707        1.057      0.000000e+00
  0.707        1.072      0.000000e+00
  0.707        1.087      0.000000e+00
  0.707        1.102      0.000000e+00
  0.707        1.117      0.000000e+00
  0.707        1.132      0.000000e+00
  0.707        1.147      0.000000e+00
  0.707        1.162      0.000000e+00
  0.707        1.177      0.000000e+00
  0.707        1.192      0.000000e+00

  0.722        0.018      1.000000e+00
  0.722        0.033      1.700000e+01
  0.722        0.048      5.200000e+01
  0.722        0.063      3.000000e+01
  0.722        0.078      0.000000e+00
  0.722        0.093      0.000000e+00
  0.722        0.108      0.000000e+00
  0.722        0.123      0.000000e+00
  0.722        0.138      0.000000e+00
  0.722        0.153      0.000000e+00
  0.722        0.168      0.000000e+00
  0.722        0.183      0.000000e+00
  0.722        0.198      0.000000e+00
  0.722        0.213      0.000000e+00
  0.722        0.228      0.000000e+00
  0.722        0.243      0.000000e+00
  0.722        0.259      0.000000e+00
  0.722        0.274      0.000000e+00
  0.722        0.289      0.000000e+00
  0.722        0.304      0.000000e+00
  0.722        0.319      0.000000e+00
  0.722        0.334      0.000000e+00
  0.722        0.349      0.000000e+00
  0.722        0.364      0.000000e+00
  0.722        0.379      0.000000e+00
  0.722        0.394      0.000000e+00
  0.722        0.409      0.000000e+00
  0.722        0.424      0.000000e+00
  0.722        0.439      0.000000e+00
  0.722        0.454      0.000000e+00
  0.722        0.469      0.000000e+00
  0.722        0.484      0.000000e+00
  0.722        0.500      0.000000e+00
  0.722        0.515      0.000000e+00
  0.722        0.530      0.000000e+00
  0.722        0.545      0.000000e+00
  0.722        0.560      0.000000e+00
  0.722        0.575      0.000000e+00
  0.722        0.590      0.000000e+00
  0.722        0.605      0.000000e+00
  0.722        0.620      0.000000e+00
  0.722        0.635      0.000000e+00
  0.722        0.650      0.000000e+00
  0.722        0.665      0.000000e+00
  0.722        0.680      0.000000e+00
  0.722        0.695      0.000000e+00
  0.722        0.710      0.000000e+00
  0.722        0.726      0.000000e+00
  0.722        0.741      0.000000e+00
  0.722        0.756      0.000000e+00
  0.722        0.771      0.000000e+00
  0.722        0.786      0.000000e+00
  0.722        0.801      0.000000e+00
  0.722        0.816      0.000000e+00
  0.722        0.831      0.000000e+00
  0.722        0.846      0.000000e+00
  0.722        0.861      0.000000e+00
  0.722        0.876      0.000000e+00
  0.722        0.891      0.000000e+00
  0.722        0.906      0.000000e+00
  0.722        0.921      0.000000e+00
  0.722        0.936      0.000000e+00
  0.722        0.951      0.000000e+00
  0.722        0.967      0.000000e+00
  0.722        0.982      0.000000e+00
  0.722        0.997      0.000000e+00
  0.722        1.012      0.000000e+00
  0.722        1.027      0.000000e+00
  0.722        1.042      0.000000e+00
  0.722        1.057      0.000000e+00
  0.722        1.072      0.000000e+00
  0.722        1.087      0.000000e+00
  0.722        1.102      0.000000e+00
  0.722        1.117      0.000000e+00
  0.722        1.132      0.000000e+00
  0.722        1.147      0.000000e+00
  0.722        1.162      0.000000e+00
  0.722        1.177      0.000000e+00
  0.722        1.192      0.000000e+00

  0.737        0.018      4.000000e+00
  0.737        0.033      3.200000e+01
  0.737        0.048      6.200000e+01
  0.737        0.063      6.000000e+00
  0.737        0.078      0.000000e+00
  0.737        0.093      0.000000e+00
  0.737        0.108      0.000000e+00
  0.737        0.123      0.000000e+00
  0.737        0.138      0.000000e+00
  0.737        0.153      0.000000e+00
  0.737        0.168      0.000000e+00
  0.737        0.183      0.000000e+00
  0.737        0.198      0.000000e+00
  0.737        0.213      0.000000e+00
  0.737        0.228      0.000000e+00
  0.737        0.243      0.000000e+00
  0.737        0.259      0.000000e+00
  0.737        0.274      0.000000e+00
  0.737        0.289      0.000000e+00
  0.737        0.304      0.000000e+00
  0.737        0.319      0.000000e+00
  0.737        0.334      0.000000e+00
  0.737        0.349      0.000000e+00
  0.737        0.364      0.000000e+00
  0.737        0.379      0.000000e+00
  0.737        0.394      0.000000e+00
  0.737        0.409      0.000000e+00
  0.737        0.424      0.000000e+00
  0.737        0.439      0.000000e+00
  0.737        0.454      0.000000e+00
  0.737        0.469      0.000000e+00
  0.737        0.484      0.000000e+00
  0.737        0.500      0.000000e+00
  0.737        0.515      0.000000e+00
  0.737        0.530      0.000000e+00
  0.737        0.545      0.000000e+00
  0.737        0.560      0.000000e+00
  0.737        0.575      0.000000e+00
  0.737        0.590      0.000000e+00
  0.737        0.605      0.000000e+00
  0.737        0.620      0.000000e+00
  0.737        0.635      0.000000e+00
  0.737        0.650      0.000000e+00
  0.737        0.665      0.000000e+00
  0.737        0.680      0.000000e+00
  0.737        0.695      0.000000e+00
  0.737        0.710      0.000000e+00
  0.737        0.726      0.000000e+00
  0.737        0.741      0.000000e+00
  0.737        0.756      0.000000e+00
  0.737        0.771      0.000000e+00
  0.737        0.786      0.000000e+00
  0.737        0.801      0.000000e+00
  0.737        0.816      0.000000e+00
  0.737        0.831      0.000000e+00
  0.737        0.846      0.000000e+00
  0.737        0.861      0.000000e+00
  0.737        0.876      0.000000e+00
  0.737        0.891      0.000000e+00
  0.737        0.906      0.000000e+00
  0.737        0.921      0.000000e+00
  0.737        0.936      0.000000e+00
  0.737        0.951      0.000000e+00
  0.737        0.967      0.000000e+00
  0.737        0.982      0.000000e+00
  0.737        0.997      0.000000e+00
  0.737        1.012      0.000000e+00
  0.737        1.027      0.000000e+00
  0.737        1.042      0.000000e+00
  0.737        1.057      0.000000e+00
  0.737        1.072      0.000000e+00
  0.737        1.087      0.000000e+00
  0.737        1.102      0.000000e+00
  0.737        1.117      0.000000e+00
  0.737        1.132      0.000000e+00
  0.737        1.147      0.000000e+00
  0.737        1.162      0.000000e+00
  0.737        1.177      0.000000e+00
  0.737        1.192      0.000000e+00

  0.752        0.018      6.000000e+00
  0.752        0.033      3.600000e+01
  0.752        0.048      4.000000e+01
  0.752        0.063      0.000000e+00
  0.752        0.078      0.000000e+00
  0.752        0.093      0.000000e+00
  0.752        0.108      0.000000e+00
  0.752        0.123      0.000000e+00
  0.752        0.138      0.000000e+00
  0.752        0.153      0.000000e+00
  0.752        0.168      0.000000e+00
  0.752        0.183      0.000000e+00
  0.752        0.198      0.000000e+00
  0.752        0.213      0.000000e+00
  0.752        0.228      0.000000e+00
  0.752        0.243      0.000000e+00
  0.752        0.259      0.000000e+00
  0.752        0.274      0.000000e+00
  0.752        0.289      0.000000e+00
  0.752        0.304      0.000000e+00
  0.752        0.319      0.000000e+00
  0.752        0.334      0.000000e+00
  0.752        0.349      0.000000e+00
  0.752        0.364      0.000000e+00
  0.752        0.379      0.000000e+00
  0.752        0.394      0.000000e+00
  0.752        0.409      0.000000e+00
  0.752        0.424      0.000000e+00
  0.752        0.439      0.000000e+00
  0.752        0.454      0.000000e+00
  0.752        0.469      0.000000e+00
  0.752        0.484      0.000000e+00
  0.752        0.500      0.000000e+00
  0.752        0.515      0.000000e+00
  0.752        0.530      0.000000e+00
  0.752        0.545      0.000000e+00
  0.752        0.560      0.000000e+00
  0.752        0.575      0.000000e+00
  0.752        0.590      0.000000e+00
  0.752        0.605      0.000000e+00
  0.752        0.620      0.000000e+00
  0.752        0.635      0.000000e+00
  0.752        0.650      0.000000e+00
  0.752        0.665      0.000000e+00
  0.752        0.680      0.000000e+00
  0.752        0.695      0.000000e+00
  0.752        0.710      0.000000e+00
  0.752        0.726      0.000000e+00
  0.752        0.741      0.000000e+00
  0.752        0.756      0.000000e+00
  0.752        0.771      0.000000e+00
  0.752        0.786      0.000000e+00
  0.752        0.801      0.000000e+00
  0.752        0.816      0.000000e+00
  0.752        0.831      0.000000e+00
  0.752        0.846      0.000000e+00
  0.752        0.861      0.000000e+00
  0.752        0.876      0.000000e+00
  0.752        0.891      0.000000e+00
  0.752        0.906      0.000000e+00
  0.752        0.921      0.000000e+00
  0.752        0.936      0.000000e+00
  0.752        0.951      0.000000e+00
  0.752        0.967      0.000000e+00
  0.752        0.982      0.000000e+00
  0.752        0.997      0.000000e+00
  0.752        1.012      0.000000e+00
  0.752        1.027      0.000000e+00
  0.752        1.042      0.000000e+00
  0.752        1.057      0.000000e+00
  0.752        1.072      0.000000e+00
  0.752        1.087      0.000000e+00
  0.752        1.102      0.000000e+00
  0.752        1.117      0.000000e+00
  0.752        1.132      0.000000e+00
  0.752        1.147      0.000000e+00
  0.752        1.162      0.000000e+00
  0.752        1.177      0.000000e+00
  0.752        1.192      0.000000e+00

  0.767        0.018      9.000000e+00
  0.767        0.033      3.900000e+01
  0.767        0.048      1.600000e+01
  0.767        0.063      0.000000e+00
  0.767        0.078      0.000000e+00
  0.767        0.093      0.000000e+00
  0.767        0.108      0.000000e+00
  0.767        0.123      0.000000e+00
  0.767        0.138      0.000000e+00
  0.767        0.153      0.000000e+00
  0.767        0.168      0.000000e+00
  0.767        0.183      0.000000e+00
  0.767        0.198      0.000000e+00
  0.767        0.213      0.000000e+00
  0.767        0.228      0.000000e+00
  0.767        0.243      0.000000e+00
  0.767        0.259      0.000000e+00
  0.767        0.274      0.000000e+00
  0.767        0.289      0.000000e+00
  0.767        0.304      0.000000e+00
  0.767        0.319      0.000000e+00
  0.767        0.334      0.000000e+00
  0.767        0.349      0.000000e+00
  0.767        0.364      0.000000e+00
  0.767        0.379      0.000000e+00
  0.767        0.394      0.000000e+00
  0.767        0.409      0.000000e+00
  0.767        0.424      0.000000e+00
  0.767        0.439      0.000000e+00
  0.767        0.454      0.000000e+00
  0.767        0.469      0.000000e+00
  0.767        0.484      0.000000e+00
  0.767        0.500      0.000000e+00
  0.767        0.515      0.000000e+00
  0.767        0.530      0.000000e+00
  0.767        0.545      0.000000e+00
  0.767        0.560      0.000000e+00
  0.767        0.575      0.000000e+00
  0.767        0.590      0.000000e+00
  0.767        0.605      0.000000e+00
  0.767        0.620      0.000000e+00
  0.767        0.635      0.000000e+00
  0.767        0.650      0.000000e+00
  0.767        0.665      0.000000e+00
  0.767        0.680      0.000000e+00
  0.767        0.695      0.000000e+00
  0.767        0.710      0.000000e+00
  0.767        0.726      0.000000e+00
  0.767        0.741      0.000000e+00
  0.767        0.756      0.000000e+00
  0.767        0.771      0.000000e+00
  0.767        0.786      0.000000e+00
  0.767        0.801      0.000000e+00
  0.767        0.816      0.000000e+00
  0.767        0.831      0.000000e+00
  0.767        0.846      0.000000e+00
  0.767        0.861      0.000000e+00
  0.767        0.876      0.000000e+00
  0.767        0.891      0.000000e+00
  0.767        0.906      0.000000e+00
  0.767        0.921      0.000000e+00
  0.767        0.936      0.000000e+00
  0.767        0.951      0.000000e+00
  0.767        0.967      0.000000e+00
  0.767        0.982      0.000000e+00
  0.767        0.997      0.000000e+00
  0.767        1.012      0.000000e+00
  0.767        1.027      0.000000e+00
  0.767        1.042      0.000000e+00
  0.767        1.057      0.000000e+00
  0.767        1.072      0.000000e+00
  0.767        1.087      0.000000e+00
  0.767        1.102      0.000000e+00
  0.767        1.117      0.000000e+00
  0.767        1.132      0.000000e+00
  0.767        1.147      0.000000e+00
  0.767        1.162      0.000000e+00
  0.767        1.177      0.000000e+00
  0.767        1.192      0.000000e+00

  0.783        0.018      2.000000e+01
  0.783        0.033      3.900000e+01
  0.783        0.048      1.500000e+01
  0.783        0.063      0.000000e+00
  0.783        0.078      0.000000e+00
  0.783        0.093      0.000000e+00
  0.783        0.108      0.000000e+00
  0.783        0.123      0.000000e+00
  0.783        0.138      0.000000e+00
  0.783        0.153      0.000000e+00
  0.783        0.168      0.000000e+00
  0.783        0.183      0.000000e+00
  0.783        0.198      0.000000e+00
  0.783        0.213      0.000000e+00
  0.783        0.228      0.000000e+00
  0.783        0.243      0.000000e+00
  0.783        0.259      0.000000e+00
  0.783        0.274      0.000000e+00
  0.783        0.289      0.000000e+00
  0.783        0.304      0.000000e+00
  0.783        0.319      0.000000e+00
  0.783        0.334      0.000000e+00
  0.783        0.349      0.000000e+00
  0.783        0.364      0.000000e+00
  0.783        0.379      0.000000e+00
  0.783        0.394      0.000000e+00
  0.783        0.409      0.000000e+00
  0.783        0.424      0.000000e+00
  0.783        0.439      0.000000e+00
  0.783        0.454      0.000000e+00
  0.783        0.469      0.000000e+00
  0.783        0.484      0.000000e+00
  0.783        0.500      0.000000e+00
  0.783        0.515      0.000000e+00
  0.783        0.530      0.000000e+00
  0.783        0.545      0.000000e+00
  0.783        0.560      0.000000e+00
  0.783        0.575      0.000000e+00
  0.783        0.590      0.000000e+00
  0.783        0.605      0.000000e+00
  0.783        0.620      0.000000e+00
  0.783        0.635      0.000000e+00
  0.783        0.650      0.000000e+00
  0.783        0.665      0.000000e+00
  0.783        0.680      0.000000e+00
  0.783        0.695      0.000000e+00
  0.783        0.710      0.000000e+00
  0.783        0.726      0.000000e+00
  0.783        0.741      0.000000e+00
  0.783        0.756      0.000000e+00
  0.783        0.771      0.000000e+00
  0.783        0.786      0.000000e+00
  0.783        0.801      0.000000e+00
  0.783        0.816      0.000000e+00
  0.783        0.831      0.000000e+00
  0.783        0.846      0.000000e+00
  0.783        0.861      0.000000e+00
  0.783        0.876      0.000000e+00
  0.783        0.891      0.000000e+00
  0.783        0.906      0.000000e+00
  0.783        0.921      0.000000e+00
  0.783        0.936      0.000000e+00
  0.783        0.951      0.000000e+00
  0.783        0.967      0.000000e+00
  0.783        0.982      0.000000e+00
  0.783        0.997      0.000000e+00
  0.783        1.012      0.000000e+00
  0.783        1.027      0.000000e+00
  0.783        1.042      0.000000e+00
  0.783        1.057      0.000000e+00
  0.783        1.072      0.000000e+00
  0.783        1.087      0.000000e+00
  0.783        1.102      0.000000e+00
  0.783        1.117      0.000000e+00
  0.783        1.132      0.000000e+00
  0.783        1.147      0.000000e+00
  0.783        1.162      0.000000e+00
  0.783        1.177      0.000000e+00
  0.783        1.192      0.000000e+00

  0.798        0.018      3.200000e+01
  0.798        0.033      7.200000e+01
  0.798        0.048      4.000000e+00
  0.798        0.063      0.000000e+00
  0.798        0.078      0.000000e+00
  0.798        0.093      0.000000e+00
  0.798        0.108      0.000000e+00
  0.798        0.123      0.000000e+00
  0.798        0.138      0.000000e+00
  0.798        0.153      0.000000e+00
  0.798        0.168      0.000000e+00
  0.798        0.183      0.000000e+00
  0.798        0.198      0.000000e+00
  0.798        0.213      0.000000e+00
  0.798        0.228      0.000000e+00
  0.798        0.243      0.000000e+00
  0.798        0.259      0.000000e+00
  0.798        0.274      0.000000e+00
  0.798        0.289      0.000000e+00
  0.798        0.304      0.000000e+00
  0.798        0.319      0.000000e+00
  0.798        0.334      0.000000e+00
  0.798        0.349      0.000000e+00
  0.798        0.364      0.000000e+00
  0.798        0.379      0.000000e+00
  0.798        0.394      0.000000e+00
  0.798        0.409      0.000000e+00
  0.798        0.424      0.000000e+00
  0.798        0.439      0.000000e+00
  0.798        0.454      0.000000e+00
  0.798        0.469      0.000000e+00
  0.798        0.484      0.000000e+00
  0.798        0.500      0.000000e+00
  0.798        0.515      0.000000e+00
  0.798        0.530      0.000000e+00
  0.798        0.545      0.000000e+00
  0.798        0.560      0.000000e+00
  0.798        0.575      0.000000e+00
  0.798        0.590      0.000000e+00
  0.798        0.605      0.000000e+00
  0.798        0.620      0.000000e+00
  0.798        0.635      0.000000e+00
  0.798        0.650      0.000000e+00
  0.798        0.665      0.000000e+00
  0.798        0.680      0.000000e+00
  0.798        0.695      0.000000e+00
  0.798        0.710      0.000000e+00
  0.798        0.726      0.000000e+00
  0.798        0.741      0.000000e+00
  0.798        0.756      0.000000e+00
  0.798        0.771      0.000000e+00
  0.798        0.786      0.000000e+00
  0.798        0.801      0.000000e+00
  0.798        0.816      0.000000e+00
  0.798        0.831      0.000000e+00
  0.798        0.846      0.000000e+00
  0.798        0.861      0.000000e+00
  0.798        0.876      0.000000e+00
  0.798        0.891      0.000000e+00
  0.798        0.906      0.000000e+00
  0.798        0.921      0.000000e+00
  0.798        0.936      0.000000e+00
  0.798        0.951      0.000000e+00
  0.798        0.967      0.000000e+00
  0.798        0.982      0.000000e+00
  0.798        0.997      0.000000e+00
  0.798        1.012      0.000000e+00
  0.798        1.027      0.000000e+00
  0.798        1.042      0.000000e+00
  0.798        1.057      0.000000e+00
  0.798        1.072      0.000000e+00
  0.798        1.087      0.000000e+00
  0.798        1.102      0.000000e+00
  0.798        1.117      0.000000e+00
  0.798        1.132      0.000000e+00
  0.798        1.147      0.000000e+00
  0.798        1.162      0.000000e+00
  0.798        1.177      0.000000e+00
  0.798        1.192      0.000000e+00

  0.813        0.018      5.200000e+01
  0.813        0.033      4.200000e+01
  0.813        0.048      2.000000e+00
  0.813        0.063      0.000000e+00
  0.813        0.078      0.000000e+00
  0.813        0.093      0.000000e+00
  0.813        0.108      0.000000e+00
  0.813        0.123      0.000000e+00
  0.813        0.138      0.000000e+00
  0.813        0.153      0.000000e+00
  0.813        0.168      0.000000e+00
  0.813        0.183      0.000000e+00
  0.813        0.198      0.000000e+00
  0.813        0.213      0.000000e+00
  0.813        0.228      0.000000e+00
  0.813        0.243      0.000000e+00
  0.813        0.259      0.000000e+00
  0.813        0.274      0.000000e+00
  0.813        0.289      0.000000e+00
  0.813        0.304      0.000000e+00
  0.813        0.319      0.000000e+00
  0.813        0.334      0.000000e+00
  0.813        0.349      0.000000e+00
  0.813        0.364      0.000000e+00
  0.813        0.379      0.000000e+00
  0.813        0.394      0.000000e+00
  0.813        0.409      0.000000e+00
  0.813        0.424      0.000000e+00
  0.813        0.439      0.000000e+00
  0.813        0.454      0.000000e+00
  0.813        0.469      0.000000e+00
  0.813        0.484      0.000000e+00
  0.813        0.500      0.000000e+00
  0.813        0.515      0.000000e+00
  0.813        0.530      0.000000e+00
  0.813        0.545      0.000000e+00
  0.813        0.560      0.000000e+00
  0.813        0.575      0.000000e+00
  0.813        0.590      0.000000e+00
  0.813        0.605      0.000000e+00
  0.813        0.620      0.000000e+00
  0.813        0.635      0.000000e+00
  0.813        0.650      0.000000e+00
  0.813        0.665      0.000000e+00
  0.813        0.680      0.000000e+00
  0.813        0.695      0.000000e+00
  0.813        0.710      0.000000e+00
  0.813        0.726      0.000000e+00
  0.813        0.741      0.000000e+00
  0.813        0.756      0.000000e+00
  0.813        0.771      0.000000e+00
  0.813        0.786      0.000000e+00
  0.813        0.801      0.000000e+00
  0.813        0.816      0.000000e+00
  0.813        0.831      0.000000e+00
  0.813        0.846      0.000000e+00
  0.813        0.861      0.000000e+00
  0.813        0.876      0.000000e+00
  0.813        0.891      0.000000e+00
  0.813        0.906      0.000000e+00
  0.813        0.921      0.000000e+00
  0.813        0.936      0.000000e+00
  0.813        0.951      0.000000e+00
  0.813        0.967      0.000000e+00
  0.813        0.982      0.000000e+00
  0.813        0.997      0.000000e+00
  0.813        1.012      0.000000e+00
  0.813        1.027      0.000000e+00
  0.813        1.042      0.000000e+00
  0.813        1.057      0.000000e+00
  0.813        1.072      0.000000e+00
  0.813        1.087      0.000000e+00
  0.813        1.102      0.000000e+00
  0.813        1.117      0.000000e+00
  0.813        1.132      0.000000e+00
  0.813        1.147      0.000000e+00
  0.813        1.162      0.000000e+00
  0.813        1.177      0.000000e+00
  0.813        1.192      0.000000e+00

  0.828        0.018      6.400000e+01
  0.828        0.033      3.300000e+01
  0.828        0.048      0.000000e+00
  0.828        0.063      0.000000e+00
  0.828        0.078      0.000000e+00
  0.828        0.093      0.000000e+00
  0.828        0.108      0.000000e+00
  0.828        0.123      0.000000e+00
  0.828        0.138      0.000000e+00
  0.828        0.153      0.000000e+00
  0.828        0.168      0.000000e+00
  0.828        0.183      0.000000e+00
  0.828        0.198      0.000000e+00
  0.828        0.213      0.000000e+00
  0.828        0.228      0.000000e+00
  0.828        0.243      0.000000e+00
  0.828        0.259      0.000000e+00
  0.828        0.274      0.000000e+00
  0.828        0.289      0.000000e+00
  0.828        0.304      0.000000e+00
  0.828        0.319      0.000000e+00
  0.828        0.334      0.000000e+00
  0.828        0.349      0.000000e+00
  0.828        0.364      0.000000e+00
  0.828        0.379      0.000000e+00
  0.828        0.394      0.000000e+00
  0.828        0.409      0.000000e+00
  0.828        0.424      0.000000e+00
  0.828        0.439      0.000000e+00
  0.828        0.454      0.000000e+00
  0.828        0.469      0.000000e+00
  0.828        0.484      0.000000e+00
  0.828        0.500      0.000000e+00
  0.828        0.515      0.000000e+00
  0.828        0.530      0.000000e+00
  0.828        0.545      0.000000e+00
  0.828        0.560      0.000000e+00
  0.828        0.575      0.000000e+00
  0.828        0.590      0.000000e+00
  0.828        0.605      0.000000e+00
  0.828        0.620      0.000000e+00
  0.828        0.635      0.000000e+00
  0.828        0.650      0.000000e+00
  0.828        0.665      0.000000e+00
  0.828        0.680      0.000000e+00
  0.828        0.695      0.000000e+00
  0.828        0.710      0.000000e+00
  0.828        0.726      0.000000e+00
  0.828        0.741      0.000000e+00
  0.828        0.756      0.000000e+00
  0.828        0.771      0.000000e+00
  0.828        0.786      0.000000e+00
  0.828        0.801      0.000000e+00
  0.828        0.816      0.000000e+00
  0.828        0.831      0.000000e+00
  0.828        0.846      0.000000e+00
  0.828        0.861      0.000000e+00
  0.828        0.876      0.000000e+00
  0.828        0.891      0.000000e+00
  0.828        0.906      0.000000e+00
  0.828        0.921      0.000000e+00
  0.828        0.936      0.000000e+00
  0.828        0.951      0.000000e+00
  0.828        0.967      0.000000e+00
  0.828        0.982      0.000000e+00
  0.828        0.997      0.000000e+00
  0.828        1.012      0.000000e+00
  0.828        1.027      0.000000e+00
  0.828        1.042      0.000000e+00
  0.828        1.057      0.000000e+00
  0.828        1.072      0.000000e+00
  0.828        1.087      0.000000e+00
  0.828        1.102      0.000000e+00
  0.828        1.117      0.000000e+00
  0.828        1.132      0.000000e+00
  0.828        1.147      0.000000e+00
  0.828        1.162      0.000000e+00
  0.828        1.177      0.000000e+00
  0.828        1.192      0.000000e+00

  0.843        0.018      8.400000e+01
  0.843        0.033      2.100000e+01
  0.843        0.048      0.000000e+00
  0.843        0.063      0.000000e+00
  0.843        0.078      0.000000e+00
  0.843        0.093      0.000000e+00
  0.843        0.108      0.000000e+00
  0.843        0.123      0.000000e+00
  0.843        0.138      0.000000e+00
  0.843        0.153      0.000000e+00
  0.843        0.168      0.000000e+00
  0.843        0.183      0.000000e+00
  0.843        0.198      0.000000e+00
  0.843        0.213      0.000000e+00
  0.843        0.228      0.000000e+00
  0.843        0.243      0.000000e+00
  0.843        0.259      0.000000e+00
  0.843        0.274      0.000000e+00
  0.843        0.289      0.000000e+00
  0.843        0.304      0.000000e+00
  0.843        0.319      0.000000e+00
  0.843        0.334      0.000000e+00
  0.843        0.349      0.000000e+00
  0.843        0.364      0.000000e+00
  0.843        0.379      0.000000e+00
  0.843        0.394      0.000000e+00
  0.843        0.409      0.000000e+00
  0.843        0.424      0.000000e+00
  0.843        0.439      0.000000e+00
  0.843        0.454      0.000000e+00
  0.843        0.469      0.000000e+00
  0.843        0.484      0.000000e+00
  0.843        0.500      0.000000e+00
  0.843        0.515      0.000000e+00
  0.843        0.530      0.000000e+00
  0.843        0.545      0.000000e+00
  0.843        0.560      0.000000e+00
  0.843        0.575      0.000000e+00
  0.843        0.590      0.000000e+00
  0.843        0.605      0.000000e+00
  0.843        0.620      0.000000e+00
  0.843        0.635      0.000000e+00
  0.843        0.650      0.000000e+00
  0.843        0.665      0.000000e+00
  0.843        0.680      0.000000e+00
  0.843        0.695      0.000000e+00
  0.843        0.710      0.000000e+00
  0.843        0.726      0.000000e+00
  0.843        0.741      0.000000e+00
  0.843        0.756      0.000000e+00
  0.843        0.771      0.000000e+00
  0.843        0.786      0.000000e+00
  0.843        0.801      0.000000e+00
  0.843        0.816      0.000000e+00
  0.843        0.831      0.000000e+00
  0.843        0.846      0.000000e+00
  0.843        0.861      0.000000e+00
  0.843        0.876      0.000000e+00
  0.843        0.891      0.000000e+00
  0.843        0.906      0.000000e+00
  0.843        0.921      0.000000e+00
  0.843        0.936      0.000000e+00
  0.843        0.951      0.000000e+00
  0.843        0.967      0.000000e+00
  0.843        0.982      0.000000e+00
  0.843        0.997      0.000000e+00
  0.843        1.012      0.000000e+00
  0.843        1.027      0.000000e+00
  0.843        1.042      0.000000e+00
  0.843        1.057      0.000000e+00
  0.843        1.072      0.000000e+00
  0.843        1.087      0.000000e+00
  0.843        1.102      0.000000e+00
  0.843        1.117      0.000000e+00
  0.843        1.132      0.000000e+00
  0.843        1.147      0.000000e+00
  0.843        1.162      0.000000e+00
  0.843        1.177      0.000000e+00
  0.843        1.192      0.000000e+00

  0.859        0.018      9.500000e+01
  0.859        0.033      1.000000e+01
  0.859        0.048      0.000000e+00
  0.859        0.063      0.000000e+00
  0.859        0.078      0.000000e+00
  0.859        0.093      0.000000e+00
  0.859        0.108      0.000000e+00
  0.859        0.123      0.000000e+00
  0.859        0.138      0.000000e+00
  0.859        0.153      0.000000e+00
  0.859        0.168      0.000000e+00
  0.859        0.183      0.000000e+00
  0.859        0.198      0.000000e+00
  0.859        0.213      0.000000e+00
  0.859        0.228      0.000000e+00
  0.859        0.243      0.000000e+00
  0.859        0.259      0.000000e+00
  0.859        0.274      0.000000e+00
  0.859        0.289      0.000000e+00
  0.859        0.304      0.000000e+00
  0.859        0.319      0.000000e+00
  0.859        0.334      0.000000e+00
  0.859        0.349      0.000000e+00
  0.859        0.364      0.000000e+00
  0.859        0.379      0.000000e+00
  0.859        0.394      0.000000e+00
  0.859        0.409      0.000000e+00
  0.859        0.424      0.000000e+00
  0.859        0.439      0.000000e+00
  0.859        0.454      0.000000e+00
  0.859        0.469      0.000000e+00
  0.859        0.484      0.000000e+00
  0.859        0.500      0.000000e+00
  0.859        0.515      0.000000e+00
  0.859        0.530      0.000000e+00
  0.859        0.545      0.000000e+00
  0.859        0.560      0.000000e+00
  0.859        0.575      0.000000e+00
  0.859        0.590      0.000000e+00
  0.859        0.605      0.000000e+00
  0.859        0.620      0.000000e+00
  0.859        0.635      0.000000e+00
  0.859        0.650      0.000000e+00
  0.859        0.665      0.000000e+00
  0.859        0.680      0.000000e+00
  0.859        0.695      0.000000e+00
  0.859        0.710      0.000000e+00
  0.859        0.726      0.000000e+00
  0.859        0.741      0.000000e+00
  0.859        0.756      0.000000e+00
  0.859        0.771      0.000000e+00
  0.859        0.786      0.000000e+00
  0.859        0.801      0.000000e+00
  0.859        0.816      0.000000e+00
  0.859        0.831      0.000000e+00
  0.859        0.846      0.000000e+00
  0.859        0.861      0.000000e+00
  0.859        0.876      0.000000e+00
  0.859        0.891      0.000000e+00
  0.859        0.906      0.000000e+00
  0.859        0.921      0.000000e+00
  0.859        0.936      0.000000e+00
  0.859        0.951      0.000000e+00
  0.859        0.967      0.000000e+00
  0.859        0.982      0.000000e+00
  0.859        0.997      0.000000e+00
  0.859        1.012      0.000000e+00
  0.859        1.027      0.000000e+00
  0.859        1.042      0.000000e+00
  0.859        1.057      0.000000e+00
  0.859        1.072      0.000000e+00
  0.859        1.087      0.000000e+00
  0.859        1.102      0.000000e+00
  0.859        1.117      0.000000e+00
  0.859        1.132      0.000000e+00
  0.859        1.147      0.000000e+00
  0.859        1.162      0.000000e+00
  0.859        1.177      0.000000e+00
  0.859        1.192      0.000000e+00

  0.874        0.018      1.000000e+02
  0.874        0.033      3.000000e+00
  0.874        0.048      0.000000e+00
  0.874        0.063      0.000000e+00
  0.874        0.078      0.000000e+00
  0.874        0.093      0.000000e+00
  0.874        0.108      0.000000e+00
  0.874        0.123      0.000000e+00
  0.874        0.138      0.000000e+00
  0.874        0.153      0.000000e+00
  0.874        0.168      0.000000e+00
  0.874        0.183      0.000000e+00
  0.874        0.198      0.000000e+00
  0.874        0.213      0.000000e+00
  0.874        0.228      0.000000e+00
  0.874        0.243      0.000000e+00
  0.874        0.259      0.000000e+00
  0.874        0.274      0.000000e+00
  0.874        0.289      0.000000e+00
  0.874        0.304      0.000000e+00
  0.874        0.319      0.000000e+00
  0.874        0.334      0.000000e+00
  0.874        0.349      0.000000e+00
  0.874        0.364      0.000000e+00
  0.874        0.379      0.000000e+00
  0.874        0.394      0.000000e+00
  0.874        0.409      0.000000e+00
  0.874        0.424      0.000000e+00
  0.874        0.439      0.000000e+00
  0.874        0.454      0.000000e+00
  0.874        0.469      0.000000e+00
  0.874        0.484      0.000000e+00
  0.874        0.500      0.000000e+00
  0.874        0.515      0.000000e+00
  0.874        0.530      0.000000e+00
  0.874        0.545      0.000000e+00
  0.874        0.560      0.000000e+00
  0.874        0.575      0.000000e+00
  0.874        0.590      0.000000e+00
  0.874        0.605      0.000000e+00
  0.874        0.620      0.000000e+00
  0.874        0.635      0.000000e+00
  0.874        0.650      0.000000e+00
  0.874        0.665      0.000000e+00
  0.874        0.680      0.000000e+00
  0.874        0.695      0.000000e+00
  0.874        0.710      0.000000e+00
  0.874        0.726      0.000000e+00
  0.874        0.741      0.000000e+00
  0.874        0.756      0.000000e+00
  0.874        0.771      0.000000e+00
  0.874        0.786      0.000000e+00
  0.874        0.801      0.000000e+00
  0.874        0.816      0.000000e+00
  0.874        0.831      0.000000e+00
  0.874        0.846      0.000000e+00
  0.874        0.861      0.000000e+00
  0.874        0.876      0.000000e+00
  0.874        0.891      0.000000e+00
  0.874        0.906      0.000000e+00
  0.874        0.921      0.000000e+00
  0.874        0.936      0.000000e+00
  0.874        0.951      0.000000e+00
  0.874        0.967      0.000000e+00
  0.874        0.982      0.000000e+00
  0.874        0.997      0.000000e+00
  0.874        1.012      0.000000e+00
  0.874        1.027      0.000000e+00
  0.874        1.042      0.000000e+00
  0.874        1.057      0.000000e+00
  0.874        1.072      0.000000e+00
  0.874        1.087      0.000000e+00
  0.874        1.102      0.000000e+00
  0.874        1.117      0.000000e+00
  0.874        1.132      0.000000e+00
  0.874        1.147      0.000000e+00
  0.874        1.162      0.000000e+00
  0.874        1.177      0.000000e+00
  0.874        1.192      0.000000e+00

  0.889        0.018      7.600000e+01
  0.889        0.033      4.000000e+00
  0.889        0.048      0.000000e+00
  0.889        0.063      0.000000e+00
  0.889        0.078      0.000000e+00
  0.889        0.093      0.000000e+00
  0.889        0.108      0.000000e+00
  0.889        0.123      0.000000e+00
  0.889        0.138      0.000000e+00
  0.889        0.153      0.000000e+00
  0.889        0.168      0.000000e+00
  0.889        0.183      0.000000e+00
  0.889        0.198      0.000000e+00
  0.889        0.213      0.000000e+00
  0.889        0.228      0.000000e+00
  0.889        0.243      0.000000e+00
  0.889        0.259      0.000000e+00
  0.889        0.274      0.000000e+00
  0.889        0.289      0.000000e+00
  0.889        0.304      0.000000e+00
  0.889        0.319      0.000000e+00
  0.889        0.334      0.000000e+00
  0.889        0.349      0.000000e+00
  0.889        0.364      0.000000e+00
  0.889        0.379      0.000000e+00
  0.889        0.394      0.000000e+00
  0.889        0.409      0.000000e+00
  0.889        0.424      0.000000e+00
  0.889        0.439      0.000000e+00
  0.889        0.454      0.000000e+00
  0.889        0.469      0.000000e+00
  0.889        0.484      0.000000e+00
  0.889        0.500      0.000000e+00
  0.889        0.515      0.000000e+00
  0.889        0.530      0.000000e+00
  0.889        0.545      0.000000e+00
  0.889        0.560      0.000000e+00
  0.889        0.575      0.000000e+00
  0.889        0.590      0.000000e+00
  0.889        0.605      0.000000e+00
  0.889        0.620      0.000000e+00
  0.889        0.635      0.000000e+00
  0.889        0.650      0.000000e+00
  0.889        0.665      0.000000e+00
  0.889        0.680      0.000000e+00
  0.889        0.695      0.000000e+00
  0.889        0.710      0.000000e+00
  0.889        0.726      0.000000e+00
  0.889        0.741      0.000000e+00
  0.889        0.756      0.000000e+00
  0.889        0.771      0.000000e+00
  0.889        0.786      0.000000e+00
  0.889        0.801      0.000000e+00
  0.889        0.816      0.000000e+00
  0.889        0.831      0.000000e+00
  0.889        0.846      0.000000e+00
  0.889        0.861      0.000000e+00
  0.889        0.876      0.000000e+00
  0.889        0.891      0.000000e+00
  0.889        0.906      0.000000e+00
  0.889        0.921      0.000000e+00
  0.889        0.936      0.000000e+00
  0.889        0.951      0.000000e+00
  0.889        0.967      0.000000e+00
  0.889        0.982      0.000000e+00
  0.889        0.997      0.000000e+00
  0.889        1.012      0.000000e+00
  0.889        1.027      0.000000e+00
  0.889        1.042      0.000000e+00
  0.889        1.057      0.000000e+00
  0.889        1.072      0.000000e+00
  0.889        1.087      0.000000e+00
  0.889        1.102      0.000000e+00
  0.889        1.117      0.000000e+00
  0.889        1.132      0.000000e+00
  0.889        1.147      0.000000e+00
  0.889        1.162      0.000000e+00
  0.889        1.177      0.000000e+00
  0.889        1.192      0.000000e+00

  0.904        0.018      7.000000e+01
  0.904        0.033      1.000000e+00
  0.904        0.048      0.000000e+00
  0.904        0.063      0.000000e+00
  0.904        0.078      0.000000e+00
  0.904        0.093      0.000000e+00
  0.904        0.108      0.000000e+00
  0.904        0.123      0.000000e+00
  0.904        0.138      0.000000e+00
  0.904        0.153      0.000000e+00
  0.904        0.168      0.000000e+00
  0.904        0.183      0.000000e+00
  0.904        0.198      0.000000e+00
  0.904        0.213      0.000000e+00
  0.904        0.228      0.000000e+00
  0.904        0.243      0.000000e+00
  0.904        0.259      0.000000e+00
  0.904        0.274      0.000000e+00
  0.904        0.289      0.000000e+00
  0.904        0.304      0.000000e+00
  0.904        0.319      0.000000e+00
  0.904        0.334      0.000000e+00
  0.904        0.349      0.000000e+00
  0.904        0.364      0.000000e+00
  0.904        0.379      0.000000e+00
  0.904        0.394      0.000000e+00
  0.904        0.409      0.000000e+00
  0.904        0.424      0.000000e+00
  0.904        0.439      0.000000e+00
  0.904        0.454      0.000000e+00
  0.904        0.469      0.000000e+00
  0.904        0.484      0.000000e+00
  0.904        0.500      0.000000e+00
  0.904        0.515      0.000000e+00
  0.904        0.530      0.000000e+00
  0.904        0.545      0.000000e+00
  0.904        0.560      0.000000e+00
  0.904        0.575      0.000000e+00
  0.904        0.590      0.000000e+00
  0.904        0.605      0.000000e+00
  0.904        0.620      0.000000e+00
  0.904        0.635      0.000000e+00
  0.904        0.650      0.000000e+00
  0.904        0.665      0.000000e+00
  0.904        0.680      0.000000e+00
  0.904        0.695      0.000000e+00
  0.904        0.710      0.000000e+00
  0.904        0.726      0.000000e+00
  0.904        0.741      0.000000e+00
  0.904        0.756      0.000000e+00
  0.904        0.771      0.000000e+00
  0.904        0.786      0.000000e+00
  0.904        0.801      0.000000e+00
  0.904        0.816      0.000000e+00
  0.904        0.831      0.000000e+00
  0.904        0.846      0.000000e+00
  0.904        0.861      0.000000e+00
  0.904        0.876      0.000000e+00
  0.904        0.891      0.000000e+00
  0.904        0.906      0.000000e+00
  0.904        0.921      0.000000e+00
  0.904        0.936      0.000000e+00
  0.904        0.951      0.000000e+00
  0.904        0.967      0.000000e+00
  0.904        0.982      0.000000e+00
  0.904        0.997      0.000000e+00
  0.904        1.012      0.000000e+00
  0.904        1.027      0.000000e+00
  0.904        1.042      0.000000e+00
  0.904        1.057      0.000000e+00
  0.904        1.072      0.000000e+00
  0.904        1.087      0.000000e+00
  0.904        1.102      0.000000e+00
  0.904        1.117      0.000000e+00
  0.904        1.132      0.000000e+00
  0.904        1.147      0.000000e+00
  0.904        1.162      0.000000e+00
  0.904        1.177      0.000000e+00
  0.904        1.192      0.000000e+00

  0.919        0.018      4.200000e+01
  0.919        0.033      0.000000e+00
  0.919        0.048      0.000000e+00
  0.919        0.063      0.000000e+00
  0.919        0.078      0.000000e+00
  0.919        0.093      0.000000e+00
  0.919        0.108      0.000000e+00
  0.919        0.123      0.000000e+00
  0.919        0.138      0.000000e+00
  0.919        0.153      0.000000e+00
  0.919        0.168      0.000000e+00
  0.919        0.183      0.000000e+00
  0.919        0.198      0.000000e+00
  0.919        0.213      0.000000e+00
  0.919        0.228      0.000000e+00
  0.919        0.243      0.000000e+00
  0.919        0.259      0.000000e+00
  0.919        0.274      0.000000e+00
  0.919        0.289      0.000000e+00
  0.919        0.304      0.000000e+00
  0.919        0.319      0.000000e+00
  0.919        0.334      0.000000e+00
  0.919        0.349      0.000000e+00
  0.919        0.364      0.000000e+00
  0.919        0.379      0.000000e+00
  0.919        0.394      0.000000e+00
  0.919        0.409      0.000000e+00
  0.919        0.424      0.000000e+00
  0.919        0.439      0.000000e+00
  0.919        0.454      0.000000e+00
  0.919        0.469      0.000000e+00
  0.919        0.484      0.000000e+00
  0.919        0.500      0.000000e+00
  0.919        0.515      0.000000e+00
  0.919        0.530      0.000000e+00
  0.919        0.545      0.000000e+00
  0.919        0.560      0.000000e+00
  0.919        0.575      0.000000e+00
  0.919        0.590      0.000000e+00
  0.919        0.605      0.000000e+00
  0.919        0.620      0.000000e+00
  0.919        0.635      0.000000e+00
  0.919        0.650      0.000000e+00
  0.919        0.665      0.000000e+00
  0.919        0.680      0.000000e+00
  0.919        0.695      0.000000e+00
  0.919        0.710      0.000000e+00
  0.919        0.726      0.000000e+00
  0.919        0.741      0.000000e+00
  0.919        0.756      0.000000e+00
  0.919        0.771      0.000000e+00
  0.919        0.786      0.000000e+00
  0.919        0.801      0.000000e+00
  0.919        0.816      0.000000e+00
  0.919        0.831      0.000000e+00
  0.919        0.846      0.000000e+00
  0.919        0.861      0.000000e+00
  0.919        0.876      0.000000e+00
  0.919        0.891      0.000000e+00
  0.919        0.906      0.000000e+00
  0.919        0.921      0.000000e+00
  0.919        0.936      0.000000e+00
  0.919        0.951      0.000000e+00
  0.919        0.967      0.000000e+00
  0.919        0.982      0.000000e+00
  0.919        0.997      0.000000e+00
  0.919        1.012      0.000000e+00
  0.919        1.027      0.000000e+00
  0.919        1.042      0.000000e+00
  0.919        1.057      0.000000e+00
  0.919        1.072      0.000000e+00
  0.919        1.087      0.000000e+00
  0.919        1.102      0.000000e+00
  0.919        1.117      0.000000e+00
  0.919        1.132      0.000000e+00
  0.919        1.147      0.000000e+00
  0.919        1.162      0.000000e+00
  0.919        1.177      0.000000e+00
  0.919        1.192      0.000000e+00

  0.934        0.018      3.000000e+01
  0.934        0.033      0.000000e+00
  0.934        0.048      0.000000e+00
  0.934        0.063      0.000000e+00
  0.934        0.078      0.000000e+00
  0.934        0.093      0.000000e+00
  0.934        0.108      0.000000e+00
  0.934        0.123      0.000000e+00
  0.934        0.138      0.000000e+00
  0.934        0.153      0.000000e+00
  0.934        0.168      0.000000e+00
  0.934        0.183      0.000000e+00
  0.934        0.198      0.000000e+00
  0.934        0.213      0.000000e+00
  0.934        0.228      0.000000e+00
  0.934        0.243      0.000000e+00
  0.934        0.259      0.000000e+00
  0.934        0.274      0.000000e+00
  0.934        0.289      0.000000e+00
  0.934        0.304      0.000000e+00
  0.934        0.319      0.000000e+00
  0.934        0.334      0.000000e+00
  0.934        0.349      0.000000e+00
  0.934        0.364      0.000000e+00
  0.934        0.379      0.000000e+00
  0.934        0.394      0.000000e+00
  0.934        0.409      0.000000e+00
  0.934        0.424      0.000000e+00
  0.934        0.439      0.000000e+00
  0.934        0.454      0.000000e+00
  0.934        0.469      0.000000e+00
  0.934        0.484      0.000000e+00
  0.934        0.500      0.000000e+00
  0.934        0.515      0.000000e+00
  0.934        0.530      0.000000e+00
  0.934        0.545      0.000000e+00
  0.934        0.560      0.000000e+00
  0.934        0.575      0.000000e+00
  0.934        0.590      0.000000e+00
  0.934        0.605      0.000000e+00
  0.934        0.620      0.000000e+00
  0.934        0.635      0.000000e+00
  0.934        0.650      0.000000e+00
  0.934        0.665      0.000000e+00
  0.934        0.680      0.000000e+00
  0.934        0.695      0.000000e+00
  0.934        0.710      0.000000e+00
  0.934        0.726      0.000000e+00
  0.934        0.741      0.000000e+00
  0.934        0.756      0.000000e+00
  0.934        0.771      0.000000e+00
  0.934        0.786      0.000000e+00
  0.934        0.801      0.000000e+00
  0.934        0.816      0.000000e+00
  0.934        0.831      0.000000e+00
  0.934        0.846      0.000000e+00
  0.934        0.861      0.000000e+00
  0.934        0.876      0.000000e+00
  0.934        0.891      0.000000e+00
  0.934        0.906      0.000000e+00
  0.934        0.921      0.000000e+00
  0.934        0.936      0.000000e+00
  0.934        0.951      0.000000e+00
  0.934        0.967      0.000000e+00
  0.934        0.982      0.000000e+00
  0.934        0.997      0.000000e+00
  0.934        1.012      0.000000e+00
  0.934        1.027      0.000000e+00
  0.934        1.042      0.000000e+00
  0.934        1.057      0.000000e+00
  0.934        1.072      0.000000e+00
  0.934        1.087      0.000000e+00
  0.934        1.102      0.000000e+00
  0.934        1.117      0.000000e+00
  0.934        1.132      0.000000e+00
  0.934        1.147      0.000000e+00
  0.934        1.162      0.000000e+00
  0.934        1.177      0.000000e+00
  0.934        1.192      0.000000e+00

  0.950        0.018      2.400000e+01
  0.950        0.033      0.000000e+00
  0.950        0.048      0.000000e+00
  0.950        0.063      0.000000e+00
  0.950        0.078      0.000000e+00
  0.950        0.093      0.000000e+00
  0.950        0.108      0.000000e+00
  0.950        0.123      0.000000e+00
  0.950        0.138      0.000000e+00
  0.950        0.153      0.000000e+00
  0.950        0.168      0.000000e+00
  0.950        0.183      0.000000e+00
  0.950        0.198      0.000000e+00
  0.950        0.213      0.000000e+00
  0.950        0.228      0.000000e+00
  0.950        0.243      0.000000e+00
  0.950        0.259      0.000000e+00
  0.950        0.274      0.000000e+00
  0.950        0.289      0.000000e+00
  0.950        0.304      0.000000e+00
  0.950        0.319      0.000000e+00
  0.950        0.334      0.000000e+00
  0.950        0.349      0.000000e+00
  0.950        0.364      0.000000e+00
  0.950        0.379      0.000000e+00
  0.950        0.394      0.000000e+00
  0.950        0.409      0.000000e+00
  0.950        0.424      0.000000e+00
  0.950        0.439      0.000000e+00
  0.950        0.454      0.000000e+00
  0.950        0.469      0.000000e+00
  0.950        0.484      0.000000e+00
  0.950        0.500      0.000000e+00
  0.950        0.515      0.000000e+00
  0.950        0.530      0.000000e+00
  0.950        0.545      0.000000e+00
  0.950        0.560      0.000000e+00
  0.950        0.575      0.000000e+00
  0.950        0.590      0.000000e+00
  0.950        0.605      0.000000e+00
  0.950        0.620      0.000000e+00
  0.950        0.635      0.000000e+00
  0.950        0.650      0.000000e+00
  0.950        0.665      0.000000e+00
  0.950        0.680      0.000000e+00
  0.950        0.695      0.000000e+00
  0.950        0.710      0.000000e+00
  0.950        0.726      0.000000e+00
  0.950        0.741      0.000000e+00
  0.950        0.756      0.000000e+00
  0.950        0.771      0.000000e+00
  0.950        0.786      0.000000e+00
  0.950        0.801      0.000000e+00
  0.950        0.816      0.000000e+00
  0.950        0.831      0.000000e+00
  0.950        0.846      0.000000e+00
  0.950        0.861      0.000000e+00
  0.950        0.876      0.000000e+00
  0.950        0.891      0.000000e+00
  0.950        0.906      0.000000e+00
  0.950        0.921      0.000000e+00
  0.950        0.936      0.000000e+00
  0.950        0.951      0.000000e+00
  0.950        0.967      0.000000e+00
  0.950        0.982      0.000000e+00
  0.950        0.997      0.000000e+00
  0.950        1.012      0.000000e+00
  0.950        1.027      0.000000e+00
  0.950        1.042      0.000000e+00
  0.950        1.057      0.000000e+00
  0.950        1.072      0.000000e+00
  0.950        1.087      0.000000e+00
  0.950        1.102      0.000000e+00
  0.950        1.117      0.000000e+00
  0.950        1.132      0.000000e+00
  0.950        1.147      0.000000e+00
  0.950        1.162      0.000000e+00
  0.950        1.177      0.000000e+00
  0.950        1.192      0.000000e+00

  0.965        0.018      1.800000e+01
  0.965        0.033      0.000000e+00
  0.965        0.048      0.000000e+00
  0.965        0.063      0.000000e+00
  0.965        0.078      0.000000e+00
  0.965        0.093      0.000000e+00
  0.965        0.108      0.000000e+00
  0.965        0.123      0.000000e+00
  0.965        0.138      0.000000e+00
  0.965        0.153      0.000000e+00
  0.965        0.168      0.000000e+00
  0.965        0.183      0.000000e+00
  0.965        0.198      0.000000e+00
  0.965        0.213      0.000000e+00
  0.965        0.228      0.000000e+00
  0.965        0.243      0.000000e+00
  0.965        0.259      0.000000e+00
  0.965        0.274      0.000000e+00
  0.965        0.289      0.000000e+00
  0.965        0.304      0.000000e+00
  0.965        0.319      0.000000e+00
  0.965        0.334      0.000000e+00
  0.965        0.349      0.000000e+00
  0.965        0.364      0.000000e+00
  0.965        0.379      0.000000e+00
  0.965        0.394      0.000000e+00
  0.965        0.409      0.000000e+00
  0.965        0.424      0.000000e+00
  0.965        0.439      0.000000e+00
  0.965        0.454      0.000000e+00
  0.965        0.469      0.000000e+00
  0.965        0.484      0.000000e+00
  0.965        0.500      0.000000e+00
  0.965        0.515      0.000000e+00
  0.965        0.530      0.000000e+00
  0.965        0.545      0.000000e+00
  0.965        0.560      0.000000e+00
  0.965        0.575      0.000000e+00
  0.965        0.590      0.000000e+00
  0.965        0.605      0.000000e+00
  0.965        0.620      0.000000e+00
  0.965        0.635      0.000000e+00
  0.965        0.650      0.000000e+00
  0.965        0.665      0.000000e+00
  0.965        0.680      0.000000e+00
  0.965        0.695      0.000000e+00
  0.965        0.710      0.000000e+00
  0.965        0.726      0.000000e+00
  0.965        0.741      0.000000e+00
  0.965        0.756      0.000000e+00
  0.965        0.771      0.000000e+00
  0.965        0.786      0.000000e+00
  0.965        0.801      0.000000e+00
  0.965        0.816      0.000000e+00
  0.965        0.831      0.000000e+00
  0.965        0.846      0.000000e+00
  0.965        0.861      0.000000e+00
  0.965        0.876      0.000000e+00
  0.965        0.891      0.000000e+00
  0.965        0.906      0.000000e+00
  0.965        0.921      0.000000e+00
  0.965        0.936      0.000000e+00
  0.965        0.951      0.000000e+00
  0.965        0.967      0.000000e+00
  0.965        0.982      0.000000e+00
  0.965        0.997      0.000000e+00
  0.965        1.012      0.000000e+00
  0.965        1.027      0.000000e+00
  0.965        1.042      0.000000e+00
  0.965        1.057      0.000000e+00
  0.965        1.072      0.000000e+00
  0.965        1.087      0.000000e+00
  0.965        1.102      0.000000e+00
  0.965        1.117      0.000000e+00
  0.965        1.132      0.000000e+00
  0.965        1.147      0.000000e+00
  0.965        1.162      0.000000e+00
  0.965        1.177      0.000000e+00
  0.965        1.192      0.000000e+00

  0.980        0.018      1.000000e+01
  0.980        0.033      0.000000e+00
  0.980        0.048      0.000000e+00
  0.980        0.063      0.000000e+00
  0.980        0.078      0.000000e+00
  0.980        0.093      0.000000e+00
  0.980        0.108      0.000000e+00
  0.980        0.123      0.000000e+00
  0.980        0.138      0.000000e+00
  0.980        0.153      0.000000e+00
  0.980        0.168      0.000000e+00
  0.980        0.183      0.000000e+00
  0.980        0.198      0.000000e+00
  0.980        0.213      0.000000e+00
  0.980        0.228      0.000000e+00
  0.980        0.243      0.000000e+00
  0.980        0.259      0.000000e+00
  0.980        0.274      0.000000e+00
  0.980        0.289      0.000000e+00
  0.980        0.304      0.000000e+00
  0.980        0.319      0.000000e+00
  0.980        0.334      0.000000e+00
  0.980        0.349      0.000000e+00
  0.980        0.364      0.000000e+00
  0.980        0.379      0.000000e+00
  0.980        0.394      0.000000e+00
  0.980        0.409      0.000000e+00
  0.980        0.424      0.000000e+00
  0.980        0.439      0.000000e+00
  0.980        0.454      0.000000e+00
  0.980        0.469      0.000000e+00
  0.980        0.484      0.000000e+00
  0.980        0.500      0.000000e+00
  0.980        0.515      0.000000e+00
  0.980        0.530      0.000000e+00
  0.980        0.545      0.000000e+00
  0.980        0.560      0.000000e+00
  0.980        0.575      0.000000e+00
  0.980        0.590      0.000000e+00
  0.980        0.605      0.000000e+00
  0.980        0.620      0.000000e+00
  0.980        0.635      0.000000e+00
  0.980        0.650      0.000000e+00
  0.980        0.665      0.000000e+00
  0.980        0.680      0.000000e+00
  0.980        0.695      0.000000e+00
  0.980        0.710      0.000000e+00
  0.980        0.726      0.000000e+00
  0.980        0.741      0.000000e+00
  0.980        0.756      0.000000e+00
  0.980        0.771      0.000000e+00
  0.980        0.786      0.000000e+00
  0.980        0.801      0.000000e+00
  0.980        0.816      0.000000e+00
  0.980        0.831      0.000000e+00
  0.980        0.846      0.000000e+00
  0.980        0.861      0.000000e+00
  0.980        0.876      0.000000e+00
  0.980        0.891      0.000000e+00
  0.980        0.906      0.000000e+00
  0.980        0.921      0.000000e+00
  0.980        0.936      0.000000e+00
  0.980        0.951      0.000000e+00
  0.980        0.967      0.000000e+00
  0.980        0.982      0.000000e+00
  0.980        0.997      0.000000e+00
  0.980        1.012      0.000000e+00
  0.980        1.027      0.000000e+00
  0.980        1.042      0.000000e+00
  0.980        1.057      0.000000e+00
  0.980        1.072      0.000000e+00
  0.980        1.087      0.000000e+00
  0.980        1.102      0.000000e+00
  0.980        1.117      0.000000e+00
  0.980        1.132      0.000000e+00
  0.980        1.147      0.000000e+00
  0.980        1.162      0.000000e+00
  0.980        1.177      0.000000e+00
  0.980        1.192      0.000000e+00

  0.995        0.018      1.000000e+01
  0.995        0.033      0.000000e+00
  0.995        0.048      0.000000e+00
  0.995        0.063      0.000000e+00
  0.995        0.078      0.000000e+00
  0.995        0.093      0.000000e+00
  0.995        0.108      0.000000e+00
  0.995        0.123      0.000000e+00
  0.995        0.138      0.000000e+00
  0.995        0.153      0.000000e+00
  0.995        0.168      0.000000e+00
  0.995        0.183      0.000000e+00
  0.995        0.198      0.000000e+00
  0.995        0.213      0.000000e+00
  0.995        0.228      0.000000e+00
  0.995        0.243      0.000000e+00
  0.995        0.259      0.000000e+00
  0.995        0.274      0.000000e+00
  0.995        0.289      0.000000e+00
  0.995        0.304      0.000000e+00
  0.995        0.319      0.000000e+00
  0.995        0.334      0.000000e+00
  0.995        0.349      0.000000e+00
  0.995        0.364      0.000000e+00
  0.995        0.379      0.000000e+00
  0.995        0.394      0.000000e+00
  0.995        0.409      0.000000e+00
  0.995        0.424      0.000000e+00
  0.995        0.439      0.000000e+00
  0.995        0.454      0.000000e+00
  0.995        0.469      0.000000e+00
  0.995        0.484      0.000000e+00
  0.995        0.500      0.000000e+00
  0.995        0.515      0.000000e+00
  0.995        0.530      0.000000e+00
  0.995        0.545      0.000000e+00
  0.995        0.560      0.000000e+00
  0.995        0.575      0.000000e+00
  0.995        0.590      0.000000e+00
  0.995        0.605      0.000000e+00
  0.995        0.620      0.000000e+00
  0.995        0.635      0.000000e+00
  0.995        0.650      0.000000e+00
  0.995        0.665      0.000000e+00
  0.995        0.680      0.000000e+00
  0.995        0.695      0.000000e+00
  0.995        0.710      0.000000e+00
  0.995        0.726      0.000000e+00
  0.995        0.741      0.000000e+00
  0.995        0.756      0.000000e+00
  0.995        0.771      0.000000e+00
  0.995        0.786      0.000000e+00
  0.995        0.801      0.000000e+00
  0.995        0.816      0.000000e+00
  0.995        0.831      0.000000e+00
  0.995        0.846      0.000000e+00
  0.995        0.861      0.000000e+00
  0.995        0.876      0.000000e+00
  0.995        0.891      0.000000e+00
  0.995        0.906      0.000000e+00
  0.995        0.921      0.000000e+00
  0.995        0.936      0.000000e+00
  0.995        0.951      0.000000e+00
  0.995        0.967      0.000000e+00
  0.995        0.982      0.000000e+00
  0.995        0.997      0.000000e+00
  0.995        1.012      0.000000e+00
  0.995        1.027      0.000000e+00
  0.995        1.042      0.000000e+00
  0.995        1.057      0.000000e+00
  0.995        1.072      0.000000e+00
  0.995        1.087      0.000000e+00
  0.995        1.102      0.000000e+00
  0.995        1.117      0.000000e+00
  0.995        1.132      0.000000e+00
  0.995        1.147      0.000000e+00
  0.995        1.162      0.000000e+00
  0.995        1.177      0.000000e+00
  0.995        1.192      0.000000e+00

  1.010        0.018      2.000000e+00
  1.010        0.033      0.000000e+00
  1.010        0.048      0.000000e+00
  1.010        0.063      0.000000e+00
  1.010        0.078      0.000000e+00
  1.010        0.093      0.000000e+00
  1.010        0.108      0.000000e+00
  1.010        0.123      0.000000e+00
  1.010        0.138      0.000000e+00
  1.010        0.153      0.000000e+00
  1.010        0.168      0.000000e+00
  1.010        0.183      0.000000e+00
  1.010        0.198      0.000000e+00
  1.010        0.213      0.000000e+00
  1.010        0.228      0.000000e+00
  1.010        0.243      0.000000e+00
  1.010        0.259      0.000000e+00
  1.010        0.274      0.000000e+00
  1.010        0.289      0.000000e+00
  1.010        0.304      0.000000e+00
  1.010        0.319      0.000000e+00
  1.010        0.334      0.000000e+00
  1.010        0.349      0.000000e+00
  1.010        0.364      0.000000e+00
  1.010        0.379      0.000000e+00
  1.010        0.394      0.000000e+00
  1.010        0.409      0.000000e+00
  1.010        0.424      0.000000e+00
  1.010        0.439      0.000000e+00
  1.010        0.454      0.000000e+00
  1.010        0.469      0.000000e+00
  1.010        0.484      0.000000e+00
  1.010        0.500      0.000000e+00
  1.010        0.515      0.000000e+00
  1.010        0.530      0.000000e+00
  1.010        0.545      0.000000e+00
  1.010        0.560      0.000000e+00
  1.010        0.575      0.000000e+00
  1.010        0.590      0.000000e+00
  1.010        0.605      0.000000e+00
  1.010        0.620      0.000000e+00
  1.010        0.635      0.000000e+00
  1.010        0.650      0.000000e+00
  1.010        0.665      0.000000e+00
  1.010        0.680      0.000000e+00
  1.010        0.695      0.000000e+00
  1.010        0.710      0.000000e+00
  1.010        0.726      0.000000e+00
  1.010        0.741      0.000000e+00
  1.010        0.756      0.000000e+00
  1.010        0.771      0.000000e+00
  1.010        0.786      0.000000e+00
  1.010        0.801      0.000000e+00
  1.010        0.816      0.000000e+00
  1.010        0.831      0.000000e+00
  1.010        0.846      0.000000e+00
  1.010        0.861      0.000000e+00
  1.010        0.876      0.000000e+00
  1.010        0.891      0.000000e+00
  1.010        0.906      0.000000e+00
  1.010        0.921      0.000000e+00
  1.010        0.936      0.000000e+00
  1.010        0.951      0.000000e+00
  1.010        0.967      0.000000e+00
  1.010        0.982      0.000000e+00
  1.010        0.997      0.000000e+00
  1.010        1.012      0.000000e+00
  1.010        1.027      0.000000e+00
  1.010        1.042      0.000000e+00
  1.010        1.057      0.000000e+00
  1.010        1.072      0.000000e+00
  1.010        1.087      0.000000e+00
  1.010        1.102      0.000000e+00
  1.010        1.117      0.000000e+00
  1.010        1.132      0.000000e+00
  1.010        1.147      0.000000e+00
  1.010        1.162      0.000000e+00
  1.010        1.177      0.000000e+00
  1.010        1.192      0.000000e+00

  1.025        0.018      3.000000e+00
  1.025        0.033      0.000000e+00
  1.025        0.048      0.000000e+00
  1.025        0.063      0.000000e+00
  1.025        0.078      0.000000e+00
  1.025        0.093      0.000000e+00
  1.025        0.108      0.000000e+00
  1.025        0.123      0.000000e+00
  1.025        0.138      0.000000e+00
  1.025        0.153      0.000000e+00
  1.025        0.168      0.000000e+00
  1.025        0.183      0.000000e+00
  1.025        0.198      0.000000e+00
  1.025        0.213      0.000000e+00
  1.025        0.228      0.000000e+00
  1.025        0.243      0.000000e+00
  1.025        0.259      0.000000e+00
  1.025        0.274      0.000000e+00
  1.025        0.289      0.000000e+00
  1.025        0.304      0.000000e+00
  1.025        0.319      0.000000e+00
  1.025        0.334      0.000000e+00
  1.025        0.349      0.000000e+00
  1.025        0.364      0.000000e+00
  1.025        0.379      0.000000e+00
  1.025        0.394      0.000000e+00
  1.025        0.409      0.000000e+00
  1.025        0.424      0.000000e+00
  1.025        0.439      0.000000e+00
  1.025        0.454      0.000000e+00
  1.025        0.469      0.000000e+00
  1.025        0.484      0.000000e+00
  1.025        0.500      0.000000e+00
  1.025        0.515      0.000000e+00
  1.025        0.530      0.000000e+00
  1.025        0.545      0.000000e+00
  1.025        0.560      0.000000e+00
  1.025        0.575      0.000000e+00
  1.025        0.590      0.000000e+00
  1.025        0.605      0.000000e+00
  1.025        0.620      0.000000e+00
  1.025        0.635      0.000000e+00
  1.025        0.650      0.000000e+00
  1.025        0.665      0.000000e+00
  1.025        0.680      0.000000e+00
  1.025        0.695      0.000000e+00
  1.025        0.710      0.000000e+00
  1.025        0.726      0.000000e+00
  1.025        0.741      0.000000e+00
  1.025        0.756      0.000000e+00
  1.025        0.771      0.000000e+00
  1.025        0.786      0.000000e+00
  1.025        0.801      0.000000e+00
  1.025        0.816      0.000000e+00
  1.025        0.831      0.000000e+00
  1.025        0.846      0.000000e+00
  1.025        0.861      0.000000e+00
  1.025        0.876      0.000000e+00
  1.025        0.891      0.000000e+00
  1.025        0.906      0.000000e+00
  1.025        0.921      0.000000e+00
  1.025        0.936      0.000000e+00
  1.025        0.951      0.000000e+00
  1.025        0.967      0.000000e+00
  1.025        0.982      0.000000e+00
  1.025        0.997      0.000000e+00
  1.025        1.012      0.000000e+00
  1.025        1.027      0.000000e+00
  1.025        1.042      0.000000e+00
  1.025        1.057      0.000000e+00
  1.025        1.072      0.000000e+00
  1.025        1.087      0.000000e+00
  1.025        1.102      0.000000e+00
  1.025        1.117      0.000000e+00
  1.025        1.132      0.000000e+00
  1.025        1.147      0.000000e+00
  1.025        1.162      0.000000e+00
  1.025        1.177      0.000000e+00
  1.025        1.192      0.000000e+00

  1.041        0.018      1.000000e+00
  1.041        0.033      0.000000e+00
  1.041        0.048      0.000000e+00
  1.041        0.063      0.000000e+00
  1.041        0.078      0.000000e+00
  1.041        0.093      0.000000e+00
  1.041        0.108      0.000000e+00
  1.041        0.123      0.000000e+00
  1.041        0.138      0.000000e+00
  1.041        0.153      0.000000e+00
  1.041        0.168      0.000000e+00
  1.041        0.183      0.000000e+00
  1.041        0.198      0.000000e+00
  1.041        0.213      0.000000e+00
  1.041        0.228      0.000000e+00
  1.041        0.243      0.000000e+00
  1.041        0.259      0.000000e+00
  1.041        0.274      0.000000e+00
  1.041        0.289      0.000000e+00
  1.041        0.304      0.000000e+00
  1.041        0.319      0.000000e+00
  1.041        0.334      0.000000e+00
  1.041        0.349      0.000000e+00
  1.041        0.364      0.000000e+00
  1.041        0.379      0.000000e+00
  1.041        0.394      0.000000e+00
  1.041        0.409      0.000000e+00
  1.041        0.424      0.000000e+00
  1.041        0.439      0.000000e+00
  1.041        0.454      0.000000e+00
  1.041        0.469      0.000000e+00
  1.041        0.484      0.000000e+00
  1.041        0.500      0.000000e+00
  1.041        0.515      0.000000e+00
  1.041        0.530      0.000000e+00
  1.041        0.545      0.000000e+00
  1.041        0.560      0.000000e+00
  1.041        0.575      0.000000e+00
  1.041        0.590      0.000000e+00
  1.041        0.605      0.000000e+00
  1.041        0.620      0.000000e+00
  1.041        0.635      0.000000e+00
  1.041        0.650      0.000000e+00
  1.041        0.665      0.000000e+00
  1.041        0.680      0.000000e+00
  1.041        0.695      0.000000e+00
  1.041        0.710      0.000000e+00
  1.041        0.726      0.000000e+00
  1.041        0.741      0.000000e+00
  1.041        0.756      0.000000e+00
  1.041        0.771      0.000000e+00
  1.041        0.786      0.000000e+00
  1.041        0.801      0.000000e+00
  1.041        0.816      0.000000e+00
  1.041        0.831      0.000000e+00
  1.041        0.846      0.000000e+00
  1.041        0.861      0.000000e+00
  1.041        0.876      0.000000e+00
  1.041        0.891      0.000000e+00
  1.041        0.906      0.000000e+00
  1.041        0.921      0.000000e+00
  1.041        0.936      0.000000e+00
  1.041        0.951      0.000000e+00
  1.041        0.967      0.000000e+00
  1.041        0.982      0.000000e+00
  1.041        0.997      0.000000e+00
  1.041        1.012      0.000000e+00
  1.041        1.027      0.000000e+00
  1.041        1.042      0.000000e+00
  1.041        1.057      0.000000e+00
  1.041        1.072      0.000000e+00
  1.041        1.087      0.000000e+00
  1.041        1.102      0.000000e+00
  1.041        1.117      0.000000e+00
  1.041        1.132      0.000000e+00
  1.041        1.147      0.000000e+00
  1.041        1.162      0.000000e+00
  1.041        1.177      0.000000e+00
  1.041        1.192      0.000000e+00

  1.056        0.018      4.000000e+00
  1.056        0.033      0.000000e+00
  1.056        0.048      0.000000e+00
  1.056        0.063      0.000000e+00
  1.056        0.078      0.000000e+00
  1.056        0.093      0.000000e+00
  1.056        0.108      0.000000e+00
  1.056        0.123      0.000000e+00
  1.056        0.138      0.000000e+00
  1.056        0.153      0.000000e+00
  1.056        0.168      0.000000e+00
  1.056        0.183      0.000000e+00
  1.056        0.198      0.000000e+00
  1.056        0.213      0.000000e+00
  1.056        0.228      0.000000e+00
  1.056        0.243      0.000000e+00
  1.056        0.259      0.000000e+00
  1.056        0.274      0.000000e+00
  1.056        0.289      0.000000e+00
  1.056        0.304      0.000000e+00
  1.056        0.319      0.000000e+00
  1.056        0.334      0.000000e+00
  1.056        0.349      0.000000e+00
  1.056        0.364      0.000000e+00
  1.056        0.379      0.000000e+00
  1.056        0.394      0.000000e+00
  1.056        0.409      0.000000e+00
  1.056        0.424      0.000000e+00
  1.056        0.439      0.000000e+00
  1.056        0.454      0.000000e+00
  1.056        0.469      0.000000e+00
  1.056        0.484      0.000000e+00
  1.056        0.500      0.000000e+00
  1.056        0.515      0.000000e+00
  1.056        0.530      0.000000e+00
  1.056        0.545      0.000000e+00
  1.056        0.560      0.000000e+00
  1.056        0.575      0.000000e+00
  1.056        0.590      0.000000e+00
  1.056        0.605      0.000000e+00
  1.056        0.620      0.000000e+00
  1.056        0.635      0.000000e+00
  1.056        0.650      0.000000e+00
  1.056        0.665      0.000000e+00
  1.056        0.680      0.000000e+00
  1.056        0.695      0.000000e+00
  1.056        0.710      0.000000e+00
  1.056        0.726      0.000000e+00
  1.056        0.741      0.000000e+00
  1.056        0.756      0.000000e+00
  1.056        0.771      0.000000e+00
  1.056        0.786      0.000000e+00
  1.056        0.801      0.000000e+00
  1.056        0.816      0.000000e+00
  1.056        0.831      0.000000e+00
  1.056        0.846      0.000000e+00
  1.056        0.861      0.000000e+00
  1.056        0.876      0.000000e+00
  1.056        0.891      0.000000e+00
  1.056        0.906      0.000000e+00
  1.056        0.921      0.000000e+00
  1.056        0.936      0.000000e+00
  1.056        0.951      0.000000e+00
  1.056        0.967      0.000000e+00
  1.056        0.982      0.000000e+00
  1.056        0.997      0.000000e+00
  1.056        1.012      0.000000e+00
  1.056        1.027      0.000000e+00
  1.056        1.042      0.000000e+00
  1.056        1.057      0.000000e+00
  1.056        1.072      0.000000e+00
  1.056        1.087      0.000000e+00
  1.056        1.102      0.000000e+00
  1.056        1.117      0.000000e+00
  1.056        1.132      0.000000e+00
  1.056        1.147      0.000000e+00
  1.056        1.162      0.000000e+00
  1.056        1.177      0.000000e+00
  1.056        1.192      0.000000e+00

  1.071        0.018      0.000000e+00
  1.071        0.033      0.000000e+00
  1.071        0.048      0.000000e+00
  1.071        0.063      0.000000e+00
  1.071        0.078      0.000000e+00
  1.071        0.093      0.000000e+00
  1.071        0.108      0.000000e+00
  1.071        0.123      0.000000e+00
  1.071        0.138      0.000000e+00
  1.071        0.153      0.000000e+00
  1.071        0.168      0.000000e+00
  1.071        0.183      0.000000e+00
  1.071        0.198      0.000000e+00
  1.071        0.213      0.000000e+00
  1.071        0.228      0.000000e+00
  1.071        0.243      0.000000e+00
  1.071        0.259      0.000000e+00
  1.071        0.274      0.000000e+00
  1.071        0.289      0.000000e+00
  1.071        0.304      0.000000e+00
  1.071        0.319      0.000000e+00
  1.071        0.334      0.000000e+00
  1.071        0.349      0.000000e+00
  1.071        0.364      0.000000e+00
  1.071        0.379      0.000000e+00
  1.071        0.394      0.000000e+00
  1.071        0.409      0.000000e+00
  1.071        0.424      0.000000e+00
  1.071        0.439      0.000000e+00
  1.071        0.454      0.000000e+00
  1.071        0.469      0.000000e+00
  1.071        0.484      0.000000e+00
  1.071        0.500      0.000000e+00
  1.071        0.515      0.000000e+00
  1.071        0.530      0.000000e+00
  1.071        0.545      0.000000e+00
  1.071        0.560      0.000000e+00
  1.071        0.575      0.000000e+00
  1.071        0.590      0.000000e+00
  1.071        0.605      0.000000e+00
  1.071        0.620      0.000000e+00
  1.071        0.635      0.000000e+00
  1.071        0.650      0.000000e+00
  1.071        0.665      0.000000e+00
  1.071        0.680      0.000000e+00
  1.071        0.695      0.000000e+00
  1.071        0.710      0.000000e+00
  1.071        0.726      0.000000e+00
  1.071        0.741      0.000000e+00
  1.071        0.756      0.000000e+00
  1.071        0.771      0.000000e+00
  1.071        0.786      0.000000e+00
  1.071        0.801      0.000000e+00
  1.071        0.816      0.000000e+00
  1.071        0.831      0.000000e+00
  1.071        0.846      0.000000e+00
  1.071        0.861      0.000000e+00
  1.071        0.876      0.000000e+00
  1.071        0.891      0.000000e+00
  1.071        0.906      0.000000e+00
  1.071        0.921      0.000000e+00
  1.071        0.936      0.000000e+00
  1.071        0.951      0.000000e+00
  1.071        0.967      0.000000e+00
  1.071        0.982      0.000000e+00
  1.071        0.997      0.000000e+00
  1.071        1.012      0.000000e+00
  1.071        1.027      0.000000e+00
  1.071        1.042      0.000000e+00
  1.071        1.057      0.000000e+00
  1.071        1.072      0.000000e+00
  1.071        1.087      0.000000e+00
  1.071        1.102      0.000000e+00
  1.071        1.117      0.000000e+00
  1.071        1.132      0.000000e+00
  1.071        1.147      0.000000e+00
  1.071        1.162      0.000000e+00
  1.071        1.177      0.000000e+00
  1.071        1.192      0.000000e+00

  1.086        0.018      3.000000e+00
  1.086        0.033      0.000000e+00
  1.086        0.048      0.000000e+00
  1.086        0.063      0.000000e+00
  1.086        0.078      0.000000e+00
  1.086        0.093      0.000000e+00
  1.086        0.108      0.000000e+00
  1.086        0.123      0.000000e+00
  1.086        0.138      0.000000e+00
  1.086        0.153      0.000000e+00
  1.086        0.168      0.000000e+00
  1.086        0.183      0.000000e+00
  1.086        0.198      0.000000e+00
  1.086        0.213      0.000000e+00
  1.086        0.228      0.000000e+00
  1.086        0.243      0.000000e+00
  1.086        0.259      0.000000e+00
  1.086        0.274      0.000000e+00
  1.086        0.289      0.000000e+00
  1.086        0.304      0.000000e+00
  1.086        0.319      0.000000e+00
  1.086        0.334      0.000000e+00
  1.086        0.349      0.000000e+00
  1.086        0.364      0.000000e+00
  1.086        0.379      0.000000e+00
  1.086        0.394      0.000000e+00
  1.086        0.409      0.000000e+00
  1.086        0.424      0.000000e+00
  1.086        0.439      0.000000e+00
  1.086        0.454      0.000000e+00
  1.086        0.469      0.000000e+00
  1.086        0.484      0.000000e+00
  1.086        0.500      0.000000e+00
  1.086        0.515      0.000000e+00
  1.086        0.530      0.000000e+00
  1.086        0.545      0.000000e+00
  1.086        0.560      0.000000e+00
  1.086        0.575      0.000000e+00
  1.086        0.590      0.000000e+00
  1.086        0.605      0.000000e+00
  1.086        0.620      0.000000e+00
  1.086        0.635      0.000000e+00
  1.086        0.650      0.000000e+00
  1.086        0.665      0.000000e+00
  1.086        0.680      0.000000e+00
  1.086        0.695      0.000000e+00
  1.086        0.710      0.000000e+00
  1.086        0.726      0.000000e+00
  1.086        0.741      0.000000e+00
  1.086        0.756      0.000000e+00
  1.086        0.771      0.000000e+00
  1.086        0.786      0.000000e+00
  1.086        0.801      0.000000e+00
  1.086        0.816      0.000000e+00
  1.086        0.831      0.000000e+00
  1.086        0.846      0.000000e+00
  1.086        0.861      0.000000e+00
  1.086        0.876      0.000000e+00
  1.086        0.891      0.000000e+00
  1.086        0.906      0.000000e+00
  1.086        0.921      0.000000e+00
  1.086        0.936      0.000000e+00
  1.086        0.951      0.000000e+00
  1.086        0.967      0.000000e+00
  1.086        0.982      0.000000e+00
  1.086        0.997      0.000000e+00
  1.086        1.012      0.000000e+00
  1.086        1.027      0.000000e+00
  1.086        1.042      0.000000e+00
  1.086        1.057      0.000000e+00
  1.086        1.072      0.000000e+00
  1.086        1.087      0.000000e+00
  1.086        1.102      0.000000e+00
  1.086        1.117      0.000000e+00
  1.086        1.132      0.000000e+00
  1.086        1.147      0.000000e+00
  1.086        1.162      0.000000e+00
  1.086        1.177      0.000000e+00
  1.086        1.192      0.000000e+00

  1.101        0.018      2.000000e+00
  1.101        0.033      0.000000e+00
  1.101        0.048      0.000000e+00
  1.101        0.063      0.000000e+00
  1.101        0.078      0.000000e+00
  1.101        0.093      0.000000e+00
  1.101        0.108      0.000000e+00
  1.101        0.123      0.000000e+00
  1.101        0.138      0.000000e+00
  1.101        0.153      0.000000e+00
  1.101        0.168      0.000000e+00
  1.101        0.183      0.000000e+00
  1.101        0.198      0.000000e+00
  1.101        0.213      0.000000e+00
  1.101        0.228      0.000000e+00
  1.101        0.243      0.000000e+00
  1.101        0.259      0.000000e+00
  1.101        0.274      0.000000e+00
  1.101        0.289      0.000000e+00
  1.101        0.304      0.000000e+00
  1.101        0.319      0.000000e+00
  1.101        0.334      0.000000e+00
  1.101        0.349      0.000000e+00
  1.101        0.364      0.000000e+00
  1.101        0.379      0.000000e+00
  1.101        0.394      0.000000e+00
  1.101        0.409      0.000000e+00
  1.101        0.424      0.000000e+00
  1.101        0.439      0.000000e+00
  1.101        0.454      0.000000e+00
  1.101        0.469      0.000000e+00
  1.101        0.484      0.000000e+00
  1.101        0.500      0.000000e+00
  1.101        0.515      0.000000e+00
  1.101        0.530      0.000000e+00
  1.101        0.545      0.000000e+00
  1.101        0.560      0.000000e+00
  1.101        0.575      0.000000e+00
  1.101        0.590      0.000000e+00
  1.101        0.605      0.000000e+00
  1.101        0.620      0.000000e+00
  1.101        0.635      0.000000e+00
  1.101        0.650      0.000000e+00
  1.101        0.665      0.000000e+00
  1.101        0.680      0.000000e+00
  1.101        0.695      0.000000e+00
  1.101        0.710      0.000000e+00
  1.101        0.726      0.000000e+00
  1.101        0.741      0.000000e+00
  1.101        0.756      0.000000e+00
  1.101        0.771      0.000000e+00
  1.101        0.786      0.000000e+00
  1.101        0.801      0.000000e+00
  1.101        0.816      0.000000e+00
  1.101        0.831      0.000000e+00
  1.101        0.846      0.000000e+00
  1.101        0.861      0.000000e+00
  1.101        0.876      0.000000e+00
  1.101        0.891      0.000000e+00
  1.101        0.906      0.000000e+00
  1.101        0.921      0.000000e+00
  1.101        0.936      0.000000e+00
  1.101        0.951      0.000000e+00
  1.101        0.967      0.000000e+00
  1.101        0.982      0.000000e+00
  1.101        0.997      0.000000e+00
  1.101        1.012      0.000000e+00
  1.101        1.027      0.000000e+00
  1.101        1.042      0.000000e+00
  1.101        1.057      0.000000e+00
  1.101        1.072      0.000000e+00
  1.101        1.087      0.000000e+00
  1.101        1.102      0.000000e+00
  1.101        1.117      0.000000e+00
  1.101        1.132      0.000000e+00
  1.101        1.147      0.000000e+00
  1.101        1.162      0.000000e+00
  1.101        1.177      0.000000e+00
  1.101        1.192      0.000000e+00

  1.117        0.018      1.000000e+00
  1.117        0.033      0.000000e+00
  1.117        0.048      0.000000e+00
  1.117        0.063      0.000000e+00
  1.117        0.078      0.000000e+00
  1.117        0.093      0.000000e+00
  1.117        0.108      0.000000e+00
  1.117        0.123      0.000000e+00
  1.117        0.138      0.000000e+00
  1.117        0.153      0.000000e+00
  1.117        0.168      0.000000e+00
  1.117        0.183      0.000000e+00
  1.117        0.198      0.000000e+00
  1.117        0.213      0.000000e+00
  1.117        0.228      0.000000e+00
  1.117        0.243      0.000000e+00
  1.117        0.259      0.000000e+00
  1.117        0.274      0.000000e+00
  1.117        0.289      0.000000e+00
  1.117        0.304      0.000000e+00
  1.117        0.319      0.000000e+00
  1.117        0.334      0.000000e+00
  1.117        0.349      0.000000e+00
  1.117        0.364      0.000000e+00
  1.117        0.379      0.000000e+00
  1.117        0.394      0.000000e+00
  1.117        0.409      0.000000e+00
  1.117        0.424      0.000000e+00
  1.117        0.439      0.000000e+00
  1.117        0.454      0.000000e+00
  1.117        0.469      0.000000e+00
  1.117        0.484      0.000000e+00
  1.117        0.500      0.000000e+00
  1.117        0.515      0.000000e+00
  1.117        0.530      0.000000e+00
  1.117        0.545      0.000000e+00
  1.117        0.560      0.000000e+00
  1.117        0.575      0.000000e+00
  1.117        0.590      0.000000e+00
  1.117        0.605      0.000000e+00
  1.117        0.620      0.000000e+00
  1.117        0.635      0.000000e+00
  1.117        0.650      0.000000e+00
  1.117        0.665      0.000000e+00
  1.117        0.680      0.000000e+00
  1.117        0.695      0.000000e+00
  1.117        0.710      0.000000e+00
  1.117        0.726      0.000000e+00
  1.117        0.741      0.000000e+00
  1.117        0.756      0.000000e+00
  1.117        0.771      0.000000e+00
  1.117        0.786      0.000000e+00
  1.117        0.801      0.000000e+00
  1.117        0.816      0.000000e+00
  1.117        0.831      0.000000e+00
  1.117        0.846      0.000000e+00
  1.117        0.861      0.000000e+00
  1.117        0.876      0.000000e+00
  1.117        0.891      0.000000e+00
  1.117        0.906      0.000000e+00
  1.117        0.921      0.000000e+00
  1.117        0.936      0.000000e+00
  1.117        0.951      0.000000e+00
  1.117        0.967      0.000000e+00
  1.117        0.982      0.000000e+00
  1.117        0.997      0.000000e+00
  1.117        1.012      0.000000e+00
  1.117        1.027      0.000000e+00
  1.117        1.042      0.000000e+00
  1.117        1.057      0.000000e+00
  1.117        1.072      0.000000e+00
  1.117        1.087      0.000000e+00
  1.117        1.102      0.000000e+00
  1.117        1.117      0.000000e+00
  1.117        1.132      0.000000e+00
  1.117        1.147      0.000000e+00
  1.117        1.162      0.000000e+00
  1.117        1.177      0.000000e+00
  1.117        1.192      0.000000e+00

  1.132        0.018      1.000000e+00
  1.132        0.033      0.000000e+00
  1.132        0.048      0.000000e+00
  1.132        0.063      0.000000e+00
  1.132        0.078      0.000000e+00
  1.132        0.093      0.000000e+00
  1.132        0.108      0.000000e+00
  1.132        0.123      0.000000e+00
  1.132        0.138      0.000000e+00
  1.132        0.153      0.000000e+00
  1.132        0.168      0.000000e+00
  1.132        0.183      0.000000e+00
  1.132        0.198      0.000000e+00
  1.132        0.213      0.000000e+00
  1.132        0.228      0.000000e+00
  1.132        0.243      0.000000e+00
  1.132        0.259      0.000000e+00
  1.132        0.274      0.000000e+00
  1.132        0.289      0.000000e+00
  1.132        0.304      0.000000e+00
  1.132        0.319      0.000000e+00
  1.132        0.334      0.000000e+00
  1.132        0.349      0.000000e+00
  1.132        0.364      0.000000e+00
  1.132        0.379      0.000000e+00
  1.132        0.394      0.000000e+00
  1.132        0.409      0.000000e+00
  1.132        0.424      0.000000e+00
  1.132        0.439      0.000000e+00
  1.132        0.454      0.000000e+00
  1.132        0.469      0.000000e+00
  1.132        0.484      0.000000e+00
  1.132        0.500      0.000000e+00
  1.132        0.515      0.000000e+00
  1.132        0.530      0.000000e+00
  1.132        0.545      0.000000e+00
  1.132        0.560      0.000000e+00
  1.132        0.575      0.000000e+00
  1.132        0.590      0.000000e+00
  1.132        0.605      0.000000e+00
  1.132        0.620      0.000000e+00
  1.132        0.635      0.000000e+00
  1.132        0.650      0.000000e+00
  1.132        0.665      0.000000e+00
  1.132        0.680      0.000000e+00
  1.132        0.695      0.000000e+00
  1.132        0.710      0.000000e+00
  1.132        0.726      0.000000e+00
  1.132        0.741      0.000000e+00
  1.132        0.756      0.000000e+00
  1.132        0.771      0.000000e+00
  1.132        0.786      0.000000e+00
  1.132        0.801      0.000000e+00
  1.132        0.816      0.000000e+00
  1.132        0.831      0.000000e+00
  1.132        0.846      0.000000e+00
  1.132        0.861      0.000000e+00
  1.132        0.876      0.000000e+00
  1.132        0.891      0.000000e+00
  1.132        0.906      0.000000e+00
  1.132        0.921      0.000000e+00
  1.132        0.936      0.000000e+00
  1.132        0.951      0.000000e+00
  1.132        0.967      0.000000e+00
  1.132        0.982      0.000000e+00
  1.132        0.997      0.000000e+00
  1.132        1.012      0.000000e+00
  1.132        1.027      0.000000e+00
  1.132        1.042      0.000000e+00
  1.132        1.057      0.000000e+00
  1.132        1.072      0.000000e+00
  1.132        1.087      0.000000e+00
  1.132        1.102      0.000000e+00
  1.132        1.117      0.000000e+00
  1.132        1.132      0.000000e+00
  1.132        1.147      0.000000e+00
  1.132        1.162      0.000000e+00
  1.132        1.177      0.000000e+00
  1.132        1.192      0.000000e+00

  1.147        0.018      1.000000e+00
  1.147        0.033      0.000000e+00
  1.147        0.048      0.000000e+00
  1.147        0.063      0.000000e+00
  1.147        0.078      0.000000e+00
  1.147        0.093      0.000000e+00
  1.147        0.108      0.000000e+00
  1.147        0.123      0.000000e+00
  1.147        0.138      0.000000e+00
  1.147        0.153      0.000000e+00
  1.147        0.168      0.000000e+00
  1.147        0.183      0.000000e+00
  1.147        0.198      0.000000e+00
  1.147        0.213      0.000000e+00
  1.147        0.228      0.000000e+00
  1.147        0.243      0.000000e+00
  1.147        0.259      0.000000e+00
  1.147        0.274      0.000000e+00
  1.147        0.289      0.000000e+00
  1.147        0.304      0.000000e+00
  1.147        0.319      0.000000e+00
  1.147        0.334      0.000000e+00
  1.147        0.349      0.000000e+00
  1.147        0.364      0.000000e+00
  1.147        0.379      0.000000e+00
  1.147        0.394      0.000000e+00
  1.147        0.409      0.000000e+00
  1.147        0.424      0.000000e+00
  1.147        0.439      0.000000e+00
  1.147        0.454      0.000000e+00
  1.147        0.469      0.000000e+00
  1.147        0.484      0.000000e+00
  1.147        0.500      0.000000e+00
  1.147        0.515      0.000000e+00
  1.147        0.530      0.000000e+00
  1.147        0.545      0.000000e+00
  1.147        0.560      0.000000e+00
  1.147        0.575      0.000000e+00
  1.147        0.590      0.000000e+00
  1.147        0.605      0.000000e+00
  1.147        0.620      0.000000e+00
  1.147        0.635      0.000000e+00
  1.147        0.650      0.000000e+00
  1.147        0.665      0.000000e+00
  1.147        0.680      0.000000e+00
  1.147        0.695      0.000000e+00
  1.147        0.710      0.000000e+00
  1.147        0.726      0.000000e+00
  1.147        0.741      0.000000e+00
  1.147        0.756      0.000000e+00
  1.147        0.771      0.000000e+00
  1.147        0.786      0.000000e+00
  1.147        0.801      0.000000e+00
  1.147        0.816      0.000000e+00
  1.147        0.831      0.000000e+00
  1.147        0.846      0.000000e+00
  1.147        0.861      0.000000e+00
  1.147        0.876      0.000000e+00
  1.147        0.891      0.000000e+00
  1.147        0.906      0.000000e+00
  1.147        0.921      0.000000e+00
  1.147        0.936      0.000000e+00
  1.147        0.951      0.000000e+00
  1.147        0.967      0.000000e+00
  1.147        0.982      0.000000e+00
  1.147        0.997      0.000000e+00
  1.147        1.012      0.000000e+00
  1.147        1.027      0.000000e+00
  1.147        1.042      0.000000e+00
  1.147        1.057      0.000000e+00
  1.147        1.072      0.000000e+00
  1.147        1.087      0.000000e+00
  1.147        1.102      0.000000e+00
  1.147        1.117      0.000000e+00
  1.147        1.132      0.000000e+00
  1.147        1.147      0.000000e+00
  1.147        1.162      0.000000e+00
  1.147        1.177      0.000000e+00
  1.147        1.192      0.000000e+00

  1.162        0.018      1.000000e+00
  1.162        0.033      0.000000e+00
  1.162        0.048      0.000000e+00
  1.162        0.063      0.000000e+00
  1.162        0.078      0.000000e+00
  1.162        0.093      0.000000e+00
  1.162        0.108      0.000000e+00
  1.162        0.123      0.000000e+00
  1.162        0.138      0.000000e+00
  1.162        0.153      0.000000e+00
  1.162        0.168      0.000000e+00
  1.162        0.183      0.000000e+00
  1.162        0.198      0.000000e+00
  1.162        0.213      0.000000e+00
  1.162        0.228      0.000000e+00
  1.162        0.243      0.000000e+00
  1.162        0.259      0.000000e+00
  1.162        0.274      0.000000e+00
  1.162        0.289      0.000000e+00
  1.162        0.304      0.000000e+00
  1.162        0.319      0.000000e+00
  1.162        0.334      0.000000e+00
  1.162        0.349      0.000000e+00
  1.162        0.364      0.000000e+00
  1.162        0.379      0.000000e+00
  1.162        0.394      0.000000e+00
  1.162        0.409      0.000000e+00
  1.162        0.424      0.000000e+00
  1.162        0.439      0.000000e+00
  1.162        0.454      0.000000e+00
  1.162        0.469      0.000000e+00
  1.162        0.484      0.000000e+00
  1.162        0.500      0.000000e+00
  1.162        0.515      0.000000e+00
  1.162        0.530      0.000000e+00
  1.162        0.545      0.000000e+00
  1.162        0.560      0.000000e+00
  1.162        0.575      0.000000e+00
  1.162        0.590      0.000000e+00
  1.162        0.605      0.000000e+00
  1.162        0.620      0.000000e+00
  1.162        0.635      0.000000e+00
  1.162        0.650      0.000000e+00
  1.162        0.665      0.000000e+00
  1.162        0.680      0.000000e+00
  1.162        0.695      0.000000e+00
  1.162        0.710      0.000000e+00
  1.162        0.726      0.000000e+00
  1.162        0.741      0.000000e+00
  1.162        0.756      0.000000e+00
  1.162        0.771      0.000000e+00
  1.162        0.786      0.000000e+00
  1.162        0.801      0.000000e+00
  1.162        0.816      0.000000e+00
  1.162        0.831      0.000000e+00
  1.162        0.846      0.000000e+00
  1.162        0.861      0.000000e+00
  1.162        0.876      0.000000e+00
  1.162        0.891      0.000000e+00
  1.162        0.906      0.000000e+00
  1.162        0.921      0.000000e+00
  1.162        0.936      0.000000e+00
  1.162        0.951      0.000000e+00
  1.162        0.967      0.000000e+00
  1.162        0.982      0.000000e+00
  1.162        0.997      0.000000e+00
  1.162        1.012      0.000000e+00
  1.162        1.027      0.000000e+00
  1.162        1.042      0.000000e+00
  1.162        1.057      0.000000e+00
  1.162        1.072      0.000000e+00
  1.162        1.087      0.000000e+00
  1.162        1.102      0.000000e+00
  1.162        1.117      0.000000e+00
  1.162        1.132      0.000000e+00
  1.162        1.147      0.000000e+00
  1.162        1.162      0.000000e+00
  1.162        1.177      0.000000e+00
  1.162        1.192      0.000000e+00

  1.177        0.018      0.000000e+00
  1.177        0.033      0.000000e+00
  1.177        0.048      0.000000e+00
  1.177        0.063      0.000000e+00
  1.177        0.078      0.000000e+00
  1.177        0.093      0.000000e+00
  1.177        0.108      0.000000e+00
  1.177        0.123      0.000000e+00
  1.177        0.138      0.000000e+00
  1.177        0.153      0.000000e+00
  1.177        0.168      0.000000e+00
  1.177        0.183      0.000000e+00
  1.177        0.198      0.000000e+00
  1.177        0.213      0.000000e+00
  1.177        0.228      0.000000e+00
  1.177        0.243      0.000000e+00
  1.177        0.259      0.000000e+00
  1.177        0.274      0.000000e+00
  1.177        0.289      0.000000e+00
  1.177        0.304      0.000000e+00
  1.177        0.319      0.000000e+00
  1.177        0.334      0.000000e+00
  1.177        0.349      0.000000e+00
  1.177        0.364      0.000000e+00
  1.177        0.379      0.000000e+00
  1.177        0.394      0.000000e+00
  1.177        0.409      0.000000e+00
  1.177        0.424      0.000000e+00
  1.177        0.439      0.000000e+00
  1.177        0.454      0.000000e+00
  1.177        0.469      0.000000e+00
  1.177        0.484      0.000000e+00
  1.177        0.500      0.000000e+00
  1.177        0.515      0.000000e+00
  1.177        0.530      0.000000e+00
  1.177        0.545      0.000000e+00
  1.177        0.560      0.000000e+00
  1.177        0.575      0.000000e+00
  1.177        0.590      0.000000e+00
  1.177        0.605      0.000000e+00
  1.177        0.620      0.000000e+00
  1.177        0.635      0.000000e+00
  1.177        0.650      0.000000e+00
  1.177        0.665      0.000000e+00
  1.177        0.680      0.000000e+00
  1.177        0.695      0.000000e+00
  1.177        0.710      0.000000e+00
  1.177        0.726      0.000000e+00
  1.177        0.741      0.000000e+00
  1.177        0.756      0.000000e+00
  1.177        0.771      0.000000e+00
  1.177        0.786      0.000000e+00
  1.177        0.801      0.000000e+00
  1.177        0.816      0.000000e+00
  1.177        0.831      0.000000e+00
  1.177        0.846      0.000000e+00
  1.177        0.861      0.000000e+00
  1.177        0.876      0.000000e+00
  1.177        0.891      0.000000e+00
  1.177        0.906      0.000000e+00
  1.177        0.921      0.000000e+00
  1.177        0.936      0.000000e+00
  1.177        0.951      0.000000e+00
  1.177        0.967      0.000000e+00
  1.177        0.982      0.000000e+00
  1.177        0.997      0.000000e+00
  1.177        1.012      0.000000e+00
  1.177        1.027      0.000000e+00
  1.177        1.042      0.000000e+00
  1.177        1.057      0.000000e+00
  1.177        1.072      0.000000e+00
  1.177        1.087      0.000000e+00
  1.177        1.102      0.000000e+00
  1.177        1.117      0.000000e+00
  1.177        1.132      0.000000e+00
  1.177        1.147      0.000000e+00
  1.177        1.162      0.000000e+00
  1.177        1.177      0.000000e+00
  1.177        1.192      0.000000e+00

  1.192        0.018      0.000000e+00
  1.192        0.033      0.000000e+00
  1.192        0.048      0.000000e+00
  1.192        0.063      0.000000e+00
  1.192        0.078      0.000000e+00
  1.192        0.093      0.000000e+00
  1.192        0.108      0.000000e+00
  1.192        0.123      0.000000e+00
  1.192        0.138      0.000000e+00
  1.192        0.153      0.000000e+00
  1.192        0.168      0.000000e+00
  1.192        0.183      0.000000e+00
  1.192        0.198      0.000000e+00
  1.192        0.213      0.000000e+00
  1.192        0.228      0.000000e+00
  1.192        0.243      0.000000e+00
  1.192        0.259      0.000000e+00
  1.192        0.274      0.000000e+00
  1.192        0.289      0.000000e+00
  1.192        0.304      0.000000e+00
  1.192        0.319      0.000000e+00
  1.192        0.334      0.000000e+00
  1.192        0.349      0.000000e+00
  1.192        0.364      0.000000e+00
  1.192        0.379      0.000000e+00
  1.192        0.394      0.000000e+00
  1.192        0.409      0.000000e+00
  1.192        0.424      0.000000e+00
  1.192        0.439      0.000000e+00
  1.192        0.454      0.000000e+00
  1.192        0.469      0.000000e+00
  1.192        0.484      0.000000e+00
  1.192        0.500      0.000000e+00
  1.192        0.515      0.000000e+00
  1.192        0.530      0.000000e+00
  1.192        0.545      0.000000e+00
  1.192        0.560      0.000000e+00
  1.192        0.575      0.000000e+00
  1.192        0.590      0.000000e+00
  1.192        0.605      0.000000e+00
  1.192        0.620      0.000000e+00
  1.192        0.635      0.000000e+00
  1.192        0.650      0.000000e+00
  1.192        0.665      0.000000e+00
  1.192        0.680      0.000000e+00
  1.192        0.695      0.000000e+00
  1.192        0.710      0.000000e+00
  1.192        0.726      0.000000e+00
  1.192        0.741      0.000000e+00
  1.192        0.756      0.000000e+00
  1.192        0.771      0.000000e+00
  1.192        0.786      0.000000e+00
  1.192        0.801      0.000000e+00
  1.192        0.816      0.000000e+00
  1.192        0.831      0.000000e+00
  1.192        0.846      0.000000e+00
  1.192        0.861      0.000000e+00
  1.192        0.876      0.000000e+00
  1.192        0.891      0.000000e+00
  1.192        0.906      0.000000e+00
  1.192        0.921      0.000000e+00
  1.192        0.936      0.000000e+00
  1.192        0.951      0.000000e+00
  1.192        0.967      0.000000e+00
  1.192        0.982      0.000000e+00
  1.192        0.997      0.000000e+00
  1.192        1.012      0.000000e+00
  1.192        1.027      0.000000e+00
  1.192        1.042      0.000000e+00
  1.192        1.057      0.000000e+00
  1.192        1.072      0.000000e+00
  1.192        1.087      0.000000e+00
  1.192        1.102      0.000000e+00
  1.192        1.117      0.000000e+00
  1.192        1.132      0.000000e+00
  1.192        1.147      0.000000e+00
  1.192        1.162      0.000000e+00
  1.192        1.177      0.000000e+00
  1.192        1.192      0.000000e+00



==> anc/Au_Elab_1_23_b_0_3_3_edens_vs_Y_2Dhist_avg_t_14.00fm.dat <==
# Y      energy density [GeV/fm^3]        counts
  0.009        0.018      0.000000e+00
  0.009        0.033      0.000000e+00
  0.009        0.048      0.000000e+00
  0.009        0.063      0.000000e+00
  0.009        0.078      1.000000e+00
  0.009        0.093      0.000000e+00
  0.009        0.108      1.000000e+00
  0.009        0.123      0.000000e+00
  0.009        0.138      1.000000e+00
  0.009        0.153      0.000000e+00
  0.009        0.168      0.000000e+00
  0.009        0.183      0.000000e+00
  0.009        0.198      0.000000e+00
  0.009        0.213      0.000000e+00
  0.009        0.228      1.000000e+00
  0.009        0.243      0.000000e+00
  0.009        0.259      0.000000e+00
  0.009        0.274      0.000000e+00
  0.009        0.289      2.000000e+00
  0.009        0.304      0.000000e+00
  0.009        0.319      1.000000e+00
  0.009        0.334      1.000000e+00
  0.009        0.349      0.000000e+00
  0.009        0.364      0.000000e+00
  0.009        0.379      2.000000e+00
  0.009        0.394      0.000000e+00
  0.009        0.409      1.000000e+00
  0.009        0.424      3.000000e+00
  0.009        0.439      1.000000e+00
  0.009        0.454      1.000000e+00
  0.009        0.469      2.000000e+00
  0.009        0.484      0.000000e+00
  0.009        0.500      1.000000e+00
  0.009        0.515      0.000000e+00
  0.009        0.530      0.000000e+00
  0.009        0.545      0.000000e+00
  0.009        0.560      0.000000e+00
  0.009        0.575      4.000000e+00
  0.009        0.590      0.000000e+00
  0.009        0.605      2.000000e+00
  0.009        0.620      2.000000e+00
  0.009        0.635      1.000000e+00
  0.009        0.650      1.000000e+00
  0.009        0.665      0.000000e+00
  0.009        0.680      2.000000e+00
  0.009        0.695      3.000000e+00
  0.009        0.710      1.000000e+00
  0.009        0.726      3.000000e+00
  0.009        0.741      3.000000e+00
  0.009        0.756      1.000000e+00
  0.009        0.771      1.000000e+00
  0.009        0.786      1.000000e+00
  0.009        0.801      0.000000e+00
  0.009        0.816      1.000000e+00
  0.009        0.831      0.000000e+00
  0.009        0.846      1.000000e+00
  0.009        0.861      1.000000e+00
  0.009        0.876      1.000000e+00
  0.009        0.891      0.000000e+00
  0.009        0.906      0.000000e+00
  0.009        0.921      0.000000e+00
  0.009        0.936      0.000000e+00
  0.009        0.951      0.000000e+00
  0.009        0.967      0.000000e+00
  0.009        0.982      0.000000e+00
  0.009        0.997      0.000000e+00
  0.009        1.012      0.000000e+00
  0.009        1.027      0.000000e+00
  0.009        1.042      0.000000e+00
  0.009        1.057      0.000000e+00
  0.009        1.072      0.000000e+00
  0.009        1.087      0.000000e+00
  0.009        1.102      0.000000e+00
  0.009        1.117      0.000000e+00
  0.009        1.132      0.000000e+00
  0.009        1.147      0.000000e+00
  0.009        1.162      0.000000e+00
  0.009        1.177      0.000000e+00
  0.009        1.192      0.000000e+00

  0.024        0.018      4.000000e+00
  0.024        0.033      6.000000e+00
  0.024        0.048      4.000000e+00
  0.024        0.063      4.000000e+00
  0.024        0.078      6.000000e+00
  0.024        0.093      2.000000e+00
  0.024        0.108      3.000000e+00
  0.024        0.123      4.000000e+00
  0.024        0.138      1.000000e+00
  0.024        0.153      3.000000e+00
  0.024        0.168      2.000000e+00
  0.024        0.183      6.000000e+00
  0.024        0.198      4.000000e+00
  0.024        0.213      3.000000e+00
  0.024        0.228      6.000000e+00
  0.024        0.243      3.000000e+00
  0.024        0.259      1.000000e+00
  0.024        0.274      4.000000e+00
  0.024        0.289      2.000000e+00
  0.024        0.304      0.000000e+00
  0.024        0.319      0.000000e+00
  0.024        0.334      4.000000e+00
  0.024        0.349      1.000000e+00
  0.024        0.364      7.000000e+00
  0.024        0.379      3.000000e+00
  0.024        0.394      0.000000e+00
  0.024        0.409      3.000000e+00
  0.024        0.424      3.000000e+00
  0.024        0.439      2.000000e+00
  0.024        0.454      5.000000e+00
  0.024        0.469      4.000000e+00
  0.024        0.484      0.000000e+00
  0.024        0.500      3.000000e+00
  0.024        0.515      0.000000e+00
  0.024        0.530      0.000000e+00
  0.024        0.545      0.000000e+00
  0.024        0.560      0.000000e+00
  0.024        0.575      2.000000e+00
  0.024        0.590      1.000000e+00
  0.024        0.605      3.000000e+00
  0.024        0.620      1.000000e+00
  0.024        0.635      1.000000e+00
  0.024        0.650      4.000000e+00
  0.024        0.665      0.000000e+00
  0.024        0.680      4.000000e+00
  0.024        0.695      6.000000e+00
  0.024        0.710      4.000000e+00
  0.024        0.726      2.000000e+00
  0.024        0.741      4.000000e+00
  0.024        0.756      1.000000e+00
  0.024        0.771      0.000000e+00
  0.024        0.786      3.000000e+00
  0.024        0.801      3.000000e+00
  0.024        0.816      1.000000e+00
  0.024        0.831      0.000000e+00
  0.024        0.846      2.000000e+00
  0.024        0.861      2.000000e+00
  0.024        0.876      0.000000e+00
  0.024        0.891      1.000000e+00
  0.024        0.906      0.000000e+00
  0.024        0.921      0.000000e+00
  0.024        0.936      0.000000e+00
  0.024        0.951      0.000000e+00
  0.024        0.967      0.000000e+00
  0.024        0.982      0.000000e+00
  0.024        0.997      0.000000e+00
  0.024        1.012      0.000000e+00
  0.024        1.027      0.000000e+00
  0.024        1.042      0.000000e+00
  0.024        1.057      0.000000e+00
  0.024        1.072      0.000000e+00
  0.024        1.087      0.000000e+00
  0.024        1.102      0.000000e+00
  0.024        1.117      0.000000e+00
  0.024        1.132      0.000000e+00
  0.024        1.147      0.000000e+00
  0.024        1.162      0.000000e+00
  0.024        1.177      0.000000e+00
  0.024        1.192      0.000000e+00

  0.039        0.018      8.000000e+00
  0.039        0.033      6.000000e+00
  0.039        0.048      1.000000e+01
  0.039        0.063      7.000000e+00
  0.039        0.078      1.000000e+01
  0.039        0.093      3.000000e+00
  0.039        0.108      3.000000e+00
  0.039        0.123      6.000000e+00
  0.039        0.138      8.000000e+00
  0.039        0.153      9.000000e+00
  0.039        0.168      6.000000e+00
  0.039        0.183      3.000000e+00
  0.039        0.198      3.000000e+00
  0.039        0.213      5.000000e+00
  0.039        0.228      4.000000e+00
  0.039        0.243      4.000000e+00
  0.039        0.259      2.000000e+00
  0.039        0.274      0.000000e+00
  0.039        0.289      5.000000e+00
  0.039        0.304      2.000000e+00
  0.039        0.319      0.000000e+00
  0.039        0.334      2.000000e+00
  0.039        0.349      1.000000e+00
  0.039        0.364      6.000000e+00
  0.039        0.379      3.000000e+00
  0.039        0.394      1.000000e+00
  0.039        0.409      3.000000e+00
  0.039        0.424      5.000000e+00
  0.039        0.439      2.000000e+00
  0.039        0.454      3.000000e+00
  0.039        0.469      0.000000e+00
  0.039        0.484      1.000000e+00
  0.039        0.500      3.000000e+00
  0.039        0.515      2.000000e+00
  0.039        0.530      3.000000e+00
  0.039        0.545      1.000000e+00
  0.039        0.560      0.000000e+00
  0.039        0.575      3.000000e+00
  0.039        0.590      1.000000e+00
  0.039        0.605      3.000000e+00
  0.039        0.620      1.000000e+00
  0.039        0.635      4.000000e+00
  0.039        0.650      0.000000e+00
  0.039        0.665      1.000000e+00
  0.039        0.680      1.000000e+00
  0.039        0.695      4.000000e+00
  0.039        0.710      2.000000e+00
  0.039        0.726      2.000000e+00
  0.039        0.741      1.000000e+00
  0.039        0.756      0.000000e+00
  0.039        0.771      0.000000e+00
  0.039        0.786      2.000000e+00
  0.039        0.801      0.000000e+00
  0.039        0.816      0.000000e+00
  0.039        0.831      0.000000e+00
  0.039        0.846      1.000000e+00
  0.039        0.861      0.000000e+00
  0.039        0.876      0.000000e+00
  0.039        0.891      0.000000e+00
  0.039        0.906      0.000000e+00
  0.039        0.921      0.000000e+00
  0.039        0.936      0.000000e+00
  0.039        0.951      0.000000e+00
  0.039        0.967      0.000000e+00
  0.039        0.982      0.000000e+00
  0.039        0.997      0.000000e+00
  0.039        1.012      0.000000e+00
  0.039        1.027      0.000000e+00
  0.039        1.042      0.000000e+00
  0.039        1.057      0.000000e+00
  0.039        1.072      0.000000e+00
  0.039        1.087      0.000000e+00
  0.039        1.102      0.000000e+00
  0.039        1.117      0.000000e+00
  0.039        1.132      0.000000e+00
  0.039        1.147      0.000000e+00
  0.039        1.162      0.000000e+00
  0.039        1.177      0.000000e+00
  0.039        1.192      0.000000e+00

  0.054        0.018      1.900000e+01
  0.054        0.033      7.000000e+00
  0.054        0.048      1.000000e+01
  0.054        0.063      9.000000e+00
  0.054        0.078      1.300000e+01
  0.054        0.093      7.000000e+00
  0.054        0.108      3.000000e+00
  0.054        0.123      1.100000e+01
  0.054        0.138      8.000000e+00
  0.054        0.153      5.000000e+00
  0.054        0.168      7.000000e+00
  0.054        0.183      6.000000e+00
  0.054        0.198      3.000000e+00
  0.054        0.213      4.000000e+00
  0.054        0.228      6.000000e+00
  0.054        0.243      4.000000e+00
  0.054        0.259      0.000000e+00
  0.054        0.274      7.000000e+00
  0.054        0.289      6.000000e+00
  0.054        0.304      6.000000e+00
  0.054        0.319      4.000000e+00
  0.054        0.334      1.000000e+00
  0.054        0.349      2.000000e+00
  0.054        0.364      4.000000e+00
  0.054        0.379      4.000000e+00
  0.054        0.394      1.000000e+00
  0.054        0.409      6.000000e+00
  0.054        0.424      7.000000e+00
  0.054        0.439      1.000000e+00
  0.054        0.454      2.000000e+00
  0.054        0.469      2.000000e+00
  0.054        0.484      3.000000e+00
  0.054        0.500      2.000000e+00
  0.054        0.515      2.000000e+00
  0.054        0.530      1.000000e+00
  0.054        0.545      3.000000e+00
  0.054        0.560      0.000000e+00
  0.054        0.575      7.000000e+00
  0.054        0.590      1.000000e+00
  0.054        0.605      1.000000e+00
  0.054        0.620      2.000000e+00
  0.054        0.635      3.000000e+00
  0.054        0.650      1.000000e+00
  0.054        0.665      0.000000e+00
  0.054        0.680      1.000000e+00
  0.054        0.695      1.000000e+00
  0.054        0.710      0.000000e+00
  0.054        0.726      1.000000e+00
  0.054        0.741      0.000000e+00
  0.054        0.756      0.000000e+00
  0.054        0.771      0.000000e+00
  0.054        0.786      0.000000e+00
  0.054        0.801      0.000000e+00
  0.054        0.816      0.000000e+00
  0.054        0.831      0.000000e+00
  0.054        0.846      0.000000e+00
  0.054        0.861      0.000000e+00
  0.054        0.876      0.000000e+00
  0.054        0.891      0.000000e+00
  0.054        0.906      0.000000e+00
  0.054        0.921      0.000000e+00
  0.054        0.936      0.000000e+00
  0.054        0.951      0.000000e+00
  0.054        0.967      0.000000e+00
  0.054        0.982      0.000000e+00
  0.054        0.997      0.000000e+00
  0.054        1.012      0.000000e+00
  0.054        1.027      0.000000e+00
  0.054        1.042      0.000000e+00
  0.054        1.057      0.000000e+00
  0.054        1.072      0.000000e+00
  0.054        1.087      0.000000e+00
  0.054        1.102      0.000000e+00
  0.054        1.117      0.000000e+00
  0.054        1.132      0.000000e+00
  0.054        1.147      0.000000e+00
  0.054        1.162      0.000000e+00
  0.054        1.177      0.000000e+00
  0.054        1.192      0.000000e+00

  0.069        0.018      3.800000e+01
  0.069        0.033      2.600000e+01
  0.069        0.048      1.800000e+01
  0.069        0.063      1.400000e+01
  0.069        0.078      2.100000e+01
  0.069        0.093      7.000000e+00
  0.069        0.108      7.000000e+00
  0.069        0.123      5.000000e+00
  0.069        0.138      8.000000e+00
  0.069        0.153      5.000000e+00
  0.069        0.168      4.000000e+00
  0.069        0.183      3.000000e+00
  0.069        0.198      5.000000e+00
  0.069        0.213      9.000000e+00
  0.069        0.228      1.000000e+01
  0.069        0.243      3.000000e+00
  0.069        0.259      3.000000e+00
  0.069        0.274      0.000000e+00
  0.069        0.289      0.000000e+00
  0.069        0.304      3.000000e+00
  0.069        0.319      4.000000e+00
  0.069        0.334      0.000000e+00
  0.069        0.349      4.000000e+00
  0.069        0.364      4.000000e+00
  0.069        0.379      4.000000e+00
  0.069        0.394      5.000000e+00
  0.069        0.409      9.000000e+00
  0.069        0.424      3.000000e+00
  0.069        0.439      1.000000e+00
  0.069        0.454      0.000000e+00
  0.069        0.469      2.000000e+00
  0.069        0.484      1.000000e+00
  0.069        0.500      7.000000e+00
  0.069        0.515      5.000000e+00
  0.069        0.530      2.000000e+00
  0.069        0.545      6.000000e+00
  0.069        0.560      1.000000e+00
  0.069        0.575      1.000000e+00
  0.069        0.590      0.000000e+00
  0.069        0.605      0.000000e+00
  0.069        0.620      3.000000e+00
  0.069        0.635      2.000000e+00
  0.069        0.650      1.000000e+00
  0.069        0.665      0.000000e+00
  0.069        0.680      1.000000e+00
  0.069        0.695      0.000000e+00
  0.069        0.710      0.000000e+00
  0.069        0.726      0.000000e+00
  0.069        0.741      0.000000e+00
  0.069        0.756      0.000000e+00
  0.069        0.771      0.000000e+00
  0.069        0.786      0.000000e+00
  0.069        0.801      0.000000e+00
  0.069        0.816      0.000000e+00
  0.069        0.831      0.000000e+00
  0.069        0.846      0.000000e+00
  0.069        0.861      0.000000e+00
  0.069        0.876      0.000000e+00
  0.069        0.891      0.000000e+00
  0.069        0.906      0.000000e+00
  0.069        0.921      0.000000e+00
  0.069        0.936      0.000000e+00
  0.069        0.951      0.000000e+00
  0.069        0.967      0.000000e+00
  0.069        0.982      0.000000e+00
  0.069        0.997      0.000000e+00
  0.069        1.012      0.000000e+00
  0.069        1.027      0.000000e+00
  0.069        1.042      0.000000e+00
  0.069        1.057      0.000000e+00
  0.069        1.072      0.000000e+00
  0.069        1.087      0.000000e+00
  0.069        1.102      0.000000e+00
  0.069        1.117      0.000000e+00
  0.069        1.132      0.000000e+00
  0.069        1.147      0.000000e+00
  0.069        1.162      0.000000e+00
  0.069        1.177      0.000000e+00
  0.069        1.192      0.000000e+00

  0.084        0.018      4.300000e+01
  0.084        0.033      2.600000e+01
  0.084        0.048      2.400000e+01
  0.084        0.063      7.000000e+00
  0.084        0.078      1.500000e+01
  0.084        0.093      1.500000e+01
  0.084        0.108      4.000000e+00
  0.084        0.123      8.000000e+00
  0.084        0.138      5.000000e+00
  0.084        0.153      6.000000e+00
  0.084        0.168      6.000000e+00
  0.084        0.183      3.000000e+00
  0.084        0.198      2.000000e+00
  0.084        0.213      1.400000e+01
  0.084        0.228      8.000000e+00
  0.084        0.243      7.000000e+00
  0.084        0.259      0.000000e+00
  0.084        0.274      2.000000e+00
  0.084        0.289      4.000000e+00
  0.084        0.304      1.000000e+00
  0.084        0.319      4.000000e+00
  0.084        0.334      0.000000e+00
  0.084        0.349      6.000000e+00
  0.084        0.364      3.000000e+00
  0.084        0.379      4.000000e+00
  0.084        0.394      3.000000e+00
  0.084        0.409      8.000000e+00
  0.084        0.424      6.000000e+00
  0.084        0.439      0.000000e+00
  0.084        0.454      0.000000e+00
  0.084        0.469      1.000000e+00
  0.084        0.484      2.000000e+00
  0.084        0.500      2.000000e+00
  0.084        0.515      0.000000e+00
  0.084        0.530      1.000000e+00
  0.084        0.545      0.000000e+00
  0.084        0.560      1.000000e+00
  0.084        0.575      1.000000e+00
  0.084        0.590      0.000000e+00
  0.084        0.605      0.000000e+00
  0.084        0.620      0.000000e+00
  0.084        0.635      0.000000e+00
  0.084        0.650      0.000000e+00
  0.084        0.665      0.000000e+00
  0.084        0.680      0.000000e+00
  0.084        0.695      0.000000e+00
  0.084        0.710      0.000000e+00
  0.084        0.726      0.000000e+00
  0.084        0.741      0.000000e+00
  0.084        0.756      0.000000e+00
  0.084        0.771      0.000000e+00
  0.084        0.786      0.000000e+00
  0.084        0.801      0.000000e+00
  0.084        0.816      0.000000e+00
  0.084        0.831      0.000000e+00
  0.084        0.846      0.000000e+00
  0.084        0.861      0.000000e+00
  0.084        0.876      0.000000e+00
  0.084        0.891      0.000000e+00
  0.084        0.906      0.000000e+00
  0.084        0.921      0.000000e+00
  0.084        0.936      0.000000e+00
  0.084        0.951      0.000000e+00
  0.084        0.967      0.000000e+00
  0.084        0.982      0.000000e+00
  0.084        0.997      0.000000e+00
  0.084        1.012      0.000000e+00
  0.084        1.027      0.000000e+00
  0.084        1.042      0.000000e+00
  0.084        1.057      0.000000e+00
  0.084        1.072      0.000000e+00
  0.084        1.087      0.000000e+00
  0.084        1.102      0.000000e+00
  0.084        1.117      0.000000e+00
  0.084        1.132      0.000000e+00
  0.084        1.147      0.000000e+00
  0.084        1.162      0.000000e+00
  0.084        1.177      0.000000e+00
  0.084        1.192      0.000000e+00

  0.100        0.018      5.700000e+01
  0.100        0.033      3.700000e+01
  0.100        0.048      1.700000e+01
  0.100        0.063      1.600000e+01
  0.100        0.078      1.300000e+01
  0.100        0.093      1.000000e+01
  0.100        0.108      1.100000e+01
  0.100        0.123      6.000000e+00
  0.100        0.138      7.000000e+00
  0.100        0.153      3.000000e+00
  0.100        0.168      6.000000e+00
  0.100        0.183      7.000000e+00
  0.100        0.198      6.000000e+00
  0.100        0.213      6.000000e+00
  0.100        0.228      3.000000e+00
  0.100        0.243      6.000000e+00
  0.100        0.259      0.000000e+00
  0.100        0.274      3.000000e+00
  0.100        0.289      4.000000e+00
  0.100        0.304      1.100000e+01
  0.100        0.319      5.000000e+00
  0.100        0.334      0.000000e+00
  0.100        0.349      3.000000e+00
  0.100        0.364      1.000000e+00
  0.100        0.379      1.000000e+00
  0.100        0.394      2.000000e+00
  0.100        0.409      1.000000e+00
  0.100        0.424      2.000000e+00
  0.100        0.439      0.000000e+00
  0.100        0.454      0.000000e+00
  0.100        0.469      1.000000e+00
  0.100        0.484      0.000000e+00
  0.100        0.500      0.000000e+00
  0.100        0.515      0.000000e+00
  0.100        0.530      0.000000e+00
  0.100        0.545      0.000000e+00
  0.100        0.560      0.000000e+00
  0.100        0.575      0.000000e+00
  0.100        0.590      0.000000e+00
  0.100        0.605      0.000000e+00
  0.100        0.620      0.000000e+00
  0.100        0.635      0.000000e+00
  0.100        0.650      0.000000e+00
  0.100        0.665      0.000000e+00
  0.100        0.680      0.000000e+00
  0.100        0.695      0.000000e+00
  0.100        0.710      0.000000e+00
  0.100        0.726      0.000000e+00
  0.100        0.741      0.000000e+00
  0.100        0.756      0.000000e+00
  0.100        0.771      0.000000e+00
  0.100        0.786      0.000000e+00
  0.100        0.801      0.000000e+00
  0.100        0.816      0.000000e+00
  0.100        0.831      0.000000e+00
  0.100        0.846      0.000000e+00
  0.100        0.861      0.000000e+00
  0.100        0.876      0.000000e+00
  0.100        0.891      0.000000e+00
  0.100        0.906      0.000000e+00
  0.100        0.921      0.000000e+00
  0.100        0.936      0.000000e+00
  0.100        0.951      0.000000e+00
  0.100        0.967      0.000000e+00
  0.100        0.982      0.000000e+00
  0.100        0.997      0.000000e+00
  0.100        1.012      0.000000e+00
  0.100        1.027      0.000000e+00
  0.100        1.042      0.000000e+00
  0.100        1.057      0.000000e+00
  0.100        1.072      0.000000e+00
  0.100        1.087      0.000000e+00
  0.100        1.102      0.000000e+00
  0.100        1.117      0.000000e+00
  0.100        1.132      0.000000e+00
  0.100        1.147      0.000000e+00
  0.100        1.162      0.000000e+00
  0.100        1.177      0.000000e+00
  0.100        1.192      0.000000e+00

  0.115        0.018      7.900000e+01
  0.115        0.033      3.900000e+01
  0.115        0.048      2.000000e+01
  0.115        0.063      1.300000e+01
  0.115        0.078      7.000000e+00
  0.115        0.093      1.600000e+01
  0.115        0.108      1.000000e+01
  0.115        0.123      4.000000e+00
  0.115        0.138      5.000000e+00
  0.115        0.153      1.200000e+01
  0.115        0.168      1.000000e+01
  0.115        0.183      9.000000e+00
  0.115        0.198      7.000000e+00
  0.115        0.213      5.000000e+00
  0.115        0.228      7.000000e+00
  0.115        0.243      6.000000e+00
  0.115        0.259      1.000000e+00
  0.115        0.274      1.000000e+00
  0.115        0.289      5.000000e+00
  0.115        0.304      4.000000e+00
  0.115        0.319      2.000000e+00
  0.115        0.334      1.000000e+00
  0.115        0.349      2.000000e+00
  0.115        0.364      1.000000e+00
  0.115        0.379      0.000000e+00
  0.115        0.394      0.000000e+00
  0.115        0.409      1.000000e+00
  0.115        0.424      0.000000e+00
  0.115        0.439      0.000000e+00
  0.115        0.454      0.000000e+00
  0.115        0.469      0.000000e+00
  0.115        0.484      0.000000e+00
  0.115        0.500      0.000000e+00
  0.115        0.515      0.000000e+00
  0.115        0.530      0.000000e+00
  0.115        0.545      0.000000e+00
  0.115        0.560      0.000000e+00
  0.115        0.575      0.000000e+00
  0.115        0.590      0.000000e+00
  0.115        0.605      0.000000e+00
  0.115        0.620      0.000000e+00
  0.115        0.635      0.000000e+00
  0.115        0.650      0.000000e+00
  0.115        0.665      0.000000e+00
  0.115        0.680      0.000000e+00
  0.115        0.695      0.000000e+00
  0.115        0.710      0.000000e+00
  0.115        0.726      0.000000e+00
  0.115        0.741      0.000000e+00
  0.115        0.756      0.000000e+00
  0.115        0.771      0.000000e+00
  0.115        0.786      0.000000e+00
  0.115        0.801      0.000000e+00
  0.115        0.816      0.000000e+00
  0.115        0.831      0.000000e+00
  0.115        0.846      0.000000e+00
  0.115        0.861      0.000000e+00
  0.115        0.876      0.000000e+00
  0.115        0.891      0.000000e+00
  0.115        0.906      0.000000e+00
  0.115        0.921      0.000000e+00
  0.115        0.936      0.000000e+00
  0.115        0.951      0.000000e+00
  0.115        0.967      0.000000e+00
  0.115        0.982      0.000000e+00
  0.115        0.997      0.000000e+00
  0.115        1.012      0.000000e+00
  0.115        1.027      0.000000e+00
  0.115        1.042      0.000000e+00
  0.115        1.057      0.000000e+00
  0.115        1.072      0.000000e+00
  0.115        1.087      0.000000e+00
  0.115        1.102      0.000000e+00
  0.115        1.117      0.000000e+00
  0.115        1.132      0.000000e+00
  0.115        1.147      0.000000e+00
  0.115        1.162      0.000000e+00
  0.115        1.177      0.000000e+00
  0.115        1.192      0.000000e+00

  0.130        0.018      7.500000e+01
  0.130        0.033      4.400000e+01
  0.130        0.048      2.500000e+01
  0.130        0.063      2.200000e+01
  0.130        0.078      1.600000e+01
  0.130        0.093      1.300000e+01
  0.130        0.108      1.000000e+01
  0.130        0.123      1.100000e+01
  0.130        0.138      7.000000e+00
  0.130        0.153      8.000000e+00
  0.130        0.168      8.000000e+00
  0.130        0.183      3.000000e+00
  0.130        0.198      5.000000e+00
  0.130        0.213      1.000000e+00
  0.130        0.228      4.000000e+00
  0.130        0.243      3.000000e+00
  0.130        0.259      0.000000e+00
  0.130        0.274      0.000000e+00
  0.130        0.289      1.000000e+00
  0.130        0.304      1.000000e+00
  0.130        0.319      0.000000e+00
  0.130        0.334      1.000000e+00
  0.130        0.349      0.000000e+00
  0.130        0.364      0.000000e+00
  0.130        0.379      0.000000e+00
  0.130        0.394      0.000000e+00
  0.130        0.409      1.000000e+00
  0.130        0.424      0.000000e+00
  0.130        0.439      0.000000e+00
  0.130        0.454      0.000000e+00
  0.130        0.469      0.000000e+00
  0.130        0.484      0.000000e+00
  0.130        0.500      0.000000e+00
  0.130        0.515      0.000000e+00
  0.130        0.530      0.000000e+00
  0.130        0.545      0.000000e+00
  0.130        0.560      0.000000e+00
  0.130        0.575      0.000000e+00
  0.130        0.590      0.000000e+00
  0.130        0.605      0.000000e+00
  0.130        0.620      0.000000e+00
  0.130        0.635      0.000000e+00
  0.130        0.650      0.000000e+00
  0.130        0.665      0.000000e+00
  0.130        0.680      0.000000e+00
  0.130        0.695      0.000000e+00
  0.130        0.710      0.000000e+00
  0.130        0.726      0.000000e+00
  0.130        0.741      0.000000e+00
  0.130        0.756      0.000000e+00
  0.130        0.771      0.000000e+00
  0.130        0.786      0.000000e+00
  0.130        0.801      0.000000e+00
  0.130        0.816      0.000000e+00
  0.130        0.831      0.000000e+00
  0.130        0.846      0.000000e+00
  0.130        0.861      0.000000e+00
  0.130        0.876      0.000000e+00
  0.130        0.891      0.000000e+00
  0.130        0.906      0.000000e+00
  0.130        0.921      0.000000e+00
  0.130        0.936      0.000000e+00
  0.130        0.951      0.000000e+00
  0.130        0.967      0.000000e+00
  0.130        0.982      0.000000e+00
  0.130        0.997      0.000000e+00
  0.130        1.012      0.000000e+00
  0.130        1.027      0.000000e+00
  0.130        1.042      0.000000e+00
  0.130        1.057      0.000000e+00
  0.130        1.072      0.000000e+00
  0.130        1.087      0.000000e+00
  0.130        1.102      0.000000e+00
  0.130        1.117      0.000000e+00
  0.130        1.132      0.000000e+00
  0.130        1.147      0.000000e+00
  0.130        1.162      0.000000e+00
  0.130        1.177      0.000000e+00
  0.130        1.192      0.000000e+00

  0.145        0.018      8.000000e+01
  0.145        0.033      2.700000e+01
  0.145        0.048      2.800000e+01
  0.145        0.063      1.500000e+01
  0.145        0.078      1.600000e+01
  0.145        0.093      1.700000e+01
  0.145        0.108      7.000000e+00
  0.145        0.123      3.000000e+00
  0.145        0.138      1.100000e+01
  0.145        0.153      5.000000e+00
  0.145        0.168      1.000000e+00
  0.145        0.183      7.000000e+00
  0.145        0.198      1.000000e+00
  0.145        0.213      1.000000e+00
  0.145        0.228      1.000000e+00
  0.145        0.243      1.000000e+00
  0.145        0.259      2.000000e+00
  0.145        0.274      0.000000e+00
  0.145        0.289      1.000000e+00
  0.145        0.304      2.000000e+00
  0.145        0.319      0.000000e+00
  0.145        0.334      0.000000e+00
  0.145        0.349      0.000000e+00
  0.145        0.364      0.000000e+00
  0.145        0.379      0.000000e+00
  0.145        0.394      0.000000e+00
  0.145        0.409      0.000000e+00
  0.145        0.424      0.000000e+00
  0.145        0.439      0.000000e+00
  0.145        0.454      0.000000e+00
  0.145        0.469      0.000000e+00
  0.145        0.484      0.000000e+00
  0.145        0.500      0.000000e+00
  0.145        0.515      0.000000e+00
  0.145        0.530      0.000000e+00
  0.145        0.545      0.000000e+00
  0.145        0.560      0.000000e+00
  0.145        0.575      0.000000e+00
  0.145        0.590      0.000000e+00
  0.145        0.605      0.000000e+00
  0.145        0.620      0.000000e+00
  0.145        0.635      0.000000e+00
  0.145        0.650      0.000000e+00
  0.145        0.665      0.000000e+00
  0.145        0.680      0.000000e+00
  0.145        0.695      0.000000e+00
  0.145        0.710      0.000000e+00
  0.145        0.726      0.000000e+00
  0.145        0.741      0.000000e+00
  0.145        0.756      0.000000e+00
  0.145        0.771      0.000000e+00
  0.145        0.786      0.000000e+00
  0.145        0.801      0.000000e+00
  0.145        0.816      0.000000e+00
  0.145        0.831      0.000000e+00
  0.145        0.846      0.000000e+00
  0.145        0.861      0.000000e+00
  0.145        0.876      0.000000e+00
  0.145        0.891      0.000000e+00
  0.145        0.906      0.000000e+00
  0.145        0.921      0.000000e+00
  0.145        0.936      0.000000e+00
  0.145        0.951      0.000000e+00
  0.145        0.967      0.000000e+00
  0.145        0.982      0.000000e+00
  0.145        0.997      0.000000e+00
  0.145        1.012      0.000000e+00
  0.145        1.027      0.000000e+00
  0.145        1.042      0.000000e+00
  0.145        1.057      0.000000e+00
  0.145        1.072      0.000000e+00
  0.145        1.087      0.000000e+00
  0.145        1.102      0.000000e+00
  0.145        1.117      0.000000e+00
  0.145        1.132      0.000000e+00
  0.145        1.147      0.000000e+00
  0.145        1.162      0.000000e+00
  0.145        1.177      0.000000e+00
  0.145        1.192      0.000000e+00

  0.160        0.018      9.500000e+01
  0.160        0.033      2.500000e+01
  0.160        0.048      2.200000e+01
  0.160        0.063      1.700000e+01
  0.160        0.078      1.500000e+01
  0.160        0.093      1.200000e+01
  0.160        0.108      4.000000e+00
  0.160        0.123      3.000000e+00
  0.160        0.138      4.000000e+00
  0.160        0.153      4.000000e+00
  0.160        0.168      2.000000e+00
  0.160        0.183      1.000000e+00
  0.160        0.198      1.000000e+00
  0.160        0.213      0.000000e+00
  0.160        0.228      1.000000e+00
  0.160        0.243      1.000000e+00
  0.160        0.259      1.000000e+00
  0.160        0.274      0.000000e+00
  0.160        0.289      0.000000e+00
  0.160        0.304      0.000000e+00
  0.160        0.319      0.000000e+00
  0.160        0.334      0.000000e+00
  0.160        0.349      0.000000e+00
  0.160        0.364      0.000000e+00
  0.160        0.379      0.000000e+00
  0.160        0.394      0.000000e+00
  0.160        0.409      0.000000e+00
  0.160        0.424      0.000000e+00
  0.160        0.439      0.000000e+00
  0.160        0.454      0.000000e+00
  0.160        0.469      0.000000e+00
  0.160        0.484      0.000000e+00
  0.160        0.500      0.000000e+00
  0.160        0.515      0.000000e+00
  0.160        0.530      0.000000e+00
  0.160        0.545      0.000000e+00
  0.160        0.560      0.000000e+00
  0.160        0.575      0.000000e+00
  0.160        0.590      0.000000e+00
  0.160        0.605      0.000000e+00
  0.160        0.620      0.000000e+00
  0.160        0.635      0.000000e+00
  0.160        0.650      0.000000e+00
  0.160        0.665      0.000000e+00
  0.160        0.680      0.000000e+00
  0.160        0.695      0.000000e+00
  0.160        0.710      0.000000e+00
  0.160        0.726      0.000000e+00
  0.160        0.741      0.000000e+00
  0.160        0.756      0.000000e+00
  0.160        0.771      0.000000e+00
  0.160        0.786      0.000000e+00
  0.160        0.801      0.000000e+00
  0.160        0.816      0.000000e+00
  0.160        0.831      0.000000e+00
  0.160        0.846      0.000000e+00
  0.160        0.861      0.000000e+00
  0.160        0.876      0.000000e+00
  0.160        0.891      0.000000e+00
  0.160        0.906      0.000000e+00
  0.160        0.921      0.000000e+00
  0.160        0.936      0.000000e+00
  0.160        0.951      0.000000e+00
  0.160        0.967      0.000000e+00
  0.160        0.982      0.000000e+00
  0.160        0.997      0.000000e+00
  0.160        1.012      0.000000e+00
  0.160        1.027      0.000000e+00
  0.160        1.042      0.000000e+00
  0.160        1.057      0.000000e+00
  0.160        1.072      0.000000e+00
  0.160        1.087      0.000000e+00
  0.160        1.102      0.000000e+00
  0.160        1.117      0.000000e+00
  0.160        1.132      0.000000e+00
  0.160        1.147      0.000000e+00
  0.160        1.162      0.000000e+00
  0.160        1.177      0.000000e+00
  0.160        1.192      0.000000e+00

  0.176        0.018      6.400000e+01
  0.176        0.033      2.900000e+01
  0.176        0.048      4.000000e+01
  0.176        0.063      1.100000e+01
  0.176        0.078      1.300000e+01
  0.176        0.093      9.000000e+00
  0.176        0.108      5.000000e+00
  0.176        0.123      3.000000e+00
  0.176        0.138      5.000000e+00
  0.176        0.153      0.000000e+00
  0.176        0.168      3.000000e+00
  0.176        0.183      1.000000e+00
  0.176        0.198      1.000000e+00
  0.176        0.213      1.000000e+00
  0.176        0.228      1.000000e+00
  0.176        0.243      0.000000e+00
  0.176        0.259      0.000000e+00
  0.176        0.274      0.000000e+00
  0.176        0.289      0.000000e+00
  0.176        0.304      0.000000e+00
  0.176        0.319      0.000000e+00
  0.176        0.334      0.000000e+00
  0.176        0.349      0.000000e+00
  0.176        0.364      0.000000e+00
  0.176        0.379      0.000000e+00
  0.176        0.394      0.000000e+00
  0.176        0.409      0.000000e+00
  0.176        0.424      0.000000e+00
  0.176        0.439      0.000000e+00
  0.176        0.454      0.000000e+00
  0.176        0.469      0.000000e+00
  0.176        0.484      0.000000e+00
  0.176        0.500      0.000000e+00
  0.176        0.515      0.000000e+00
  0.176        0.530      0.000000e+00
  0.176        0.545      0.000000e+00
  0.176        0.560      0.000000e+00
  0.176        0.575      0.000000e+00
  0.176        0.590      0.000000e+00
  0.176        0.605      0.000000e+00
  0.176        0.620      0.000000e+00
  0.176        0.635      0.000000e+00
  0.176        0.650      0.000000e+00
  0.176        0.665      0.000000e+00
  0.176        0.680      0.000000e+00
  0.176        0.695      0.000000e+00
  0.176        0.710      0.000000e+00
  0.176        0.726      0.000000e+00
  0.176        0.741      0.000000e+00
  0.176        0.756      0.000000e+00
  0.176        0.771      0.000000e+00
  0.176        0.786      0.000000e+00
  0.176        0.801      0.000000e+00
  0.176        0.816      0.000000e+00
  0.176        0.831      0.000000e+00
  0.176        0.846      0.000000e+00
  0.176        0.861      0.000000e+00
  0.176        0.876      0.000000e+00
  0.176        0.891      0.000000e+00
  0.176        0.906      0.000000e+00
  0.176        0.921      0.000000e+00
  0.176        0.936      0.000000e+00
  0.176        0.951      0.000000e+00
  0.176        0.967      0.000000e+00
  0.176        0.982      0.000000e+00
  0.176        0.997      0.000000e+00
  0.176        1.012      0.000000e+00
  0.176        1.027      0.000000e+00
  0.176        1.042      0.000000e+00
  0.176        1.057      0.000000e+00
  0.176        1.072      0.000000e+00
  0.176        1.087      0.000000e+00
  0.176        1.102      0.000000e+00
  0.176        1.117      0.000000e+00
  0.176        1.132      0.000000e+00
  0.176        1.147      0.000000e+00
  0.176        1.162      0.000000e+00
  0.176        1.177      0.000000e+00
  0.176        1.192      0.000000e+00

  0.191        0.018      7.400000e+01
  0.191        0.033      3.600000e+01
  0.191        0.048      1.100000e+01
  0.191        0.063      1.300000e+01
  0.191        0.078      6.000000e+00
  0.191        0.093      7.000000e+00
  0.191        0.108      0.000000e+00
  0.191        0.123      1.000000e+00
  0.191        0.138      2.000000e+00
  0.191        0.153      0.000000e+00
  0.191        0.168      0.000000e+00
  0.191        0.183      0.000000e+00
  0.191        0.198      0.000000e+00
  0.191        0.213      0.000000e+00
  0.191        0.228      0.000000e+00
  0.191        0.243      0.000000e+00
  0.191        0.259      0.000000e+00
  0.191        0.274      0.000000e+00
  0.191        0.289      0.000000e+00
  0.191        0.304      0.000000e+00
  0.191        0.319      0.000000e+00
  0.191        0.334      0.000000e+00
  0.191        0.349      0.000000e+00
  0.191        0.364      0.000000e+00
  0.191        0.379      0.000000e+00
  0.191        0.394      0.000000e+00
  0.191        0.409      0.000000e+00
  0.191        0.424      0.000000e+00
  0.191        0.439      0.000000e+00
  0.191        0.454      0.000000e+00
  0.191        0.469      0.000000e+00
  0.191        0.484      0.000000e+00
  0.191        0.500      0.000000e+00
  0.191        0.515      0.000000e+00
  0.191        0.530      0.000000e+00
  0.191        0.545      0.000000e+00
  0.191        0.560      0.000000e+00
  0.191        0.575      0.000000e+00
  0.191        0.590      0.000000e+00
  0.191        0.605      0.000000e+00
  0.191        0.620      0.000000e+00
  0.191        0.635      0.000000e+00
  0.191        0.650      0.000000e+00
  0.191        0.665      0.000000e+00
  0.191        0.680      0.000000e+00
  0.191        0.695      0.000000e+00
  0.191        0.710      0.000000e+00
  0.191        0.726      0.000000e+00
  0.191        0.741      0.000000e+00
  0.191        0.756      0.000000e+00
  0.191        0.771      0.000000e+00
  0.191        0.786      0.000000e+00
  0.191        0.801      0.000000e+00
  0.191        0.816      0.000000e+00
  0.191        0.831      0.000000e+00
  0.191        0.846      0.000000e+00
  0.191        0.861      0.000000e+00
  0.191        0.876      0.000000e+00
  0.191        0.891      0.000000e+00
  0.191        0.906      0.000000e+00
  0.191        0.921      0.000000e+00
  0.191        0.936      0.000000e+00
  0.191        0.951      0.000000e+00
  0.191        0.967      0.000000e+00
  0.191        0.982      0.000000e+00
  0.191        0.997      0.000000e+00
  0.191        1.012      0.000000e+00
  0.191        1.027      0.000000e+00
  0.191        1.042      0.000000e+00
  0.191        1.057      0.000000e+00
  0.191        1.072      0.000000e+00
  0.191        1.087      0.000000e+00
  0.191        1.102      0.000000e+00
  0.191        1.117      0.000000e+00
  0.191        1.132      0.000000e+00
  0.191        1.147      0.000000e+00
  0.191        1.162      0.000000e+00
  0.191        1.177      0.000000e+00
  0.191        1.192      0.000000e+00

  0.206        0.018      4.500000e+01
  0.206        0.033      2.700000e+01
  0.206        0.048      1.500000e+01
  0.206        0.063      1.200000e+01
  0.206        0.078      4.000000e+00
  0.206        0.093      1.000000e+00
  0.206        0.108      2.000000e+00
  0.206        0.123      2.000000e+00
  0.206        0.138      2.000000e+00
  0.206        0.153      2.000000e+00
  0.206        0.168      0.000000e+00
  0.206        0.183      1.000000e+00
  0.206        0.198      0.000000e+00
  0.206        0.213      0.000000e+00
  0.206        0.228      0.000000e+00
  0.206        0.243      0.000000e+00
  0.206        0.259      0.000000e+00
  0.206        0.274      0.000000e+00
  0.206        0.289      0.000000e+00
  0.206        0.304      0.000000e+00
  0.206        0.319      0.000000e+00
  0.206        0.334      0.000000e+00
  0.206        0.349      0.000000e+00
  0.206        0.364      0.000000e+00
  0.206        0.379      0.000000e+00
  0.206        0.394      0.000000e+00
  0.206        0.409      0.000000e+00
  0.206        0.424      0.000000e+00
  0.206        0.439      0.000000e+00
  0.206        0.454      0.000000e+00
  0.206        0.469      0.000000e+00
  0.206        0.484      0.000000e+00
  0.206        0.500      0.000000e+00
  0.206        0.515      0.000000e+00
  0.206        0.530      0.000000e+00
  0.206        0.545      0.000000e+00
  0.206        0.560      0.000000e+00
  0.206        0.575      0.000000e+00
  0.206        0.590      0.000000e+00
  0.206        0.605      0.000000e+00
  0.206        0.620      0.000000e+00
  0.206        0.635      0.000000e+00
  0.206        0.650      0.000000e+00
  0.206        0.665      0.000000e+00
  0.206        0.680      0.000000e+00
  0.206        0.695      0.000000e+00
  0.206        0.710      0.000000e+00
  0.206        0.726      0.000000e+00
  0.206        0.741      0.000000e+00
  0.206        0.756      0.000000e+00
  0.206        0.771      0.000000e+00
  0.206        0.786      0.000000e+00
  0.206        0.801      0.000000e+00
  0.206        0.816      0.000000e+00
  0.206        0.831      0.000000e+00
  0.206        0.846      0.000000e+00
  0.206        0.861      0.000000e+00
  0.206        0.876      0.000000e+00
  0.206        0.891      0.000000e+00
  0.206        0.906      0.000000e+00
  0.206        0.921      0.000000e+00
  0.206        0.936      0.000000e+00
  0.206        0.951      0.000000e+00
  0.206        0.967      0.000000e+00
  0.206        0.982      0.000000e+00
  0.206        0.997      0.000000e+00
  0.206        1.012      0.000000e+00
  0.206        1.027      0.000000e+00
  0.206        1.042      0.000000e+00
  0.206        1.057      0.000000e+00
  0.206        1.072      0.000000e+00
  0.206        1.087      0.000000e+00
  0.206        1.102      0.000000e+00
  0.206        1.117      0.000000e+00
  0.206        1.132      0.000000e+00
  0.206        1.147      0.000000e+00
  0.206        1.162      0.000000e+00
  0.206        1.177      0.000000e+00
  0.206        1.192      0.000000e+00

  0.221        0.018      4.900000e+01
  0.221        0.033      1.000000e+01
  0.221        0.048      1.200000e+01
  0.221        0.063      3.000000e+00
  0.221        0.078      3.000000e+00
  0.221        0.093      4.000000e+00
  0.221        0.108      0.000000e+00
  0.221        0.123      1.000000e+00
  0.221        0.138      0.000000e+00
  0.221        0.153      0.000000e+00
  0.221        0.168      0.000000e+00
  0.221        0.183      0.000000e+00
  0.221        0.198      0.000000e+00
  0.221        0.213      0.000000e+00
  0.221        0.228      0.000000e+00
  0.221        0.243      0.000000e+00
  0.221        0.259      0.000000e+00
  0.221        0.274      0.000000e+00
  0.221        0.289      0.000000e+00
  0.221        0.304      0.000000e+00
  0.221        0.319      0.000000e+00
  0.221        0.334      0.000000e+00
  0.221        0.349      0.000000e+00
  0.221        0.364      0.000000e+00
  0.221        0.379      0.000000e+00
  0.221        0.394      0.000000e+00
  0.221        0.409      0.000000e+00
  0.221        0.424      0.000000e+00
  0.221        0.439      0.000000e+00
  0.221        0.454      0.000000e+00
  0.221        0.469      0.000000e+00
  0.221        0.484      0.000000e+00
  0.221        0.500      0.000000e+00
  0.221        0.515      0.000000e+00
  0.221        0.530      0.000000e+00
  0.221        0.545      0.000000e+00
  0.221        0.560      0.000000e+00
  0.221        0.575      0.000000e+00
  0.221        0.590      0.000000e+00
  0.221        0.605      0.000000e+00
  0.221        0.620      0.000000e+00
  0.221        0.635      0.000000e+00
  0.221        0.650      0.000000e+00
  0.221        0.665      0.000000e+00
  0.221        0.680      0.000000e+00
  0.221        0.695      0.000000e+00
  0.221        0.710      0.000000e+00
  0.221        0.726      0.000000e+00
  0.221        0.741      0.000000e+00
  0.221        0.756      0.000000e+00
  0.221        0.771      0.000000e+00
  0.221        0.786      0.000000e+00
  0.221        0.801      0.000000e+00
  0.221        0.816      0.000000e+00
  0.221        0.831      0.000000e+00
  0.221        0.846      0.000000e+00
  0.221        0.861      0.000000e+00
  0.221        0.876      0.000000e+00
  0.221        0.891      0.000000e+00
  0.221        0.906      0.000000e+00
  0.221        0.921      0.000000e+00
  0.221        0.936      0.000000e+00
  0.221        0.951      0.000000e+00
  0.221        0.967      0.000000e+00
  0.221        0.982      0.000000e+00
  0.221        0.997      0.000000e+00
  0.221        1.012      0.000000e+00
  0.221        1.027      0.000000e+00
  0.221        1.042      0.000000e+00
  0.221        1.057      0.000000e+00
  0.221        1.072      0.000000e+00
  0.221        1.087      0.000000e+00
  0.221        1.102      0.000000e+00
  0.221        1.117      0.000000e+00
  0.221        1.132      0.000000e+00
  0.221        1.147      0.000000e+00
  0.221        1.162      0.000000e+00
  0.221        1.177      0.000000e+00
  0.221        1.192      0.000000e+00

  0.236        0.018      3.300000e+01
  0.236        0.033      8.000000e+00
  0.236        0.048      6.000000e+00
  0.236        0.063      0.000000e+00
  0.236        0.078      3.000000e+00
  0.236        0.093      0.000000e+00
  0.236        0.108      0.000000e+00
  0.236        0.123      1.000000e+00
  0.236        0.138      0.000000e+00
  0.236        0.153      0.000000e+00
  0.236        0.168      0.000000e+00
  0.236        0.183      0.000000e+00
  0.236        0.198      0.000000e+00
  0.236        0.213      0.000000e+00
  0.236        0.228      0.000000e+00
  0.236        0.243      0.000000e+00
  0.236        0.259      0.000000e+00
  0.236        0.274      0.000000e+00
  0.236        0.289      0.000000e+00
  0.236        0.304      0.000000e+00
  0.236        0.319      0.000000e+00
  0.236        0.334      0.000000e+00
  0.236        0.349      0.000000e+00
  0.236        0.364      0.000000e+00
  0.236        0.379      0.000000e+00
  0.236        0.394      0.000000e+00
  0.236        0.409      0.000000e+00
  0.236        0.424      0.000000e+00
  0.236        0.439      0.000000e+00
  0.236        0.454      0.000000e+00
  0.236        0.469      0.000000e+00
  0.236        0.484      0.000000e+00
  0.236        0.500      0.000000e+00
  0.236        0.515      0.000000e+00
  0.236        0.530      0.000000e+00
  0.236        0.545      0.000000e+00
  0.236        0.560      0.000000e+00
  0.236        0.575      0.000000e+00
  0.236        0.590      0.000000e+00
  0.236        0.605      0.000000e+00
  0.236        0.620      0.000000e+00
  0.236        0.635      0.000000e+00
  0.236        0.650      0.000000e+00
  0.236        0.665      0.000000e+00
  0.236        0.680      0.000000e+00
  0.236        0.695      0.000000e+00
  0.236        0.710      0.000000e+00
  0.236        0.726      0.000000e+00
  0.236        0.741      0.000000e+00
  0.236        0.756      0.000000e+00
  0.236        0.771      0.000000e+00
  0.236        0.786      0.000000e+00
  0.236        0.801      0.000000e+00
  0.236        0.816      0.000000e+00
  0.236        0.831      0.000000e+00
  0.236        0.846      0.000000e+00
  0.236        0.861      0.000000e+00
  0.236        0.876      0.000000e+00
  0.236        0.891      0.000000e+00
  0.236        0.906      0.000000e+00
  0.236        0.921      0.000000e+00
  0.236        0.936      0.000000e+00
  0.236        0.951      0.000000e+00
  0.236        0.967      0.000000e+00
  0.236        0.982      0.000000e+00
  0.236        0.997      0.000000e+00
  0.236        1.012      0.000000e+00
  0.236        1.027      0.000000e+00
  0.236        1.042      0.000000e+00
  0.236        1.057      0.000000e+00
  0.236        1.072      0.000000e+00
  0.236        1.087      0.000000e+00
  0.236        1.102      0.000000e+00
  0.236        1.117      0.000000e+00
  0.236        1.132      0.000000e+00
  0.236        1.147      0.000000e+00
  0.236        1.162      0.000000e+00
  0.236        1.177      0.000000e+00
  0.236        1.192      0.000000e+00

  0.251        0.018      2.000000e+01
  0.251        0.033      6.000000e+00
  0.251        0.048      0.000000e+00
  0.251        0.063      3.000000e+00
  0.251        0.078      0.000000e+00
  0.251        0.093      1.000000e+00
  0.251        0.108      0.000000e+00
  0.251        0.123      0.000000e+00
  0.251        0.138      0.000000e+00
  0.251        0.153      0.000000e+00
  0.251        0.168      0.000000e+00
  0.251        0.183      0.000000e+00
  0.251        0.198      0.000000e+00
  0.251        0.213      0.000000e+00
  0.251        0.228      0.000000e+00
  0.251        0.243      0.000000e+00
  0.251        0.259      0.000000e+00
  0.251        0.274      0.000000e+00
  0.251        0.289      0.000000e+00
  0.251        0.304      0.000000e+00
  0.251        0.319      0.000000e+00
  0.251        0.334      0.000000e+00
  0.251        0.349      0.000000e+00
  0.251        0.364      0.000000e+00
  0.251        0.379      0.000000e+00
  0.251        0.394      0.000000e+00
  0.251        0.409      0.000000e+00
  0.251        0.424      0.000000e+00
  0.251        0.439      0.000000e+00
  0.251        0.454      0.000000e+00
  0.251        0.469      0.000000e+00
  0.251        0.484      0.000000e+00
  0.251        0.500      0.000000e+00
  0.251        0.515      0.000000e+00
  0.251        0.530      0.000000e+00
  0.251        0.545      0.000000e+00
  0.251        0.560      0.000000e+00
  0.251        0.575      0.000000e+00
  0.251        0.590      0.000000e+00
  0.251        0.605      0.000000e+00
  0.251        0.620      0.000000e+00
  0.251        0.635      0.000000e+00
  0.251        0.650      0.000000e+00
  0.251        0.665      0.000000e+00
  0.251        0.680      0.000000e+00
  0.251        0.695      0.000000e+00
  0.251        0.710      0.000000e+00
  0.251        0.726      0.000000e+00
  0.251        0.741      0.000000e+00
  0.251        0.756      0.000000e+00
  0.251        0.771      0.000000e+00
  0.251        0.786      0.000000e+00
  0.251        0.801      0.000000e+00
  0.251        0.816      0.000000e+00
  0.251        0.831      0.000000e+00
  0.251        0.846      0.000000e+00
  0.251        0.861      0.000000e+00
  0.251        0.876      0.000000e+00
  0.251        0.891      0.000000e+00
  0.251        0.906      0.000000e+00
  0.251        0.921      0.000000e+00
  0.251        0.936      0.000000e+00
  0.251        0.951      0.000000e+00
  0.251        0.967      0.000000e+00
  0.251        0.982      0.000000e+00
  0.251        0.997      0.000000e+00
  0.251        1.012      0.000000e+00
  0.251        1.027      0.000000e+00
  0.251        1.042      0.000000e+00
  0.251        1.057      0.000000e+00
  0.251        1.072      0.000000e+00
  0.251        1.087      0.000000e+00
  0.251        1.102      0.000000e+00
  0.251        1.117      0.000000e+00
  0.251        1.132      0.000000e+00
  0.251        1.147      0.000000e+00
  0.251        1.162      0.000000e+00
  0.251        1.177      0.000000e+00
  0.251        1.192      0.000000e+00

  0.267        0.018      8.000000e+00
  0.267        0.033      5.000000e+00
  0.267        0.048      1.000000e+00
  0.267        0.063      0.000000e+00
  0.267        0.078      0.000000e+00
  0.267        0.093      0.000000e+00
  0.267        0.108      0.000000e+00
  0.267        0.123      0.000000e+00
  0.267        0.138      0.000000e+00
  0.267        0.153      0.000000e+00
  0.267        0.168      0.000000e+00
  0.267        0.183      0.000000e+00
  0.267        0.198      0.000000e+00
  0.267        0.213      0.000000e+00
  0.267        0.228      0.000000e+00
  0.267        0.243      0.000000e+00
  0.267        0.259      0.000000e+00
  0.267        0.274      0.000000e+00
  0.267        0.289      0.000000e+00
  0.267        0.304      0.000000e+00
  0.267        0.319      0.000000e+00
  0.267        0.334      0.000000e+00
  0.267        0.349      0.000000e+00
  0.267        0.364      0.000000e+00
  0.267        0.379      0.000000e+00
  0.267        0.394      0.000000e+00
  0.267        0.409      0.000000e+00
  0.267        0.424      0.000000e+00
  0.267        0.439      0.000000e+00
  0.267        0.454      0.000000e+00
  0.267        0.469      0.000000e+00
  0.267        0.484      0.000000e+00
  0.267        0.500      0.000000e+00
  0.267        0.515      0.000000e+00
  0.267        0.530      0.000000e+00
  0.267        0.545      0.000000e+00
  0.267        0.560      0.000000e+00
  0.267        0.575      0.000000e+00
  0.267        0.590      0.000000e+00
  0.267        0.605      0.000000e+00
  0.267        0.620      0.000000e+00
  0.267        0.635      0.000000e+00
  0.267        0.650      0.000000e+00
  0.267        0.665      0.000000e+00
  0.267        0.680      0.000000e+00
  0.267        0.695      0.000000e+00
  0.267        0.710      0.000000e+00
  0.267        0.726      0.000000e+00
  0.267        0.741      0.000000e+00
  0.267        0.756      0.000000e+00
  0.267        0.771      0.000000e+00
  0.267        0.786      0.000000e+00
  0.267        0.801      0.000000e+00
  0.267        0.816      0.000000e+00
  0.267        0.831      0.000000e+00
  0.267        0.846      0.000000e+00
  0.267        0.861      0.000000e+00
  0.267        0.876      0.000000e+00
  0.267        0.891      0.000000e+00
  0.267        0.906      0.000000e+00
  0.267        0.921      0.000000e+00
  0.267        0.936      0.000000e+00
  0.267        0.951      0.000000e+00
  0.267        0.967      0.000000e+00
  0.267        0.982      0.000000e+00
  0.267        0.997      0.000000e+00
  0.267        1.012      0.000000e+00
  0.267        1.027      0.000000e+00
  0.267        1.042      0.000000e+00
  0.267        1.057      0.000000e+00
  0.267        1.072      0.000000e+00
  0.267        1.087      0.000000e+00
  0.267        1.102      0.000000e+00
  0.267        1.117      0.000000e+00
  0.267        1.132      0.000000e+00
  0.267        1.147      0.000000e+00
  0.267        1.162      0.000000e+00
  0.267        1.177      0.000000e+00
  0.267        1.192      0.000000e+00

  0.282        0.018      4.000000e+00
  0.282        0.033      1.000000e+00
  0.282        0.048      1.000000e+00
  0.282        0.063      0.000000e+00
  0.282        0.078      0.000000e+00
  0.282        0.093      0.000000e+00
  0.282        0.108      0.000000e+00
  0.282        0.123      0.000000e+00
  0.282        0.138      0.000000e+00
  0.282        0.153      0.000000e+00
  0.282        0.168      0.000000e+00
  0.282        0.183      0.000000e+00
  0.282        0.198      0.000000e+00
  0.282        0.213      0.000000e+00
  0.282        0.228      0.000000e+00
  0.282        0.243      0.000000e+00
  0.282        0.259      0.000000e+00
  0.282        0.274      0.000000e+00
  0.282        0.289      0.000000e+00
  0.282        0.304      0.000000e+00
  0.282        0.319      0.000000e+00
  0.282        0.334      0.000000e+00
  0.282        0.349      0.000000e+00
  0.282        0.364      0.000000e+00
  0.282        0.379      0.000000e+00
  0.282        0.394      0.000000e+00
  0.282        0.409      0.000000e+00
  0.282        0.424      0.000000e+00
  0.282        0.439      0.000000e+00
  0.282        0.454      0.000000e+00
  0.282        0.469      0.000000e+00
  0.282        0.484      0.000000e+00
  0.282        0.500      0.000000e+00
  0.282        0.515      0.000000e+00
  0.282        0.530      0.000000e+00
  0.282        0.545      0.000000e+00
  0.282        0.560      0.000000e+00
  0.282        0.575      0.000000e+00
  0.282        0.590      0.000000e+00
  0.282        0.605      0.000000e+00
  0.282        0.620      0.000000e+00
  0.282        0.635      0.000000e+00
  0.282        0.650      0.000000e+00
  0.282        0.665      0.000000e+00
  0.282        0.680      0.000000e+00
  0.282        0.695      0.000000e+00
  0.282        0.710      0.000000e+00
  0.282        0.726      0.000000e+00
  0.282        0.741      0.000000e+00
  0.282        0.756      0.000000e+00
  0.282        0.771      0.000000e+00
  0.282        0.786      0.000000e+00
  0.282        0.801      0.000000e+00
  0.282        0.816      0.000000e+00
  0.282        0.831      0.000000e+00
  0.282        0.846      0.000000e+00
  0.282        0.861      0.000000e+00
  0.282        0.876      0.000000e+00
  0.282        0.891      0.000000e+00
  0.282        0.906      0.000000e+00
  0.282        0.921      0.000000e+00
  0.282        0.936      0.000000e+00
  0.282        0.951      0.000000e+00
  0.282        0.967      0.000000e+00
  0.282        0.982      0.000000e+00
  0.282        0.997      0.000000e+00
  0.282        1.012      0.000000e+00
  0.282        1.027      0.000000e+00
  0.282        1.042      0.000000e+00
  0.282        1.057      0.000000e+00
  0.282        1.072      0.000000e+00
  0.282        1.087      0.000000e+00
  0.282        1.102      0.000000e+00
  0.282        1.117      0.000000e+00
  0.282        1.132      0.000000e+00
  0.282        1.147      0.000000e+00
  0.282        1.162      0.000000e+00
  0.282        1.177      0.000000e+00
  0.282        1.192      0.000000e+00

  0.297        0.018      8.000000e+00
  0.297        0.033      2.000000e+00
  0.297        0.048      0.000000e+00
  0.297        0.063      0.000000e+00
  0.297        0.078      0.000000e+00
  0.297        0.093      0.000000e+00
  0.297        0.108      0.000000e+00
  0.297        0.123      0.000000e+00
  0.297        0.138      0.000000e+00
  0.297        0.153      0.000000e+00
  0.297        0.168      0.000000e+00
  0.297        0.183      0.000000e+00
  0.297        0.198      0.000000e+00
  0.297        0.213      0.000000e+00
  0.297        0.228      0.000000e+00
  0.297        0.243      0.000000e+00
  0.297        0.259      0.000000e+00
  0.297        0.274      0.000000e+00
  0.297        0.289      0.000000e+00
  0.297        0.304      0.000000e+00
  0.297        0.319      0.000000e+00
  0.297        0.334      0.000000e+00
  0.297        0.349      0.000000e+00
  0.297        0.364      0.000000e+00
  0.297        0.379      0.000000e+00
  0.297        0.394      0.000000e+00
  0.297        0.409      0.000000e+00
  0.297        0.424      0.000000e+00
  0.297        0.439      0.000000e+00
  0.297        0.454      0.000000e+00
  0.297        0.469      0.000000e+00
  0.297        0.484      0.000000e+00
  0.297        0.500      0.000000e+00
  0.297        0.515      0.000000e+00
  0.297        0.530      0.000000e+00
  0.297        0.545      0.000000e+00
  0.297        0.560      0.000000e+00
  0.297        0.575      0.000000e+00
  0.297        0.590      0.000000e+00
  0.297        0.605      0.000000e+00
  0.297        0.620      0.000000e+00
  0.297        0.635      0.000000e+00
  0.297        0.650      0.000000e+00
  0.297        0.665      0.000000e+00
  0.297        0.680      0.000000e+00
  0.297        0.695      0.000000e+00
  0.297        0.710      0.000000e+00
  0.297        0.726      0.000000e+00
  0.297        0.741      0.000000e+00
  0.297        0.756      0.000000e+00
  0.297        0.771      0.000000e+00
  0.297        0.786      0.000000e+00
  0.297        0.801      0.000000e+00
  0.297        0.816      0.000000e+00
  0.297        0.831      0.000000e+00
  0.297        0.846      0.000000e+00
  0.297        0.861      0.000000e+00
  0.297        0.876      0.000000e+00
  0.297        0.891      0.000000e+00
  0.297        0.906      0.000000e+00
  0.297        0.921      0.000000e+00
  0.297        0.936      0.000000e+00
  0.297        0.951      0.000000e+00
  0.297        0.967      0.000000e+00
  0.297        0.982      0.000000e+00
  0.297        0.997      0.000000e+00
  0.297        1.012      0.000000e+00
  0.297        1.027      0.000000e+00
  0.297        1.042      0.000000e+00
  0.297        1.057      0.000000e+00
  0.297        1.072      0.000000e+00
  0.297        1.087      0.000000e+00
  0.297        1.102      0.000000e+00
  0.297        1.117      0.000000e+00
  0.297        1.132      0.000000e+00
  0.297        1.147      0.000000e+00
  0.297        1.162      0.000000e+00
  0.297        1.177      0.000000e+00
  0.297        1.192      0.000000e+00

  0.312        0.018      6.000000e+00
  0.312        0.033      0.000000e+00
  0.312        0.048      0.000000e+00
  0.312        0.063      0.000000e+00
  0.312        0.078      0.000000e+00
  0.312        0.093      0.000000e+00
  0.312        0.108      0.000000e+00
  0.312        0.123      0.000000e+00
  0.312        0.138      0.000000e+00
  0.312        0.153      0.000000e+00
  0.312        0.168      0.000000e+00
  0.312        0.183      0.000000e+00
  0.312        0.198      0.000000e+00
  0.312        0.213      0.000000e+00
  0.312        0.228      0.000000e+00
  0.312        0.243      0.000000e+00
  0.312        0.259      0.000000e+00
  0.312        0.274      0.000000e+00
  0.312        0.289      0.000000e+00
  0.312        0.304      0.000000e+00
  0.312        0.319      0.000000e+00
  0.312        0.334      0.000000e+00
  0.312        0.349      0.000000e+00
  0.312        0.364      0.000000e+00
  0.312        0.379      0.000000e+00
  0.312        0.394      0.000000e+00
  0.312        0.409      0.000000e+00
  0.312        0.424      0.000000e+00
  0.312        0.439      0.000000e+00
  0.312        0.454      0.000000e+00
  0.312        0.469      0.000000e+00
  0.312        0.484      0.000000e+00
  0.312        0.500      0.000000e+00
  0.312        0.515      0.000000e+00
  0.312        0.530      0.000000e+00
  0.312        0.545      0.000000e+00
  0.312        0.560      0.000000e+00
  0.312        0.575      0.000000e+00
  0.312        0.590      0.000000e+00
  0.312        0.605      0.000000e+00
  0.312        0.620      0.000000e+00
  0.312        0.635      0.000000e+00
  0.312        0.650      0.000000e+00
  0.312        0.665      0.000000e+00
  0.312        0.680      0.000000e+00
  0.312        0.695      0.000000e+00
  0.312        0.710      0.000000e+00
  0.312        0.726      0.000000e+00
  0.312        0.741      0.000000e+00
  0.312        0.756      0.000000e+00
  0.312        0.771      0.000000e+00
  0.312        0.786      0.000000e+00
  0.312        0.801      0.000000e+00
  0.312        0.816      0.000000e+00
  0.312        0.831      0.000000e+00
  0.312        0.846      0.000000e+00
  0.312        0.861      0.000000e+00
  0.312        0.876      0.000000e+00
  0.312        0.891      0.000000e+00
  0.312        0.906      0.000000e+00
  0.312        0.921      0.000000e+00
  0.312        0.936      0.000000e+00
  0.312        0.951      0.000000e+00
  0.312        0.967      0.000000e+00
  0.312        0.982      0.000000e+00
  0.312        0.997      0.000000e+00
  0.312        1.012      0.000000e+00
  0.312        1.027      0.000000e+00
  0.312        1.042      0.000000e+00
  0.312        1.057      0.000000e+00
  0.312        1.072      0.000000e+00
  0.312        1.087      0.000000e+00
  0.312        1.102      0.000000e+00
  0.312        1.117      0.000000e+00
  0.312        1.132      0.000000e+00
  0.312        1.147      0.000000e+00
  0.312        1.162      0.000000e+00
  0.312        1.177      0.000000e+00
  0.312        1.192      0.000000e+00

  0.327        0.018      0.000000e+00
  0.327        0.033      0.000000e+00
  0.327        0.048      0.000000e+00
  0.327        0.063      0.000000e+00
  0.327        0.078      0.000000e+00
  0.327        0.093      0.000000e+00
  0.327        0.108      0.000000e+00
  0.327        0.123      0.000000e+00
  0.327        0.138      0.000000e+00
  0.327        0.153      0.000000e+00
  0.327        0.168      0.000000e+00
  0.327        0.183      0.000000e+00
  0.327        0.198      0.000000e+00
  0.327        0.213      0.000000e+00
  0.327        0.228      0.000000e+00
  0.327        0.243      0.000000e+00
  0.327        0.259      0.000000e+00
  0.327        0.274      0.000000e+00
  0.327        0.289      0.000000e+00
  0.327        0.304      0.000000e+00
  0.327        0.319      0.000000e+00
  0.327        0.334      0.000000e+00
  0.327        0.349      0.000000e+00
  0.327        0.364      0.000000e+00
  0.327        0.379      0.000000e+00
  0.327        0.394      0.000000e+00
  0.327        0.409      0.000000e+00
  0.327        0.424      0.000000e+00
  0.327        0.439      0.000000e+00
  0.327        0.454      0.000000e+00
  0.327        0.469      0.000000e+00
  0.327        0.484      0.000000e+00
  0.327        0.500      0.000000e+00
  0.327        0.515      0.000000e+00
  0.327        0.530      0.000000e+00
  0.327        0.545      0.000000e+00
  0.327        0.560      0.000000e+00
  0.327        0.575      0.000000e+00
  0.327        0.590      0.000000e+00
  0.327        0.605      0.000000e+00
  0.327        0.620      0.000000e+00
  0.327        0.635      0.000000e+00
  0.327        0.650      0.000000e+00
  0.327        0.665      0.000000e+00
  0.327        0.680      0.000000e+00
  0.327        0.695      0.000000e+00
  0.327        0.710      0.000000e+00
  0.327        0.726      0.000000e+00
  0.327        0.741      0.000000e+00
  0.327        0.756      0.000000e+00
  0.327        0.771      0.000000e+00
  0.327        0.786      0.000000e+00
  0.327        0.801      0.000000e+00
  0.327        0.816      0.000000e+00
  0.327        0.831      0.000000e+00
  0.327        0.846      0.000000e+00
  0.327        0.861      0.000000e+00
  0.327        0.876      0.000000e+00
  0.327        0.891      0.000000e+00
  0.327        0.906      0.000000e+00
  0.327        0.921      0.000000e+00
  0.327        0.936      0.000000e+00
  0.327        0.951      0.000000e+00
  0.327        0.967      0.000000e+00
  0.327        0.982      0.000000e+00
  0.327        0.997      0.000000e+00
  0.327        1.012      0.000000e+00
  0.327        1.027      0.000000e+00
  0.327        1.042      0.000000e+00
  0.327        1.057      0.000000e+00
  0.327        1.072      0.000000e+00
  0.327        1.087      0.000000e+00
  0.327        1.102      0.000000e+00
  0.327        1.117      0.000000e+00
  0.327        1.132      0.000000e+00
  0.327        1.147      0.000000e+00
  0.327        1.162      0.000000e+00
  0.327        1.177      0.000000e+00
  0.327        1.192      0.000000e+00

  0.342        0.018      2.000000e+00
  0.342        0.033      0.000000e+00
  0.342        0.048      0.000000e+00
  0.342        0.063      0.000000e+00
  0.342        0.078      0.000000e+00
  0.342        0.093      0.000000e+00
  0.342        0.108      0.000000e+00
  0.342        0.123      0.000000e+00
  0.342        0.138      0.000000e+00
  0.342        0.153      0.000000e+00
  0.342        0.168      0.000000e+00
  0.342        0.183      0.000000e+00
  0.342        0.198      0.000000e+00
  0.342        0.213      0.000000e+00
  0.342        0.228      0.000000e+00
  0.342        0.243      0.000000e+00
  0.342        0.259      0.000000e+00
  0.342        0.274      0.000000e+00
  0.342        0.289      0.000000e+00
  0.342        0.304      0.000000e+00
  0.342        0.319      0.000000e+00
  0.342        0.334      0.000000e+00
  0.342        0.349      0.000000e+00
  0.342        0.364      0.000000e+00
  0.342        0.379      0.000000e+00
  0.342        0.394      0.000000e+00
  0.342        0.409      0.000000e+00
  0.342        0.424      0.000000e+00
  0.342        0.439      0.000000e+00
  0.342        0.454      0.000000e+00
  0.342        0.469      0.000000e+00
  0.342        0.484      0.000000e+00
  0.342        0.500      0.000000e+00
  0.342        0.515      0.000000e+00
  0.342        0.530      0.000000e+00
  0.342        0.545      0.000000e+00
  0.342        0.560      0.000000e+00
  0.342        0.575      0.000000e+00
  0.342        0.590      0.000000e+00
  0.342        0.605      0.000000e+00
  0.342        0.620      0.000000e+00
  0.342        0.635      0.000000e+00
  0.342        0.650      0.000000e+00
  0.342        0.665      0.000000e+00
  0.342        0.680      0.000000e+00
  0.342        0.695      0.000000e+00
  0.342        0.710      0.000000e+00
  0.342        0.726      0.000000e+00
  0.342        0.741      0.000000e+00
  0.342        0.756      0.000000e+00
  0.342        0.771      0.000000e+00
  0.342        0.786      0.000000e+00
  0.342        0.801      0.000000e+00
  0.342        0.816      0.000000e+00
  0.342        0.831      0.000000e+00
  0.342        0.846      0.000000e+00
  0.342        0.861      0.000000e+00
  0.342        0.876      0.000000e+00
  0.342        0.891      0.000000e+00
  0.342        0.906      0.000000e+00
  0.342        0.921      0.000000e+00
  0.342        0.936      0.000000e+00
  0.342        0.951      0.000000e+00
  0.342        0.967      0.000000e+00
  0.342        0.982      0.000000e+00
  0.342        0.997      0.000000e+00
  0.342        1.012      0.000000e+00
  0.342        1.027      0.000000e+00
  0.342        1.042      0.000000e+00
  0.342        1.057      0.000000e+00
  0.342        1.072      0.000000e+00
  0.342        1.087      0.000000e+00
  0.342        1.102      0.000000e+00
  0.342        1.117      0.000000e+00
  0.342        1.132      0.000000e+00
  0.342        1.147      0.000000e+00
  0.342        1.162      0.000000e+00
  0.342        1.177      0.000000e+00
  0.342        1.192      0.000000e+00

  0.358        0.018      0.000000e+00
  0.358        0.033      0.000000e+00
  0.358        0.048      0.000000e+00
  0.358        0.063      0.000000e+00
  0.358        0.078      0.000000e+00
  0.358        0.093      0.000000e+00
  0.358        0.108      0.000000e+00
  0.358        0.123      0.000000e+00
  0.358        0.138      0.000000e+00
  0.358        0.153      0.000000e+00
  0.358        0.168      0.000000e+00
  0.358        0.183      0.000000e+00
  0.358        0.198      0.000000e+00
  0.358        0.213      0.000000e+00
  0.358        0.228      0.000000e+00
  0.358        0.243      0.000000e+00
  0.358        0.259      0.000000e+00
  0.358        0.274      0.000000e+00
  0.358        0.289      0.000000e+00
  0.358        0.304      0.000000e+00
  0.358        0.319      0.000000e+00
  0.358        0.334      0.000000e+00
  0.358        0.349      0.000000e+00
  0.358        0.364      0.000000e+00
  0.358        0.379      0.000000e+00
  0.358        0.394      0.000000e+00
  0.358        0.409      0.000000e+00
  0.358        0.424      0.000000e+00
  0.358        0.439      0.000000e+00
  0.358        0.454      0.000000e+00
  0.358        0.469      0.000000e+00
  0.358        0.484      0.000000e+00
  0.358        0.500      0.000000e+00
  0.358        0.515      0.000000e+00
  0.358        0.530      0.000000e+00
  0.358        0.545      0.000000e+00
  0.358        0.560      0.000000e+00
  0.358        0.575      0.000000e+00
  0.358        0.590      0.000000e+00
  0.358        0.605      0.000000e+00
  0.358        0.620      0.000000e+00
  0.358        0.635      0.000000e+00
  0.358        0.650      0.000000e+00
  0.358        0.665      0.000000e+00
  0.358        0.680      0.000000e+00
  0.358        0.695      0.000000e+00
  0.358        0.710      0.000000e+00
  0.358        0.726      0.000000e+00
  0.358        0.741      0.000000e+00
  0.358        0.756      0.000000e+00
  0.358        0.771      0.000000e+00
  0.358        0.786      0.000000e+00
  0.358        0.801      0.000000e+00
  0.358        0.816      0.000000e+00
  0.358        0.831      0.000000e+00
  0.358        0.846      0.000000e+00
  0.358        0.861      0.000000e+00
  0.358        0.876      0.000000e+00
  0.358        0.891      0.000000e+00
  0.358        0.906      0.000000e+00
  0.358        0.921      0.000000e+00
  0.358        0.936      0.000000e+00
  0.358        0.951      0.000000e+00
  0.358        0.967      0.000000e+00
  0.358        0.982      0.000000e+00
  0.358        0.997      0.000000e+00
  0.358        1.012      0.000000e+00
  0.358        1.027      0.000000e+00
  0.358        1.042      0.000000e+00
  0.358        1.057      0.000000e+00
  0.358        1.072      0.000000e+00
  0.358        1.087      0.000000e+00
  0.358        1.102      0.000000e+00
  0.358        1.117      0.000000e+00
  0.358        1.132      0.000000e+00
  0.358        1.147      0.000000e+00
  0.358        1.162      0.000000e+00
  0.358        1.177      0.000000e+00
  0.358        1.192      0.000000e+00

  0.373        0.018      0.000000e+00
  0.373        0.033      0.000000e+00
  0.373        0.048      0.000000e+00
  0.373        0.063      0.000000e+00
  0.373        0.078      0.000000e+00
  0.373        0.093      0.000000e+00
  0.373        0.108      0.000000e+00
  0.373        0.123      0.000000e+00
  0.373        0.138      0.000000e+00
  0.373        0.153      0.000000e+00
  0.373        0.168      0.000000e+00
  0.373        0.183      0.000000e+00
  0.373        0.198      0.000000e+00
  0.373        0.213      0.000000e+00
  0.373        0.228      0.000000e+00
  0.373        0.243      0.000000e+00
  0.373        0.259      0.000000e+00
  0.373        0.274      0.000000e+00
  0.373        0.289      0.000000e+00
  0.373        0.304      0.000000e+00
  0.373        0.319      0.000000e+00
  0.373        0.334      0.000000e+00
  0.373        0.349      0.000000e+00
  0.373        0.364      0.000000e+00
  0.373        0.379      0.000000e+00
  0.373        0.394      0.000000e+00
  0.373        0.409      0.000000e+00
  0.373        0.424      0.000000e+00
  0.373        0.439      0.000000e+00
  0.373        0.454      0.000000e+00
  0.373        0.469      0.000000e+00
  0.373        0.484      0.000000e+00
  0.373        0.500      0.000000e+00
  0.373        0.515      0.000000e+00
  0.373        0.530      0.000000e+00
  0.373        0.545      0.000000e+00
  0.373        0.560      0.000000e+00
  0.373        0.575      0.000000e+00
  0.373        0.590      0.000000e+00
  0.373        0.605      0.000000e+00
  0.373        0.620      0.000000e+00
  0.373        0.635      0.000000e+00
  0.373        0.650      0.000000e+00
  0.373        0.665      0.000000e+00
  0.373        0.680      0.000000e+00
  0.373        0.695      0.000000e+00
  0.373        0.710      0.000000e+00
  0.373        0.726      0.000000e+00
  0.373        0.741      0.000000e+00
  0.373        0.756      0.000000e+00
  0.373        0.771      0.000000e+00
  0.373        0.786      0.000000e+00
  0.373        0.801      0.000000e+00
  0.373        0.816      0.000000e+00
  0.373        0.831      0.000000e+00
  0.373        0.846      0.000000e+00
  0.373        0.861      0.000000e+00
  0.373        0.876      0.000000e+00
  0.373        0.891      0.000000e+00
  0.373        0.906      0.000000e+00
  0.373        0.921      0.000000e+00
  0.373        0.936      0.000000e+00
  0.373        0.951      0.000000e+00
  0.373        0.967      0.000000e+00
  0.373        0.982      0.000000e+00
  0.373        0.997      0.000000e+00
  0.373        1.012      0.000000e+00
  0.373        1.027      0.000000e+00
  0.373        1.042      0.000000e+00
  0.373        1.057      0.000000e+00
  0.373        1.072      0.000000e+00
  0.373        1.087      0.000000e+00
  0.373        1.102      0.000000e+00
  0.373        1.117      0.000000e+00
  0.373        1.132      0.000000e+00
  0.373        1.147      0.000000e+00
  0.373        1.162      0.000000e+00
  0.373        1.177      0.000000e+00
  0.373        1.192      0.000000e+00

  0.388        0.018      0.000000e+00
  0.388        0.033      0.000000e+00
  0.388        0.048      0.000000e+00
  0.388        0.063      0.000000e+00
  0.388        0.078      0.000000e+00
  0.388        0.093      0.000000e+00
  0.388        0.108      0.000000e+00
  0.388        0.123      0.000000e+00
  0.388        0.138      0.000000e+00
  0.388        0.153      0.000000e+00
  0.388        0.168      0.000000e+00
  0.388        0.183      0.000000e+00
  0.388        0.198      0.000000e+00
  0.388        0.213      0.000000e+00
  0.388        0.228      0.000000e+00
  0.388        0.243      0.000000e+00
  0.388        0.259      0.000000e+00
  0.388        0.274      0.000000e+00
  0.388        0.289      0.000000e+00
  0.388        0.304      0.000000e+00
  0.388        0.319      0.000000e+00
  0.388        0.334      0.000000e+00
  0.388        0.349      0.000000e+00
  0.388        0.364      0.000000e+00
  0.388        0.379      0.000000e+00
  0.388        0.394      0.000000e+00
  0.388        0.409      0.000000e+00
  0.388        0.424      0.000000e+00
  0.388        0.439      0.000000e+00
  0.388        0.454      0.000000e+00
  0.388        0.469      0.000000e+00
  0.388        0.484      0.000000e+00
  0.388        0.500      0.000000e+00
  0.388        0.515      0.000000e+00
  0.388        0.530      0.000000e+00
  0.388        0.545      0.000000e+00
  0.388        0.560      0.000000e+00
  0.388        0.575      0.000000e+00
  0.388        0.590      0.000000e+00
  0.388        0.605      0.000000e+00
  0.388        0.620      0.000000e+00
  0.388        0.635      0.000000e+00
  0.388        0.650      0.000000e+00
  0.388        0.665      0.000000e+00
  0.388        0.680      0.000000e+00
  0.388        0.695      0.000000e+00
  0.388        0.710      0.000000e+00
  0.388        0.726      0.000000e+00
  0.388        0.741      0.000000e+00
  0.388        0.756      0.000000e+00
  0.388        0.771      0.000000e+00
  0.388        0.786      0.000000e+00
  0.388        0.801      0.000000e+00
  0.388        0.816      0.000000e+00
  0.388        0.831      0.000000e+00
  0.388        0.846      0.000000e+00
  0.388        0.861      0.000000e+00
  0.388        0.876      0.000000e+00
  0.388        0.891      0.000000e+00
  0.388        0.906      0.000000e+00
  0.388        0.921      0.000000e+00
  0.388        0.936      0.000000e+00
  0.388        0.951      0.000000e+00
  0.388        0.967      0.000000e+00
  0.388        0.982      0.000000e+00
  0.388        0.997      0.000000e+00
  0.388        1.012      0.000000e+00
  0.388        1.027      0.000000e+00
  0.388        1.042      0.000000e+00
  0.388        1.057      0.000000e+00
  0.388        1.072      0.000000e+00
  0.388        1.087      0.000000e+00
  0.388        1.102      0.000000e+00
  0.388        1.117      0.000000e+00
  0.388        1.132      0.000000e+00
  0.388        1.147      0.000000e+00
  0.388        1.162      0.000000e+00
  0.388        1.177      0.000000e+00
  0.388        1.192      0.000000e+00

  0.403        0.018      0.000000e+00
  0.403        0.033      0.000000e+00
  0.403        0.048      0.000000e+00
  0.403        0.063      0.000000e+00
  0.403        0.078      0.000000e+00
  0.403        0.093      0.000000e+00
  0.403        0.108      0.000000e+00
  0.403        0.123      0.000000e+00
  0.403        0.138      0.000000e+00
  0.403        0.153      0.000000e+00
  0.403        0.168      0.000000e+00
  0.403        0.183      0.000000e+00
  0.403        0.198      0.000000e+00
  0.403        0.213      0.000000e+00
  0.403        0.228      0.000000e+00
  0.403        0.243      0.000000e+00
  0.403        0.259      0.000000e+00
  0.403        0.274      0.000000e+00
  0.403        0.289      0.000000e+00
  0.403        0.304      0.000000e+00
  0.403        0.319      0.000000e+00
  0.403        0.334      0.000000e+00
  0.403        0.349      0.000000e+00
  0.403        0.364      0.000000e+00
  0.403        0.379      0.000000e+00
  0.403        0.394      0.000000e+00
  0.403        0.409      0.000000e+00
  0.403        0.424      0.000000e+00
  0.403        0.439      0.000000e+00
  0.403        0.454      0.000000e+00
  0.403        0.469      0.000000e+00
  0.403        0.484      0.000000e+00
  0.403        0.500      0.000000e+00
  0.403        0.515      0.000000e+00
  0.403        0.530      0.000000e+00
  0.403        0.545      0.000000e+00
  0.403        0.560      0.000000e+00
  0.403        0.575      0.000000e+00
  0.403        0.590      0.000000e+00
  0.403        0.605      0.000000e+00
  0.403        0.620      0.000000e+00
  0.403        0.635      0.000000e+00
  0.403        0.650      0.000000e+00
  0.403        0.665      0.000000e+00
  0.403        0.680      0.000000e+00
  0.403        0.695      0.000000e+00
  0.403        0.710      0.000000e+00
  0.403        0.726      0.000000e+00
  0.403        0.741      0.000000e+00
  0.403        0.756      0.000000e+00
  0.403        0.771      0.000000e+00
  0.403        0.786      0.000000e+00
  0.403        0.801      0.000000e+00
  0.403        0.816      0.000000e+00
  0.403        0.831      0.000000e+00
  0.403        0.846      0.000000e+00
  0.403        0.861      0.000000e+00
  0.403        0.876      0.000000e+00
  0.403        0.891      0.000000e+00
  0.403        0.906      0.000000e+00
  0.403        0.921      0.000000e+00
  0.403        0.936      0.000000e+00
  0.403        0.951      0.000000e+00
  0.403        0.967      0.000000e+00
  0.403        0.982      0.000000e+00
  0.403        0.997      0.000000e+00
  0.403        1.012      0.000000e+00
  0.403        1.027      0.000000e+00
  0.403        1.042      0.000000e+00
  0.403        1.057      0.000000e+00
  0.403        1.072      0.000000e+00
  0.403        1.087      0.000000e+00
  0.403        1.102      0.000000e+00
  0.403        1.117      0.000000e+00
  0.403        1.132      0.000000e+00
  0.403        1.147      0.000000e+00
  0.403        1.162      0.000000e+00
  0.403        1.177      0.000000e+00
  0.403        1.192      0.000000e+00

  0.418        0.018      0.000000e+00
  0.418        0.033      0.000000e+00
  0.418        0.048      0.000000e+00
  0.418        0.063      0.000000e+00
  0.418        0.078      0.000000e+00
  0.418        0.093      0.000000e+00
  0.418        0.108      0.000000e+00
  0.418        0.123      0.000000e+00
  0.418        0.138      0.000000e+00
  0.418        0.153      0.000000e+00
  0.418        0.168      0.000000e+00
  0.418        0.183      0.000000e+00
  0.418        0.198      0.000000e+00
  0.418        0.213      0.000000e+00
  0.418        0.228      0.000000e+00
  0.418        0.243      0.000000e+00
  0.418        0.259      0.000000e+00
  0.418        0.274      0.000000e+00
  0.418        0.289      0.000000e+00
  0.418        0.304      0.000000e+00
  0.418        0.319      0.000000e+00
  0.418        0.334      0.000000e+00
  0.418        0.349      0.000000e+00
  0.418        0.364      0.000000e+00
  0.418        0.379      0.000000e+00
  0.418        0.394      0.000000e+00
  0.418        0.409      0.000000e+00
  0.418        0.424      0.000000e+00
  0.418        0.439      0.000000e+00
  0.418        0.454      0.000000e+00
  0.418        0.469      0.000000e+00
  0.418        0.484      0.000000e+00
  0.418        0.500      0.000000e+00
  0.418        0.515      0.000000e+00
  0.418        0.530      0.000000e+00
  0.418        0.545      0.000000e+00
  0.418        0.560      0.000000e+00
  0.418        0.575      0.000000e+00
  0.418        0.590      0.000000e+00
  0.418        0.605      0.000000e+00
  0.418        0.620      0.000000e+00
  0.418        0.635      0.000000e+00
  0.418        0.650      0.000000e+00
  0.418        0.665      0.000000e+00
  0.418        0.680      0.000000e+00
  0.418        0.695      0.000000e+00
  0.418        0.710      0.000000e+00
  0.418        0.726      0.000000e+00
  0.418        0.741      0.000000e+00
  0.418        0.756      0.000000e+00
  0.418        0.771      0.000000e+00
  0.418        0.786      0.000000e+00
  0.418        0.801      0.000000e+00
  0.418        0.816      0.000000e+00
  0.418        0.831      0.000000e+00
  0.418        0.846      0.000000e+00
  0.418        0.861      0.000000e+00
  0.418        0.876      0.000000e+00
  0.418        0.891      0.000000e+00
  0.418        0.906      0.000000e+00
  0.418        0.921      0.000000e+00
  0.418        0.936      0.000000e+00
  0.418        0.951      0.000000e+00
  0.418        0.967      0.000000e+00
  0.418        0.982      0.000000e+00
  0.418        0.997      0.000000e+00
  0.418        1.012      0.000000e+00
  0.418        1.027      0.000000e+00
  0.418        1.042      0.000000e+00
  0.418        1.057      0.000000e+00
  0.418        1.072      0.000000e+00
  0.418        1.087      0.000000e+00
  0.418        1.102      0.000000e+00
  0.418        1.117      0.000000e+00
  0.418        1.132      0.000000e+00
  0.418        1.147      0.000000e+00
  0.418        1.162      0.000000e+00
  0.418        1.177      0.000000e+00
  0.418        1.192      0.000000e+00

  0.434        0.018      0.000000e+00
  0.434        0.033      0.000000e+00
  0.434        0.048      0.000000e+00
  0.434        0.063      0.000000e+00
  0.434        0.078      0.000000e+00
  0.434        0.093      0.000000e+00
  0.434        0.108      0.000000e+00
  0.434        0.123      0.000000e+00
  0.434        0.138      0.000000e+00
  0.434        0.153      0.000000e+00
  0.434        0.168      0.000000e+00
  0.434        0.183      0.000000e+00
  0.434        0.198      0.000000e+00
  0.434        0.213      0.000000e+00
  0.434        0.228      0.000000e+00
  0.434        0.243      0.000000e+00
  0.434        0.259      0.000000e+00
  0.434        0.274      0.000000e+00
  0.434        0.289      0.000000e+00
  0.434        0.304      0.000000e+00
  0.434        0.319      0.000000e+00
  0.434        0.334      0.000000e+00
  0.434        0.349      0.000000e+00
  0.434        0.364      0.000000e+00
  0.434        0.379      0.000000e+00
  0.434        0.394      0.000000e+00
  0.434        0.409      0.000000e+00
  0.434        0.424      0.000000e+00
  0.434        0.439      0.000000e+00
  0.434        0.454      0.000000e+00
  0.434        0.469      0.000000e+00
  0.434        0.484      0.000000e+00
  0.434        0.500      0.000000e+00
  0.434        0.515      0.000000e+00
  0.434        0.530      0.000000e+00
  0.434        0.545      0.000000e+00
  0.434        0.560      0.000000e+00
  0.434        0.575      0.000000e+00
  0.434        0.590      0.000000e+00
  0.434        0.605      0.000000e+00
  0.434        0.620      0.000000e+00
  0.434        0.635      0.000000e+00
  0.434        0.650      0.000000e+00
  0.434        0.665      0.000000e+00
  0.434        0.680      0.000000e+00
  0.434        0.695      0.000000e+00
  0.434        0.710      0.000000e+00
  0.434        0.726      0.000000e+00
  0.434        0.741      0.000000e+00
  0.434        0.756      0.000000e+00
  0.434        0.771      0.000000e+00
  0.434        0.786      0.000000e+00
  0.434        0.801      0.000000e+00
  0.434        0.816      0.000000e+00
  0.434        0.831      0.000000e+00
  0.434        0.846      0.000000e+00
  0.434        0.861      0.000000e+00
  0.434        0.876      0.000000e+00
  0.434        0.891      0.000000e+00
  0.434        0.906      0.000000e+00
  0.434        0.921      0.000000e+00
  0.434        0.936      0.000000e+00
  0.434        0.951      0.000000e+00
  0.434        0.967      0.000000e+00
  0.434        0.982      0.000000e+00
  0.434        0.997      0.000000e+00
  0.434        1.012      0.000000e+00
  0.434        1.027      0.000000e+00
  0.434        1.042      0.000000e+00
  0.434        1.057      0.000000e+00
  0.434        1.072      0.000000e+00
  0.434        1.087      0.000000e+00
  0.434        1.102      0.000000e+00
  0.434        1.117      0.000000e+00
  0.434        1.132      0.000000e+00
  0.434        1.147      0.000000e+00
  0.434        1.162      0.000000e+00
  0.434        1.177      0.000000e+00
  0.434        1.192      0.000000e+00

  0.449        0.018      0.000000e+00
  0.449        0.033      0.000000e+00
  0.449        0.048      0.000000e+00
  0.449        0.063      0.000000e+00
  0.449        0.078      0.000000e+00
  0.449        0.093      0.000000e+00
  0.449        0.108      0.000000e+00
  0.449        0.123      0.000000e+00
  0.449        0.138      0.000000e+00
  0.449        0.153      0.000000e+00
  0.449        0.168      0.000000e+00
  0.449        0.183      0.000000e+00
  0.449        0.198      0.000000e+00
  0.449        0.213      0.000000e+00
  0.449        0.228      0.000000e+00
  0.449        0.243      0.000000e+00
  0.449        0.259      0.000000e+00
  0.449        0.274      0.000000e+00
  0.449        0.289      0.000000e+00
  0.449        0.304      0.000000e+00
  0.449        0.319      0.000000e+00
  0.449        0.334      0.000000e+00
  0.449        0.349      0.000000e+00
  0.449        0.364      0.000000e+00
  0.449        0.379      0.000000e+00
  0.449        0.394      0.000000e+00
  0.449        0.409      0.000000e+00
  0.449        0.424      0.000000e+00
  0.449        0.439      0.000000e+00
  0.449        0.454      0.000000e+00
  0.449        0.469      0.000000e+00
  0.449        0.484      0.000000e+00
  0.449        0.500      0.000000e+00
  0.449        0.515      0.000000e+00
  0.449        0.530      0.000000e+00
  0.449        0.545      0.000000e+00
  0.449        0.560      0.000000e+00
  0.449        0.575      0.000000e+00
  0.449        0.590      0.000000e+00
  0.449        0.605      0.000000e+00
  0.449        0.620      0.000000e+00
  0.449        0.635      0.000000e+00
  0.449        0.650      0.000000e+00
  0.449        0.665      0.000000e+00
  0.449        0.680      0.000000e+00
  0.449        0.695      0.000000e+00
  0.449        0.710      0.000000e+00
  0.449        0.726      0.000000e+00
  0.449        0.741      0.000000e+00
  0.449        0.756      0.000000e+00
  0.449        0.771      0.000000e+00
  0.449        0.786      0.000000e+00
  0.449        0.801      0.000000e+00
  0.449        0.816      0.000000e+00
  0.449        0.831      0.000000e+00
  0.449        0.846      0.000000e+00
  0.449        0.861      0.000000e+00
  0.449        0.876      0.000000e+00
  0.449        0.891      0.000000e+00
  0.449        0.906      0.000000e+00
  0.449        0.921      0.000000e+00
  0.449        0.936      0.000000e+00
  0.449        0.951      0.000000e+00
  0.449        0.967      0.000000e+00
  0.449        0.982      0.000000e+00
  0.449        0.997      0.000000e+00
  0.449        1.012      0.000000e+00
  0.449        1.027      0.000000e+00
  0.449        1.042      0.000000e+00
  0.449        1.057      0.000000e+00
  0.449        1.072      0.000000e+00
  0.449        1.087      0.000000e+00
  0.449        1.102      0.000000e+00
  0.449        1.117      0.000000e+00
  0.449        1.132      0.000000e+00
  0.449        1.147      0.000000e+00
  0.449        1.162      0.000000e+00
  0.449        1.177      0.000000e+00
  0.449        1.192      0.000000e+00

  0.464        0.018      0.000000e+00
  0.464        0.033      0.000000e+00
  0.464        0.048      0.000000e+00
  0.464        0.063      0.000000e+00
  0.464        0.078      0.000000e+00
  0.464        0.093      0.000000e+00
  0.464        0.108      0.000000e+00
  0.464        0.123      0.000000e+00
  0.464        0.138      0.000000e+00
  0.464        0.153      0.000000e+00
  0.464        0.168      0.000000e+00
  0.464        0.183      0.000000e+00
  0.464        0.198      0.000000e+00
  0.464        0.213      0.000000e+00
  0.464        0.228      0.000000e+00
  0.464        0.243      0.000000e+00
  0.464        0.259      0.000000e+00
  0.464        0.274      0.000000e+00
  0.464        0.289      0.000000e+00
  0.464        0.304      0.000000e+00
  0.464        0.319      0.000000e+00
  0.464        0.334      0.000000e+00
  0.464        0.349      0.000000e+00
  0.464        0.364      0.000000e+00
  0.464        0.379      0.000000e+00
  0.464        0.394      0.000000e+00
  0.464        0.409      0.000000e+00
  0.464        0.424      0.000000e+00
  0.464        0.439      0.000000e+00
  0.464        0.454      0.000000e+00
  0.464        0.469      0.000000e+00
  0.464        0.484      0.000000e+00
  0.464        0.500      0.000000e+00
  0.464        0.515      0.000000e+00
  0.464        0.530      0.000000e+00
  0.464        0.545      0.000000e+00
  0.464        0.560      0.000000e+00
  0.464        0.575      0.000000e+00
  0.464        0.590      0.000000e+00
  0.464        0.605      0.000000e+00
  0.464        0.620      0.000000e+00
  0.464        0.635      0.000000e+00
  0.464        0.650      0.000000e+00
  0.464        0.665      0.000000e+00
  0.464        0.680      0.000000e+00
  0.464        0.695      0.000000e+00
  0.464        0.710      0.000000e+00
  0.464        0.726      0.000000e+00
  0.464        0.741      0.000000e+00
  0.464        0.756      0.000000e+00
  0.464        0.771      0.000000e+00
  0.464        0.786      0.000000e+00
  0.464        0.801      0.000000e+00
  0.464        0.816      0.000000e+00
  0.464        0.831      0.000000e+00
  0.464        0.846      0.000000e+00
  0.464        0.861      0.000000e+00
  0.464        0.876      0.000000e+00
  0.464        0.891      0.000000e+00
  0.464        0.906      0.000000e+00
  0.464        0.921      0.000000e+00
  0.464        0.936      0.000000e+00
  0.464        0.951      0.000000e+00
  0.464        0.967      0.000000e+00
  0.464        0.982      0.000000e+00
  0.464        0.997      0.000000e+00
  0.464        1.012      0.000000e+00
  0.464        1.027      0.000000e+00
  0.464        1.042      0.000000e+00
  0.464        1.057      0.000000e+00
  0.464        1.072      0.000000e+00
  0.464        1.087      0.000000e+00
  0.464        1.102      0.000000e+00
  0.464        1.117      0.000000e+00
  0.464        1.132      0.000000e+00
  0.464        1.147      0.000000e+00
  0.464        1.162      0.000000e+00
  0.464        1.177      0.000000e+00
  0.464        1.192      0.000000e+00

  0.479        0.018      0.000000e+00
  0.479        0.033      0.000000e+00
  0.479        0.048      0.000000e+00
  0.479        0.063      0.000000e+00
  0.479        0.078      0.000000e+00
  0.479        0.093      0.000000e+00
  0.479        0.108      0.000000e+00
  0.479        0.123      0.000000e+00
  0.479        0.138      0.000000e+00
  0.479        0.153      0.000000e+00
  0.479        0.168      0.000000e+00
  0.479        0.183      0.000000e+00
  0.479        0.198      0.000000e+00
  0.479        0.213      0.000000e+00
  0.479        0.228      0.000000e+00
  0.479        0.243      0.000000e+00
  0.479        0.259      0.000000e+00
  0.479        0.274      0.000000e+00
  0.479        0.289      0.000000e+00
  0.479        0.304      0.000000e+00
  0.479        0.319      0.000000e+00
  0.479        0.334      0.000000e+00
  0.479        0.349      0.000000e+00
  0.479        0.364      0.000000e+00
  0.479        0.379      0.000000e+00
  0.479        0.394      0.000000e+00
  0.479        0.409      0.000000e+00
  0.479        0.424      0.000000e+00
  0.479        0.439      0.000000e+00
  0.479        0.454      0.000000e+00
  0.479        0.469      0.000000e+00
  0.479        0.484      0.000000e+00
  0.479        0.500      0.000000e+00
  0.479        0.515      0.000000e+00
  0.479        0.530      0.000000e+00
  0.479        0.545      0.000000e+00
  0.479        0.560      0.000000e+00
  0.479        0.575      0.000000e+00
  0.479        0.590      0.000000e+00
  0.479        0.605      0.000000e+00
  0.479        0.620      0.000000e+00
  0.479        0.635      0.000000e+00
  0.479        0.650      0.000000e+00
  0.479        0.665      0.000000e+00
  0.479        0.680      0.000000e+00
  0.479        0.695      0.000000e+00
  0.479        0.710      0.000000e+00
  0.479        0.726      0.000000e+00
  0.479        0.741      0.000000e+00
  0.479        0.756      0.000000e+00
  0.479        0.771      0.000000e+00
  0.479        0.786      0.000000e+00
  0.479        0.801      0.000000e+00
  0.479        0.816      0.000000e+00
  0.479        0.831      0.000000e+00
  0.479        0.846      0.000000e+00
  0.479        0.861      0.000000e+00
  0.479        0.876      0.000000e+00
  0.479        0.891      0.000000e+00
  0.479        0.906      0.000000e+00
  0.479        0.921      0.000000e+00
  0.479        0.936      0.000000e+00
  0.479        0.951      0.000000e+00
  0.479        0.967      0.000000e+00
  0.479        0.982      0.000000e+00
  0.479        0.997      0.000000e+00
  0.479        1.012      0.000000e+00
  0.479        1.027      0.000000e+00
  0.479        1.042      0.000000e+00
  0.479        1.057      0.000000e+00
  0.479        1.072      0.000000e+00
  0.479        1.087      0.000000e+00
  0.479        1.102      0.000000e+00
  0.479        1.117      0.000000e+00
  0.479        1.132      0.000000e+00
  0.479        1.147      0.000000e+00
  0.479        1.162      0.000000e+00
  0.479        1.177      0.000000e+00
  0.479        1.192      0.000000e+00

  0.494        0.018      0.000000e+00
  0.494        0.033      0.000000e+00
  0.494        0.048      0.000000e+00
  0.494        0.063      0.000000e+00
  0.494        0.078      0.000000e+00
  0.494        0.093      0.000000e+00
  0.494        0.108      0.000000e+00
  0.494        0.123      0.000000e+00
  0.494        0.138      0.000000e+00
  0.494        0.153      0.000000e+00
  0.494        0.168      0.000000e+00
  0.494        0.183      0.000000e+00
  0.494        0.198      0.000000e+00
  0.494        0.213      0.000000e+00
  0.494        0.228      0.000000e+00
  0.494        0.243      0.000000e+00
  0.494        0.259      0.000000e+00
  0.494        0.274      0.000000e+00
  0.494        0.289      0.000000e+00
  0.494        0.304      0.000000e+00
  0.494        0.319      0.000000e+00
  0.494        0.334      0.000000e+00
  0.494        0.349      0.000000e+00
  0.494        0.364      0.000000e+00
  0.494        0.379      0.000000e+00
  0.494        0.394      0.000000e+00
  0.494        0.409      0.000000e+00
  0.494        0.424      0.000000e+00
  0.494        0.439      0.000000e+00
  0.494        0.454      0.000000e+00
  0.494        0.469      0.000000e+00
  0.494        0.484      0.000000e+00
  0.494        0.500      0.000000e+00
  0.494        0.515      0.000000e+00
  0.494        0.530      0.000000e+00
  0.494        0.545      0.000000e+00
  0.494        0.560      0.000000e+00
  0.494        0.575      0.000000e+00
  0.494        0.590      0.000000e+00
  0.494        0.605      0.000000e+00
  0.494        0.620      0.000000e+00
  0.494        0.635      0.000000e+00
  0.494        0.650      0.000000e+00
  0.494        0.665      0.000000e+00
  0.494        0.680      0.000000e+00
  0.494        0.695      0.000000e+00
  0.494        0.710      0.000000e+00
  0.494        0.726      0.000000e+00
  0.494        0.741      0.000000e+00
  0.494        0.756      0.000000e+00
  0.494        0.771      0.000000e+00
  0.494        0.786      0.000000e+00
  0.494        0.801      0.000000e+00
  0.494        0.816      0.000000e+00
  0.494        0.831      0.000000e+00
  0.494        0.846      0.000000e+00
  0.494        0.861      0.000000e+00
  0.494        0.876      0.000000e+00
  0.494        0.891      0.000000e+00
  0.494        0.906      0.000000e+00
  0.494        0.921      0.000000e+00
  0.494        0.936      0.000000e+00
  0.494        0.951      0.000000e+00
  0.494        0.967      0.000000e+00
  0.494        0.982      0.000000e+00
  0.494        0.997      0.000000e+00
  0.494        1.012      0.000000e+00
  0.494        1.027      0.000000e+00
  0.494        1.042      0.000000e+00
  0.494        1.057      0.000000e+00
  0.494        1.072      0.000000e+00
  0.494        1.087      0.000000e+00
  0.494        1.102      0.000000e+00
  0.494        1.117      0.000000e+00
  0.494        1.132      0.000000e+00
  0.494        1.147      0.000000e+00
  0.494        1.162      0.000000e+00
  0.494        1.177      0.000000e+00
  0.494        1.192      0.000000e+00

  0.509        0.018      0.000000e+00
  0.509        0.033      0.000000e+00
  0.509        0.048      0.000000e+00
  0.509        0.063      0.000000e+00
  0.509        0.078      0.000000e+00
  0.509        0.093      0.000000e+00
  0.509        0.108      0.000000e+00
  0.509        0.123      0.000000e+00
  0.509        0.138      0.000000e+00
  0.509        0.153      0.000000e+00
  0.509        0.168      0.000000e+00
  0.509        0.183      0.000000e+00
  0.509        0.198      0.000000e+00
  0.509        0.213      0.000000e+00
  0.509        0.228      0.000000e+00
  0.509        0.243      0.000000e+00
  0.509        0.259      0.000000e+00
  0.509        0.274      0.000000e+00
  0.509        0.289      0.000000e+00
  0.509        0.304      0.000000e+00
  0.509        0.319      0.000000e+00
  0.509        0.334      0.000000e+00
  0.509        0.349      0.000000e+00
  0.509        0.364      0.000000e+00
  0.509        0.379      0.000000e+00
  0.509        0.394      0.000000e+00
  0.509        0.409      0.000000e+00
  0.509        0.424      0.000000e+00
  0.509        0.439      0.000000e+00
  0.509        0.454      0.000000e+00
  0.509        0.469      0.000000e+00
  0.509        0.484      0.000000e+00
  0.509        0.500      0.000000e+00
  0.509        0.515      0.000000e+00
  0.509        0.530      0.000000e+00
  0.509        0.545      0.000000e+00
  0.509        0.560      0.000000e+00
  0.509        0.575      0.000000e+00
  0.509        0.590      0.000000e+00
  0.509        0.605      0.000000e+00
  0.509        0.620      0.000000e+00
  0.509        0.635      0.000000e+00
  0.509        0.650      0.000000e+00
  0.509        0.665      0.000000e+00
  0.509        0.680      0.000000e+00
  0.509        0.695      0.000000e+00
  0.509        0.710      0.000000e+00
  0.509        0.726      0.000000e+00
  0.509        0.741      0.000000e+00
  0.509        0.756      0.000000e+00
  0.509        0.771      0.000000e+00
  0.509        0.786      0.000000e+00
  0.509        0.801      0.000000e+00
  0.509        0.816      0.000000e+00
  0.509        0.831      0.000000e+00
  0.509        0.846      0.000000e+00
  0.509        0.861      0.000000e+00
  0.509        0.876      0.000000e+00
  0.509        0.891      0.000000e+00
  0.509        0.906      0.000000e+00
  0.509        0.921      0.000000e+00
  0.509        0.936      0.000000e+00
  0.509        0.951      0.000000e+00
  0.509        0.967      0.000000e+00
  0.509        0.982      0.000000e+00
  0.509        0.997      0.000000e+00
  0.509        1.012      0.000000e+00
  0.509        1.027      0.000000e+00
  0.509        1.042      0.000000e+00
  0.509        1.057      0.000000e+00
  0.509        1.072      0.000000e+00
  0.509        1.087      0.000000e+00
  0.509        1.102      0.000000e+00
  0.509        1.117      0.000000e+00
  0.509        1.132      0.000000e+00
  0.509        1.147      0.000000e+00
  0.509        1.162      0.000000e+00
  0.509        1.177      0.000000e+00
  0.509        1.192      0.000000e+00

  0.525        0.018      0.000000e+00
  0.525        0.033      0.000000e+00
  0.525        0.048      0.000000e+00
  0.525        0.063      0.000000e+00
  0.525        0.078      0.000000e+00
  0.525        0.093      0.000000e+00
  0.525        0.108      0.000000e+00
  0.525        0.123      0.000000e+00
  0.525        0.138      0.000000e+00
  0.525        0.153      0.000000e+00
  0.525        0.168      0.000000e+00
  0.525        0.183      0.000000e+00
  0.525        0.198      0.000000e+00
  0.525        0.213      0.000000e+00
  0.525        0.228      0.000000e+00
  0.525        0.243      0.000000e+00
  0.525        0.259      0.000000e+00
  0.525        0.274      0.000000e+00
  0.525        0.289      0.000000e+00
  0.525        0.304      0.000000e+00
  0.525        0.319      0.000000e+00
  0.525        0.334      0.000000e+00
  0.525        0.349      0.000000e+00
  0.525        0.364      0.000000e+00
  0.525        0.379      0.000000e+00
  0.525        0.394      0.000000e+00
  0.525        0.409      0.000000e+00
  0.525        0.424      0.000000e+00
  0.525        0.439      0.000000e+00
  0.525        0.454      0.000000e+00
  0.525        0.469      0.000000e+00
  0.525        0.484      0.000000e+00
  0.525        0.500      0.000000e+00
  0.525        0.515      0.000000e+00
  0.525        0.530      0.000000e+00
  0.525        0.545      0.000000e+00
  0.525        0.560      0.000000e+00
  0.525        0.575      0.000000e+00
  0.525        0.590      0.000000e+00
  0.525        0.605      0.000000e+00
  0.525        0.620      0.000000e+00
  0.525        0.635      0.000000e+00
  0.525        0.650      0.000000e+00
  0.525        0.665      0.000000e+00
  0.525        0.680      0.000000e+00
  0.525        0.695      0.000000e+00
  0.525        0.710      0.000000e+00
  0.525        0.726      0.000000e+00
  0.525        0.741      0.000000e+00
  0.525        0.756      0.000000e+00
  0.525        0.771      0.000000e+00
  0.525        0.786      0.000000e+00
  0.525        0.801      0.000000e+00
  0.525        0.816      0.000000e+00
  0.525        0.831      0.000000e+00
  0.525        0.846      0.000000e+00
  0.525        0.861      0.000000e+00
  0.525        0.876      0.000000e+00
  0.525        0.891      0.000000e+00
  0.525        0.906      0.000000e+00
  0.525        0.921      0.000000e+00
  0.525        0.936      0.000000e+00
  0.525        0.951      0.000000e+00
  0.525        0.967      0.000000e+00
  0.525        0.982      0.000000e+00
  0.525        0.997      0.000000e+00
  0.525        1.012      0.000000e+00
  0.525        1.027      0.000000e+00
  0.525        1.042      0.000000e+00
  0.525        1.057      0.000000e+00
  0.525        1.072      0.000000e+00
  0.525        1.087      0.000000e+00
  0.525        1.102      0.000000e+00
  0.525        1.117      0.000000e+00
  0.525        1.132      0.000000e+00
  0.525        1.147      0.000000e+00
  0.525        1.162      0.000000e+00
  0.525        1.177      0.000000e+00
  0.525        1.192      0.000000e+00

  0.540        0.018      0.000000e+00
  0.540        0.033      0.000000e+00
  0.540        0.048      0.000000e+00
  0.540        0.063      0.000000e+00
  0.540        0.078      0.000000e+00
  0.540        0.093      0.000000e+00
  0.540        0.108      0.000000e+00
  0.540        0.123      0.000000e+00
  0.540        0.138      0.000000e+00
  0.540        0.153      0.000000e+00
  0.540        0.168      0.000000e+00
  0.540        0.183      0.000000e+00
  0.540        0.198      0.000000e+00
  0.540        0.213      0.000000e+00
  0.540        0.228      0.000000e+00
  0.540        0.243      0.000000e+00
  0.540        0.259      0.000000e+00
  0.540        0.274      0.000000e+00
  0.540        0.289      0.000000e+00
  0.540        0.304      0.000000e+00
  0.540        0.319      0.000000e+00
  0.540        0.334      0.000000e+00
  0.540        0.349      0.000000e+00
  0.540        0.364      0.000000e+00
  0.540        0.379      0.000000e+00
  0.540        0.394      0.000000e+00
  0.540        0.409      0.000000e+00
  0.540        0.424      0.000000e+00
  0.540        0.439      0.000000e+00
  0.540        0.454      0.000000e+00
  0.540        0.469      0.000000e+00
  0.540        0.484      0.000000e+00
  0.540        0.500      0.000000e+00
  0.540        0.515      0.000000e+00
  0.540        0.530      0.000000e+00
  0.540        0.545      0.000000e+00
  0.540        0.560      0.000000e+00
  0.540        0.575      0.000000e+00
  0.540        0.590      0.000000e+00
  0.540        0.605      0.000000e+00
  0.540        0.620      0.000000e+00
  0.540        0.635      0.000000e+00
  0.540        0.650      0.000000e+00
  0.540        0.665      0.000000e+00
  0.540        0.680      0.000000e+00
  0.540        0.695      0.000000e+00
  0.540        0.710      0.000000e+00
  0.540        0.726      0.000000e+00
  0.540        0.741      0.000000e+00
  0.540        0.756      0.000000e+00
  0.540        0.771      0.000000e+00
  0.540        0.786      0.000000e+00
  0.540        0.801      0.000000e+00
  0.540        0.816      0.000000e+00
  0.540        0.831      0.000000e+00
  0.540        0.846      0.000000e+00
  0.540        0.861      0.000000e+00
  0.540        0.876      0.000000e+00
  0.540        0.891      0.000000e+00
  0.540        0.906      0.000000e+00
  0.540        0.921      0.000000e+00
  0.540        0.936      0.000000e+00
  0.540        0.951      0.000000e+00
  0.540        0.967      0.000000e+00
  0.540        0.982      0.000000e+00
  0.540        0.997      0.000000e+00
  0.540        1.012      0.000000e+00
  0.540        1.027      0.000000e+00
  0.540        1.042      0.000000e+00
  0.540        1.057      0.000000e+00
  0.540        1.072      0.000000e+00
  0.540        1.087      0.000000e+00
  0.540        1.102      0.000000e+00
  0.540        1.117      0.000000e+00
  0.540        1.132      0.000000e+00
  0.540        1.147      0.000000e+00
  0.540        1.162      0.000000e+00
  0.540        1.177      0.000000e+00
  0.540        1.192      0.000000e+00

  0.555        0.018      0.000000e+00
  0.555        0.033      0.000000e+00
  0.555        0.048      0.000000e+00
  0.555        0.063      0.000000e+00
  0.555        0.078      0.000000e+00
  0.555        0.093      0.000000e+00
  0.555        0.108      0.000000e+00
  0.555        0.123      0.000000e+00
  0.555        0.138      0.000000e+00
  0.555        0.153      0.000000e+00
  0.555        0.168      0.000000e+00
  0.555        0.183      0.000000e+00
  0.555        0.198      0.000000e+00
  0.555        0.213      0.000000e+00
  0.555        0.228      0.000000e+00
  0.555        0.243      0.000000e+00
  0.555        0.259      0.000000e+00
  0.555        0.274      0.000000e+00
  0.555        0.289      0.000000e+00
  0.555        0.304      0.000000e+00
  0.555        0.319      0.000000e+00
  0.555        0.334      0.000000e+00
  0.555        0.349      0.000000e+00
  0.555        0.364      0.000000e+00
  0.555        0.379      0.000000e+00
  0.555        0.394      0.000000e+00
  0.555        0.409      0.000000e+00
  0.555        0.424      0.000000e+00
  0.555        0.439      0.000000e+00
  0.555        0.454      0.000000e+00
  0.555        0.469      0.000000e+00
  0.555        0.484      0.000000e+00
  0.555        0.500      0.000000e+00
  0.555        0.515      0.000000e+00
  0.555        0.530      0.000000e+00
  0.555        0.545      0.000000e+00
  0.555        0.560      0.000000e+00
  0.555        0.575      0.000000e+00
  0.555        0.590      0.000000e+00
  0.555        0.605      0.000000e+00
  0.555        0.620      0.000000e+00
  0.555        0.635      0.000000e+00
  0.555        0.650      0.000000e+00
  0.555        0.665      0.000000e+00
  0.555        0.680      0.000000e+00
  0.555        0.695      0.000000e+00
  0.555        0.710      0.000000e+00
  0.555        0.726      0.000000e+00
  0.555        0.741      0.000000e+00
  0.555        0.756      0.000000e+00
  0.555        0.771      0.000000e+00
  0.555        0.786      0.000000e+00
  0.555        0.801      0.000000e+00
  0.555        0.816      0.000000e+00
  0.555        0.831      0.000000e+00
  0.555        0.846      0.000000e+00
  0.555        0.861      0.000000e+00
  0.555        0.876      0.000000e+00
  0.555        0.891      0.000000e+00
  0.555        0.906      0.000000e+00
  0.555        0.921      0.000000e+00
  0.555        0.936      0.000000e+00
  0.555        0.951      0.000000e+00
  0.555        0.967      0.000000e+00
  0.555        0.982      0.000000e+00
  0.555        0.997      0.000000e+00
  0.555        1.012      0.000000e+00
  0.555        1.027      0.000000e+00
  0.555        1.042      0.000000e+00
  0.555        1.057      0.000000e+00
  0.555        1.072      0.000000e+00
  0.555        1.087      0.000000e+00
  0.555        1.102      0.000000e+00
  0.555        1.117      0.000000e+00
  0.555        1.132      0.000000e+00
  0.555        1.147      0.000000e+00
  0.555        1.162      0.000000e+00
  0.555        1.177      0.000000e+00
  0.555        1.192      0.000000e+00

  0.570        0.018      0.000000e+00
  0.570        0.033      0.000000e+00
  0.570        0.048      0.000000e+00
  0.570        0.063      0.000000e+00
  0.570        0.078      0.000000e+00
  0.570        0.093      0.000000e+00
  0.570        0.108      0.000000e+00
  0.570        0.123      0.000000e+00
  0.570        0.138      0.000000e+00
  0.570        0.153      0.000000e+00
  0.570        0.168      0.000000e+00
  0.570        0.183      0.000000e+00
  0.570        0.198      0.000000e+00
  0.570        0.213      0.000000e+00
  0.570        0.228      0.000000e+00
  0.570        0.243      0.000000e+00
  0.570        0.259      0.000000e+00
  0.570        0.274      0.000000e+00
  0.570        0.289      0.000000e+00
  0.570        0.304      0.000000e+00
  0.570        0.319      0.000000e+00
  0.570        0.334      0.000000e+00
  0.570        0.349      0.000000e+00
  0.570        0.364      0.000000e+00
  0.570        0.379      0.000000e+00
  0.570        0.394      0.000000e+00
  0.570        0.409      0.000000e+00
  0.570        0.424      0.000000e+00
  0.570        0.439      0.000000e+00
  0.570        0.454      0.000000e+00
  0.570        0.469      0.000000e+00
  0.570        0.484      0.000000e+00
  0.570        0.500      0.000000e+00
  0.570        0.515      0.000000e+00
  0.570        0.530      0.000000e+00
  0.570        0.545      0.000000e+00
  0.570        0.560      0.000000e+00
  0.570        0.575      0.000000e+00
  0.570        0.590      0.000000e+00
  0.570        0.605      0.000000e+00
  0.570        0.620      0.000000e+00
  0.570        0.635      0.000000e+00
  0.570        0.650      0.000000e+00
  0.570        0.665      0.000000e+00
  0.570        0.680      0.000000e+00
  0.570        0.695      0.000000e+00
  0.570        0.710      0.000000e+00
  0.570        0.726      0.000000e+00
  0.570        0.741      0.000000e+00
  0.570        0.756      0.000000e+00
  0.570        0.771      0.000000e+00
  0.570        0.786      0.000000e+00
  0.570        0.801      0.000000e+00
  0.570        0.816      0.000000e+00
  0.570        0.831      0.000000e+00
  0.570        0.846      0.000000e+00
  0.570        0.861      0.000000e+00
  0.570        0.876      0.000000e+00
  0.570        0.891      0.000000e+00
  0.570        0.906      0.000000e+00
  0.570        0.921      0.000000e+00
  0.570        0.936      0.000000e+00
  0.570        0.951      0.000000e+00
  0.570        0.967      0.000000e+00
  0.570        0.982      0.000000e+00
  0.570        0.997      0.000000e+00
  0.570        1.012      0.000000e+00
  0.570        1.027      0.000000e+00
  0.570        1.042      0.000000e+00
  0.570        1.057      0.000000e+00
  0.570        1.072      0.000000e+00
  0.570        1.087      0.000000e+00
  0.570        1.102      0.000000e+00
  0.570        1.117      0.000000e+00
  0.570        1.132      0.000000e+00
  0.570        1.147      0.000000e+00
  0.570        1.162      0.000000e+00
  0.570        1.177      0.000000e+00
  0.570        1.192      0.000000e+00

  0.585        0.018      0.000000e+00
  0.585        0.033      0.000000e+00
  0.585        0.048      0.000000e+00
  0.585        0.063      0.000000e+00
  0.585        0.078      0.000000e+00
  0.585        0.093      0.000000e+00
  0.585        0.108      0.000000e+00
  0.585        0.123      0.000000e+00
  0.585        0.138      0.000000e+00
  0.585        0.153      0.000000e+00
  0.585        0.168      0.000000e+00
  0.585        0.183      0.000000e+00
  0.585        0.198      0.000000e+00
  0.585        0.213      0.000000e+00
  0.585        0.228      0.000000e+00
  0.585        0.243      0.000000e+00
  0.585        0.259      0.000000e+00
  0.585        0.274      0.000000e+00
  0.585        0.289      0.000000e+00
  0.585        0.304      0.000000e+00
  0.585        0.319      0.000000e+00
  0.585        0.334      0.000000e+00
  0.585        0.349      0.000000e+00
  0.585        0.364      0.000000e+00
  0.585        0.379      0.000000e+00
  0.585        0.394      0.000000e+00
  0.585        0.409      0.000000e+00
  0.585        0.424      0.000000e+00
  0.585        0.439      0.000000e+00
  0.585        0.454      0.000000e+00
  0.585        0.469      0.000000e+00
  0.585        0.484      0.000000e+00
  0.585        0.500      0.000000e+00
  0.585        0.515      0.000000e+00
  0.585        0.530      0.000000e+00
  0.585        0.545      0.000000e+00
  0.585        0.560      0.000000e+00
  0.585        0.575      0.000000e+00
  0.585        0.590      0.000000e+00
  0.585        0.605      0.000000e+00
  0.585        0.620      0.000000e+00
  0.585        0.635      0.000000e+00
  0.585        0.650      0.000000e+00
  0.585        0.665      0.000000e+00
  0.585        0.680      0.000000e+00
  0.585        0.695      0.000000e+00
  0.585        0.710      0.000000e+00
  0.585        0.726      0.000000e+00
  0.585        0.741      0.000000e+00
  0.585        0.756      0.000000e+00
  0.585        0.771      0.000000e+00
  0.585        0.786      0.000000e+00
  0.585        0.801      0.000000e+00
  0.585        0.816      0.000000e+00
  0.585        0.831      0.000000e+00
  0.585        0.846      0.000000e+00
  0.585        0.861      0.000000e+00
  0.585        0.876      0.000000e+00
  0.585        0.891      0.000000e+00
  0.585        0.906      0.000000e+00
  0.585        0.921      0.000000e+00
  0.585        0.936      0.000000e+00
  0.585        0.951      0.000000e+00
  0.585        0.967      0.000000e+00
  0.585        0.982      0.000000e+00
  0.585        0.997      0.000000e+00
  0.585        1.012      0.000000e+00
  0.585        1.027      0.000000e+00
  0.585        1.042      0.000000e+00
  0.585        1.057      0.000000e+00
  0.585        1.072      0.000000e+00
  0.585        1.087      0.000000e+00
  0.585        1.102      0.000000e+00
  0.585        1.117      0.000000e+00
  0.585        1.132      0.000000e+00
  0.585        1.147      0.000000e+00
  0.585        1.162      0.000000e+00
  0.585        1.177      0.000000e+00
  0.585        1.192      0.000000e+00

  0.601        0.018      0.000000e+00
  0.601        0.033      0.000000e+00
  0.601        0.048      0.000000e+00
  0.601        0.063      0.000000e+00
  0.601        0.078      0.000000e+00
  0.601        0.093      0.000000e+00
  0.601        0.108      0.000000e+00
  0.601        0.123      0.000000e+00
  0.601        0.138      0.000000e+00
  0.601        0.153      0.000000e+00
  0.601        0.168      0.000000e+00
  0.601        0.183      0.000000e+00
  0.601        0.198      0.000000e+00
  0.601        0.213      0.000000e+00
  0.601        0.228      0.000000e+00
  0.601        0.243      0.000000e+00
  0.601        0.259      0.000000e+00
  0.601        0.274      0.000000e+00
  0.601        0.289      0.000000e+00
  0.601        0.304      0.000000e+00
  0.601        0.319      0.000000e+00
  0.601        0.334      0.000000e+00
  0.601        0.349      0.000000e+00
  0.601        0.364      0.000000e+00
  0.601        0.379      0.000000e+00
  0.601        0.394      0.000000e+00
  0.601        0.409      0.000000e+00
  0.601        0.424      0.000000e+00
  0.601        0.439      0.000000e+00
  0.601        0.454      0.000000e+00
  0.601        0.469      0.000000e+00
  0.601        0.484      0.000000e+00
  0.601        0.500      0.000000e+00
  0.601        0.515      0.000000e+00
  0.601        0.530      0.000000e+00
  0.601        0.545      0.000000e+00
  0.601        0.560      0.000000e+00
  0.601        0.575      0.000000e+00
  0.601        0.590      0.000000e+00
  0.601        0.605      0.000000e+00
  0.601        0.620      0.000000e+00
  0.601        0.635      0.000000e+00
  0.601        0.650      0.000000e+00
  0.601        0.665      0.000000e+00
  0.601        0.680      0.000000e+00
  0.601        0.695      0.000000e+00
  0.601        0.710      0.000000e+00
  0.601        0.726      0.000000e+00
  0.601        0.741      0.000000e+00
  0.601        0.756      0.000000e+00
  0.601        0.771      0.000000e+00
  0.601        0.786      0.000000e+00
  0.601        0.801      0.000000e+00
  0.601        0.816      0.000000e+00
  0.601        0.831      0.000000e+00
  0.601        0.846      0.000000e+00
  0.601        0.861      0.000000e+00
  0.601        0.876      0.000000e+00
  0.601        0.891      0.000000e+00
  0.601        0.906      0.000000e+00
  0.601        0.921      0.000000e+00
  0.601        0.936      0.000000e+00
  0.601        0.951      0.000000e+00
  0.601        0.967      0.000000e+00
  0.601        0.982      0.000000e+00
  0.601        0.997      0.000000e+00
  0.601        1.012      0.000000e+00
  0.601        1.027      0.000000e+00
  0.601        1.042      0.000000e+00
  0.601        1.057      0.000000e+00
  0.601        1.072      0.000000e+00
  0.601        1.087      0.000000e+00
  0.601        1.102      0.000000e+00
  0.601        1.117      0.000000e+00
  0.601        1.132      0.000000e+00
  0.601        1.147      0.000000e+00
  0.601        1.162      0.000000e+00
  0.601        1.177      0.000000e+00
  0.601        1.192      0.000000e+00

  0.616        0.018      0.000000e+00
  0.616        0.033      0.000000e+00
  0.616        0.048      0.000000e+00
  0.616        0.063      0.000000e+00
  0.616        0.078      0.000000e+00
  0.616        0.093      0.000000e+00
  0.616        0.108      0.000000e+00
  0.616        0.123      0.000000e+00
  0.616        0.138      0.000000e+00
  0.616        0.153      0.000000e+00
  0.616        0.168      0.000000e+00
  0.616        0.183      0.000000e+00
  0.616        0.198      0.000000e+00
  0.616        0.213      0.000000e+00
  0.616        0.228      0.000000e+00
  0.616        0.243      0.000000e+00
  0.616        0.259      0.000000e+00
  0.616        0.274      0.000000e+00
  0.616        0.289      0.000000e+00
  0.616        0.304      0.000000e+00
  0.616        0.319      0.000000e+00
  0.616        0.334      0.000000e+00
  0.616        0.349      0.000000e+00
  0.616        0.364      0.000000e+00
  0.616        0.379      0.000000e+00
  0.616        0.394      0.000000e+00
  0.616        0.409      0.000000e+00
  0.616        0.424      0.000000e+00
  0.616        0.439      0.000000e+00
  0.616        0.454      0.000000e+00
  0.616        0.469      0.000000e+00
  0.616        0.484      0.000000e+00
  0.616        0.500      0.000000e+00
  0.616        0.515      0.000000e+00
  0.616        0.530      0.000000e+00
  0.616        0.545      0.000000e+00
  0.616        0.560      0.000000e+00
  0.616        0.575      0.000000e+00
  0.616        0.590      0.000000e+00
  0.616        0.605      0.000000e+00
  0.616        0.620      0.000000e+00
  0.616        0.635      0.000000e+00
  0.616        0.650      0.000000e+00
  0.616        0.665      0.000000e+00
  0.616        0.680      0.000000e+00
  0.616        0.695      0.000000e+00
  0.616        0.710      0.000000e+00
  0.616        0.726      0.000000e+00
  0.616        0.741      0.000000e+00
  0.616        0.756      0.000000e+00
  0.616        0.771      0.000000e+00
  0.616        0.786      0.000000e+00
  0.616        0.801      0.000000e+00
  0.616        0.816      0.000000e+00
  0.616        0.831      0.000000e+00
  0.616        0.846      0.000000e+00
  0.616        0.861      0.000000e+00
  0.616        0.876      0.000000e+00
  0.616        0.891      0.000000e+00
  0.616        0.906      0.000000e+00
  0.616        0.921      0.000000e+00
  0.616        0.936      0.000000e+00
  0.616        0.951      0.000000e+00
  0.616        0.967      0.000000e+00
  0.616        0.982      0.000000e+00
  0.616        0.997      0.000000e+00
  0.616        1.012      0.000000e+00
  0.616        1.027      0.000000e+00
  0.616        1.042      0.000000e+00
  0.616        1.057      0.000000e+00
  0.616        1.072      0.000000e+00
  0.616        1.087      0.000000e+00
  0.616        1.102      0.000000e+00
  0.616        1.117      0.000000e+00
  0.616        1.132      0.000000e+00
  0.616        1.147      0.000000e+00
  0.616        1.162      0.000000e+00
  0.616        1.177      0.000000e+00
  0.616        1.192      0.000000e+00

  0.631        0.018      0.000000e+00
  0.631        0.033      0.000000e+00
  0.631        0.048      0.000000e+00
  0.631        0.063      0.000000e+00
  0.631        0.078      0.000000e+00
  0.631        0.093      0.000000e+00
  0.631        0.108      0.000000e+00
  0.631        0.123      0.000000e+00
  0.631        0.138      0.000000e+00
  0.631        0.153      0.000000e+00
  0.631        0.168      0.000000e+00
  0.631        0.183      0.000000e+00
  0.631        0.198      0.000000e+00
  0.631        0.213      0.000000e+00
  0.631        0.228      0.000000e+00
  0.631        0.243      0.000000e+00
  0.631        0.259      0.000000e+00
  0.631        0.274      0.000000e+00
  0.631        0.289      0.000000e+00
  0.631        0.304      0.000000e+00
  0.631        0.319      0.000000e+00
  0.631        0.334      0.000000e+00
  0.631        0.349      0.000000e+00
  0.631        0.364      0.000000e+00
  0.631        0.379      0.000000e+00
  0.631        0.394      0.000000e+00
  0.631        0.409      0.000000e+00
  0.631        0.424      0.000000e+00
  0.631        0.439      0.000000e+00
  0.631        0.454      0.000000e+00
  0.631        0.469      0.000000e+00
  0.631        0.484      0.000000e+00
  0.631        0.500      0.000000e+00
  0.631        0.515      0.000000e+00
  0.631        0.530      0.000000e+00
  0.631        0.545      0.000000e+00
  0.631        0.560      0.000000e+00
  0.631        0.575      0.000000e+00
  0.631        0.590      0.000000e+00
  0.631        0.605      0.000000e+00
  0.631        0.620      0.000000e+00
  0.631        0.635      0.000000e+00
  0.631        0.650      0.000000e+00
  0.631        0.665      0.000000e+00
  0.631        0.680      0.000000e+00
  0.631        0.695      0.000000e+00
  0.631        0.710      0.000000e+00
  0.631        0.726      0.000000e+00
  0.631        0.741      0.000000e+00
  0.631        0.756      0.000000e+00
  0.631        0.771      0.000000e+00
  0.631        0.786      0.000000e+00
  0.631        0.801      0.000000e+00
  0.631        0.816      0.000000e+00
  0.631        0.831      0.000000e+00
  0.631        0.846      0.000000e+00
  0.631        0.861      0.000000e+00
  0.631        0.876      0.000000e+00
  0.631        0.891      0.000000e+00
  0.631        0.906      0.000000e+00
  0.631        0.921      0.000000e+00
  0.631        0.936      0.000000e+00
  0.631        0.951      0.000000e+00
  0.631        0.967      0.000000e+00
  0.631        0.982      0.000000e+00
  0.631        0.997      0.000000e+00
  0.631        1.012      0.000000e+00
  0.631        1.027      0.000000e+00
  0.631        1.042      0.000000e+00
  0.631        1.057      0.000000e+00
  0.631        1.072      0.000000e+00
  0.631        1.087      0.000000e+00
  0.631        1.102      0.000000e+00
  0.631        1.117      0.000000e+00
  0.631        1.132      0.000000e+00
  0.631        1.147      0.000000e+00
  0.631        1.162      0.000000e+00
  0.631        1.177      0.000000e+00
  0.631        1.192      0.000000e+00

  0.646        0.018      0.000000e+00
  0.646        0.033      0.000000e+00
  0.646        0.048      0.000000e+00
  0.646        0.063      0.000000e+00
  0.646        0.078      0.000000e+00
  0.646        0.093      0.000000e+00
  0.646        0.108      0.000000e+00
  0.646        0.123      0.000000e+00
  0.646        0.138      0.000000e+00
  0.646        0.153      0.000000e+00
  0.646        0.168      0.000000e+00
  0.646        0.183      0.000000e+00
  0.646        0.198      0.000000e+00
  0.646        0.213      0.000000e+00
  0.646        0.228      0.000000e+00
  0.646        0.243      0.000000e+00
  0.646        0.259      0.000000e+00
  0.646        0.274      0.000000e+00
  0.646        0.289      0.000000e+00
  0.646        0.304      0.000000e+00
  0.646        0.319      0.000000e+00
  0.646        0.334      0.000000e+00
  0.646        0.349      0.000000e+00
  0.646        0.364      0.000000e+00
  0.646        0.379      0.000000e+00
  0.646        0.394      0.000000e+00
  0.646        0.409      0.000000e+00
  0.646        0.424      0.000000e+00
  0.646        0.439      0.000000e+00
  0.646        0.454      0.000000e+00
  0.646        0.469      0.000000e+00
  0.646        0.484      0.000000e+00
  0.646        0.500      0.000000e+00
  0.646        0.515      0.000000e+00
  0.646        0.530      0.000000e+00
  0.646        0.545      0.000000e+00
  0.646        0.560      0.000000e+00
  0.646        0.575      0.000000e+00
  0.646        0.590      0.000000e+00
  0.646        0.605      0.000000e+00
  0.646        0.620      0.000000e+00
  0.646        0.635      0.000000e+00
  0.646        0.650      0.000000e+00
  0.646        0.665      0.000000e+00
  0.646        0.680      0.000000e+00
  0.646        0.695      0.000000e+00
  0.646        0.710      0.000000e+00
  0.646        0.726      0.000000e+00
  0.646        0.741      0.000000e+00
  0.646        0.756      0.000000e+00
  0.646        0.771      0.000000e+00
  0.646        0.786      0.000000e+00
  0.646        0.801      0.000000e+00
  0.646        0.816      0.000000e+00
  0.646        0.831      0.000000e+00
  0.646        0.846      0.000000e+00
  0.646        0.861      0.000000e+00
  0.646        0.876      0.000000e+00
  0.646        0.891      0.000000e+00
  0.646        0.906      0.000000e+00
  0.646        0.921      0.000000e+00
  0.646        0.936      0.000000e+00
  0.646        0.951      0.000000e+00
  0.646        0.967      0.000000e+00
  0.646        0.982      0.000000e+00
  0.646        0.997      0.000000e+00
  0.646        1.012      0.000000e+00
  0.646        1.027      0.000000e+00
  0.646        1.042      0.000000e+00
  0.646        1.057      0.000000e+00
  0.646        1.072      0.000000e+00
  0.646        1.087      0.000000e+00
  0.646        1.102      0.000000e+00
  0.646        1.117      0.000000e+00
  0.646        1.132      0.000000e+00
  0.646        1.147      0.000000e+00
  0.646        1.162      0.000000e+00
  0.646        1.177      0.000000e+00
  0.646        1.192      0.000000e+00

  0.661        0.018      0.000000e+00
  0.661        0.033      0.000000e+00
  0.661        0.048      0.000000e+00
  0.661        0.063      0.000000e+00
  0.661        0.078      0.000000e+00
  0.661        0.093      0.000000e+00
  0.661        0.108      0.000000e+00
  0.661        0.123      0.000000e+00
  0.661        0.138      0.000000e+00
  0.661        0.153      0.000000e+00
  0.661        0.168      0.000000e+00
  0.661        0.183      0.000000e+00
  0.661        0.198      0.000000e+00
  0.661        0.213      0.000000e+00
  0.661        0.228      0.000000e+00
  0.661        0.243      0.000000e+00
  0.661        0.259      0.000000e+00
  0.661        0.274      0.000000e+00
  0.661        0.289      0.000000e+00
  0.661        0.304      0.000000e+00
  0.661        0.319      0.000000e+00
  0.661        0.334      0.000000e+00
  0.661        0.349      0.000000e+00
  0.661        0.364      0.000000e+00
  0.661        0.379      0.000000e+00
  0.661        0.394      0.000000e+00
  0.661        0.409      0.000000e+00
  0.661        0.424      0.000000e+00
  0.661        0.439      0.000000e+00
  0.661        0.454      0.000000e+00
  0.661        0.469      0.000000e+00
  0.661        0.484      0.000000e+00
  0.661        0.500      0.000000e+00
  0.661        0.515      0.000000e+00
  0.661        0.530      0.000000e+00
  0.661        0.545      0.000000e+00
  0.661        0.560      0.000000e+00
  0.661        0.575      0.000000e+00
  0.661        0.590      0.000000e+00
  0.661        0.605      0.000000e+00
  0.661        0.620      0.000000e+00
  0.661        0.635      0.000000e+00
  0.661        0.650      0.000000e+00
  0.661        0.665      0.000000e+00
  0.661        0.680      0.000000e+00
  0.661        0.695      0.000000e+00
  0.661        0.710      0.000000e+00
  0.661        0.726      0.000000e+00
  0.661        0.741      0.000000e+00
  0.661        0.756      0.000000e+00
  0.661        0.771      0.000000e+00
  0.661        0.786      0.000000e+00
  0.661        0.801      0.000000e+00
  0.661        0.816      0.000000e+00
  0.661        0.831      0.000000e+00
  0.661        0.846      0.000000e+00
  0.661        0.861      0.000000e+00
  0.661        0.876      0.000000e+00
  0.661        0.891      0.000000e+00
  0.661        0.906      0.000000e+00
  0.661        0.921      0.000000e+00
  0.661        0.936      0.000000e+00
  0.661        0.951      0.000000e+00
  0.661        0.967      0.000000e+00
  0.661        0.982      0.000000e+00
  0.661        0.997      0.000000e+00
  0.661        1.012      0.000000e+00
  0.661        1.027      0.000000e+00
  0.661        1.042      0.000000e+00
  0.661        1.057      0.000000e+00
  0.661        1.072      0.000000e+00
  0.661        1.087      0.000000e+00
  0.661        1.102      0.000000e+00
  0.661        1.117      0.000000e+00
  0.661        1.132      0.000000e+00
  0.661        1.147      0.000000e+00
  0.661        1.162      0.000000e+00
  0.661        1.177      0.000000e+00
  0.661        1.192      0.000000e+00

  0.676        0.018      0.000000e+00
  0.676        0.033      0.000000e+00
  0.676        0.048      0.000000e+00
  0.676        0.063      0.000000e+00
  0.676        0.078      0.000000e+00
  0.676        0.093      0.000000e+00
  0.676        0.108      0.000000e+00
  0.676        0.123      0.000000e+00
  0.676        0.138      0.000000e+00
  0.676        0.153      0.000000e+00
  0.676        0.168      0.000000e+00
  0.676        0.183      0.000000e+00
  0.676        0.198      0.000000e+00
  0.676        0.213      0.000000e+00
  0.676        0.228      0.000000e+00
  0.676        0.243      0.000000e+00
  0.676        0.259      0.000000e+00
  0.676        0.274      0.000000e+00
  0.676        0.289      0.000000e+00
  0.676        0.304      0.000000e+00
  0.676        0.319      0.000000e+00
  0.676        0.334      0.000000e+00
  0.676        0.349      0.000000e+00
  0.676        0.364      0.000000e+00
  0.676        0.379      0.000000e+00
  0.676        0.394      0.000000e+00
  0.676        0.409      0.000000e+00
  0.676        0.424      0.000000e+00
  0.676        0.439      0.000000e+00
  0.676        0.454      0.000000e+00
  0.676        0.469      0.000000e+00
  0.676        0.484      0.000000e+00
  0.676        0.500      0.000000e+00
  0.676        0.515      0.000000e+00
  0.676        0.530      0.000000e+00
  0.676        0.545      0.000000e+00
  0.676        0.560      0.000000e+00
  0.676        0.575      0.000000e+00
  0.676        0.590      0.000000e+00
  0.676        0.605      0.000000e+00
  0.676        0.620      0.000000e+00
  0.676        0.635      0.000000e+00
  0.676        0.650      0.000000e+00
  0.676        0.665      0.000000e+00
  0.676        0.680      0.000000e+00
  0.676        0.695      0.000000e+00
  0.676        0.710      0.000000e+00
  0.676        0.726      0.000000e+00
  0.676        0.741      0.000000e+00
  0.676        0.756      0.000000e+00
  0.676        0.771      0.000000e+00
  0.676        0.786      0.000000e+00
  0.676        0.801      0.000000e+00
  0.676        0.816      0.000000e+00
  0.676        0.831      0.000000e+00
  0.676        0.846      0.000000e+00
  0.676        0.861      0.000000e+00
  0.676        0.876      0.000000e+00
  0.676        0.891      0.000000e+00
  0.676        0.906      0.000000e+00
  0.676        0.921      0.000000e+00
  0.676        0.936      0.000000e+00
  0.676        0.951      0.000000e+00
  0.676        0.967      0.000000e+00
  0.676        0.982      0.000000e+00
  0.676        0.997      0.000000e+00
  0.676        1.012      0.000000e+00
  0.676        1.027      0.000000e+00
  0.676        1.042      0.000000e+00
  0.676        1.057      0.000000e+00
  0.676        1.072      0.000000e+00
  0.676        1.087      0.000000e+00
  0.676        1.102      0.000000e+00
  0.676        1.117      0.000000e+00
  0.676        1.132      0.000000e+00
  0.676        1.147      0.000000e+00
  0.676        1.162      0.000000e+00
  0.676        1.177      0.000000e+00
  0.676        1.192      0.000000e+00

  0.692        0.018      0.000000e+00
  0.692        0.033      0.000000e+00
  0.692        0.048      0.000000e+00
  0.692        0.063      0.000000e+00
  0.692        0.078      0.000000e+00
  0.692        0.093      0.000000e+00
  0.692        0.108      0.000000e+00
  0.692        0.123      0.000000e+00
  0.692        0.138      0.000000e+00
  0.692        0.153      0.000000e+00
  0.692        0.168      0.000000e+00
  0.692        0.183      0.000000e+00
  0.692        0.198      0.000000e+00
  0.692        0.213      0.000000e+00
  0.692        0.228      0.000000e+00
  0.692        0.243      0.000000e+00
  0.692        0.259      0.000000e+00
  0.692        0.274      0.000000e+00
  0.692        0.289      0.000000e+00
  0.692        0.304      0.000000e+00
  0.692        0.319      0.000000e+00
  0.692        0.334      0.000000e+00
  0.692        0.349      0.000000e+00
  0.692        0.364      0.000000e+00
  0.692        0.379      0.000000e+00
  0.692        0.394      0.000000e+00
  0.692        0.409      0.000000e+00
  0.692        0.424      0.000000e+00
  0.692        0.439      0.000000e+00
  0.692        0.454      0.000000e+00
  0.692        0.469      0.000000e+00
  0.692        0.484      0.000000e+00
  0.692        0.500      0.000000e+00
  0.692        0.515      0.000000e+00
  0.692        0.530      0.000000e+00
  0.692        0.545      0.000000e+00
  0.692        0.560      0.000000e+00
  0.692        0.575      0.000000e+00
  0.692        0.590      0.000000e+00
  0.692        0.605      0.000000e+00
  0.692        0.620      0.000000e+00
  0.692        0.635      0.000000e+00
  0.692        0.650      0.000000e+00
  0.692        0.665      0.000000e+00
  0.692        0.680      0.000000e+00
  0.692        0.695      0.000000e+00
  0.692        0.710      0.000000e+00
  0.692        0.726      0.000000e+00
  0.692        0.741      0.000000e+00
  0.692        0.756      0.000000e+00
  0.692        0.771      0.000000e+00
  0.692        0.786      0.000000e+00
  0.692        0.801      0.000000e+00
  0.692        0.816      0.000000e+00
  0.692        0.831      0.000000e+00
  0.692        0.846      0.000000e+00
  0.692        0.861      0.000000e+00
  0.692        0.876      0.000000e+00
  0.692        0.891      0.000000e+00
  0.692        0.906      0.000000e+00
  0.692        0.921      0.000000e+00
  0.692        0.936      0.000000e+00
  0.692        0.951      0.000000e+00
  0.692        0.967      0.000000e+00
  0.692        0.982      0.000000e+00
  0.692        0.997      0.000000e+00
  0.692        1.012      0.000000e+00
  0.692        1.027      0.000000e+00
  0.692        1.042      0.000000e+00
  0.692        1.057      0.000000e+00
  0.692        1.072      0.000000e+00
  0.692        1.087      0.000000e+00
  0.692        1.102      0.000000e+00
  0.692        1.117      0.000000e+00
  0.692        1.132      0.000000e+00
  0.692        1.147      0.000000e+00
  0.692        1.162      0.000000e+00
  0.692        1.177      0.000000e+00
  0.692        1.192      0.000000e+00

  0.707        0.018      0.000000e+00
  0.707        0.033      0.000000e+00
  0.707        0.048      0.000000e+00
  0.707        0.063      0.000000e+00
  0.707        0.078      0.000000e+00
  0.707        0.093      0.000000e+00
  0.707        0.108      0.000000e+00
  0.707        0.123      0.000000e+00
  0.707        0.138      0.000000e+00
  0.707        0.153      0.000000e+00
  0.707        0.168      0.000000e+00
  0.707        0.183      0.000000e+00
  0.707        0.198      0.000000e+00
  0.707        0.213      0.000000e+00
  0.707        0.228      0.000000e+00
  0.707        0.243      0.000000e+00
  0.707        0.259      0.000000e+00
  0.707        0.274      0.000000e+00
  0.707        0.289      0.000000e+00
  0.707        0.304      0.000000e+00
  0.707        0.319      0.000000e+00
  0.707        0.334      0.000000e+00
  0.707        0.349      0.000000e+00
  0.707        0.364      0.000000e+00
  0.707        0.379      0.000000e+00
  0.707        0.394      0.000000e+00
  0.707        0.409      0.000000e+00
  0.707        0.424      0.000000e+00
  0.707        0.439      0.000000e+00
  0.707        0.454      0.000000e+00
  0.707        0.469      0.000000e+00
  0.707        0.484      0.000000e+00
  0.707        0.500      0.000000e+00
  0.707        0.515      0.000000e+00
  0.707        0.530      0.000000e+00
  0.707        0.545      0.000000e+00
  0.707        0.560      0.000000e+00
  0.707        0.575      0.000000e+00
  0.707        0.590      0.000000e+00
  0.707        0.605      0.000000e+00
  0.707        0.620      0.000000e+00
  0.707        0.635      0.000000e+00
  0.707        0.650      0.000000e+00
  0.707        0.665      0.000000e+00
  0.707        0.680      0.000000e+00
  0.707        0.695      0.000000e+00
  0.707        0.710      0.000000e+00
  0.707        0.726      0.000000e+00
  0.707        0.741      0.000000e+00
  0.707        0.756      0.000000e+00
  0.707        0.771      0.000000e+00
  0.707        0.786      0.000000e+00
  0.707        0.801      0.000000e+00
  0.707        0.816      0.000000e+00
  0.707        0.831      0.000000e+00
  0.707        0.846      0.000000e+00
  0.707        0.861      0.000000e+00
  0.707        0.876      0.000000e+00
  0.707        0.891      0.000000e+00
  0.707        0.906      0.000000e+00
  0.707        0.921      0.000000e+00
  0.707        0.936      0.000000e+00
  0.707        0.951      0.000000e+00
  0.707        0.967      0.000000e+00
  0.707        0.982      0.000000e+00
  0.707        0.997      0.000000e+00
  0.707        1.012      0.000000e+00
  0.707        1.027      0.000000e+00
  0.707        1.042      0.000000e+00
  0.707        1.057      0.000000e+00
  0.707        1.072      0.000000e+00
  0.707        1.087      0.000000e+00
  0.707        1.102      0.000000e+00
  0.707        1.117      0.000000e+00
  0.707        1.132      0.000000e+00
  0.707        1.147      0.000000e+00
  0.707        1.162      0.000000e+00
  0.707        1.177      0.000000e+00
  0.707        1.192      0.000000e+00

  0.722        0.018      0.000000e+00
  0.722        0.033      0.000000e+00
  0.722        0.048      0.000000e+00
  0.722        0.063      0.000000e+00
  0.722        0.078      0.000000e+00
  0.722        0.093      0.000000e+00
  0.722        0.108      0.000000e+00
  0.722        0.123      0.000000e+00
  0.722        0.138      0.000000e+00
  0.722        0.153      0.000000e+00
  0.722        0.168      0.000000e+00
  0.722        0.183      0.000000e+00
  0.722        0.198      0.000000e+00
  0.722        0.213      0.000000e+00
  0.722        0.228      0.000000e+00
  0.722        0.243      0.000000e+00
  0.722        0.259      0.000000e+00
  0.722        0.274      0.000000e+00
  0.722        0.289      0.000000e+00
  0.722        0.304      0.000000e+00
  0.722        0.319      0.000000e+00
  0.722        0.334      0.000000e+00
  0.722        0.349      0.000000e+00
  0.722        0.364      0.000000e+00
  0.722        0.379      0.000000e+00
  0.722        0.394      0.000000e+00
  0.722        0.409      0.000000e+00
  0.722        0.424      0.000000e+00
  0.722        0.439      0.000000e+00
  0.722        0.454      0.000000e+00
  0.722        0.469      0.000000e+00
  0.722        0.484      0.000000e+00
  0.722        0.500      0.000000e+00
  0.722        0.515      0.000000e+00
  0.722        0.530      0.000000e+00
  0.722        0.545      0.000000e+00
  0.722        0.560      0.000000e+00
  0.722        0.575      0.000000e+00
  0.722        0.590      0.000000e+00
  0.722        0.605      0.000000e+00
  0.722        0.620      0.000000e+00
  0.722        0.635      0.000000e+00
  0.722        0.650      0.000000e+00
  0.722        0.665      0.000000e+00
  0.722        0.680      0.000000e+00
  0.722        0.695      0.000000e+00
  0.722        0.710      0.000000e+00
  0.722        0.726      0.000000e+00
  0.722        0.741      0.000000e+00
  0.722        0.756      0.000000e+00
  0.722        0.771      0.000000e+00
  0.722        0.786      0.000000e+00
  0.722        0.801      0.000000e+00
  0.722        0.816      0.000000e+00
  0.722        0.831      0.000000e+00
  0.722        0.846      0.000000e+00
  0.722        0.861      0.000000e+00
  0.722        0.876      0.000000e+00
  0.722        0.891      0.000000e+00
  0.722        0.906      0.000000e+00
  0.722        0.921      0.000000e+00
  0.722        0.936      0.000000e+00
  0.722        0.951      0.000000e+00
  0.722        0.967      0.000000e+00
  0.722        0.982      0.000000e+00
  0.722        0.997      0.000000e+00
  0.722        1.012      0.000000e+00
  0.722        1.027      0.000000e+00
  0.722        1.042      0.000000e+00
  0.722        1.057      0.000000e+00
  0.722        1.072      0.000000e+00
  0.722        1.087      0.000000e+00
  0.722        1.102      0.000000e+00
  0.722        1.117      0.000000e+00
  0.722        1.132      0.000000e+00
  0.722        1.147      0.000000e+00
  0.722        1.162      0.000000e+00
  0.722        1.177      0.000000e+00
  0.722        1.192      0.000000e+00

  0.737        0.018      0.000000e+00
  0.737        0.033      0.000000e+00
  0.737        0.048      0.000000e+00
  0.737        0.063      0.000000e+00
  0.737        0.078      0.000000e+00
  0.737        0.093      0.000000e+00
  0.737        0.108      0.000000e+00
  0.737        0.123      0.000000e+00
  0.737        0.138      0.000000e+00
  0.737        0.153      0.000000e+00
  0.737        0.168      0.000000e+00
  0.737        0.183      0.000000e+00
  0.737        0.198      0.000000e+00
  0.737        0.213      0.000000e+00
  0.737        0.228      0.000000e+00
  0.737        0.243      0.000000e+00
  0.737        0.259      0.000000e+00
  0.737        0.274      0.000000e+00
  0.737        0.289      0.000000e+00
  0.737        0.304      0.000000e+00
  0.737        0.319      0.000000e+00
  0.737        0.334      0.000000e+00
  0.737        0.349      0.000000e+00
  0.737        0.364      0.000000e+00
  0.737        0.379      0.000000e+00
  0.737        0.394      0.000000e+00
  0.737        0.409      0.000000e+00
  0.737        0.424      0.000000e+00
  0.737        0.439      0.000000e+00
  0.737        0.454      0.000000e+00
  0.737        0.469      0.000000e+00
  0.737        0.484      0.000000e+00
  0.737        0.500      0.000000e+00
  0.737        0.515      0.000000e+00
  0.737        0.530      0.000000e+00
  0.737        0.545      0.000000e+00
  0.737        0.560      0.000000e+00
  0.737        0.575      0.000000e+00
  0.737        0.590      0.000000e+00
  0.737        0.605      0.000000e+00
  0.737        0.620      0.000000e+00
  0.737        0.635      0.000000e+00
  0.737        0.650      0.000000e+00
  0.737        0.665      0.000000e+00
  0.737        0.680      0.000000e+00
  0.737        0.695      0.000000e+00
  0.737        0.710      0.000000e+00
  0.737        0.726      0.000000e+00
  0.737        0.741      0.000000e+00
  0.737        0.756      0.000000e+00
  0.737        0.771      0.000000e+00
  0.737        0.786      0.000000e+00
  0.737        0.801      0.000000e+00
  0.737        0.816      0.000000e+00
  0.737        0.831      0.000000e+00
  0.737        0.846      0.000000e+00
  0.737        0.861      0.000000e+00
  0.737        0.876      0.000000e+00
  0.737        0.891      0.000000e+00
  0.737        0.906      0.000000e+00
  0.737        0.921      0.000000e+00
  0.737        0.936      0.000000e+00
  0.737        0.951      0.000000e+00
  0.737        0.967      0.000000e+00
  0.737        0.982      0.000000e+00
  0.737        0.997      0.000000e+00
  0.737        1.012      0.000000e+00
  0.737        1.027      0.000000e+00
  0.737        1.042      0.000000e+00
  0.737        1.057      0.000000e+00
  0.737        1.072      0.000000e+00
  0.737        1.087      0.000000e+00
  0.737        1.102      0.000000e+00
  0.737        1.117      0.000000e+00
  0.737        1.132      0.000000e+00
  0.737        1.147      0.000000e+00
  0.737        1.162      0.000000e+00
  0.737        1.177      0.000000e+00
  0.737        1.192      0.000000e+00

  0.752        0.018      0.000000e+00
  0.752        0.033      0.000000e+00
  0.752        0.048      0.000000e+00
  0.752        0.063      0.000000e+00
  0.752        0.078      0.000000e+00
  0.752        0.093      0.000000e+00
  0.752        0.108      0.000000e+00
  0.752        0.123      0.000000e+00
  0.752        0.138      0.000000e+00
  0.752        0.153      0.000000e+00
  0.752        0.168      0.000000e+00
  0.752        0.183      0.000000e+00
  0.752        0.198      0.000000e+00
  0.752        0.213      0.000000e+00
  0.752        0.228      0.000000e+00
  0.752        0.243      0.000000e+00
  0.752        0.259      0.000000e+00
  0.752        0.274      0.000000e+00
  0.752        0.289      0.000000e+00
  0.752        0.304      0.000000e+00
  0.752        0.319      0.000000e+00
  0.752        0.334      0.000000e+00
  0.752        0.349      0.000000e+00
  0.752        0.364      0.000000e+00
  0.752        0.379      0.000000e+00
  0.752        0.394      0.000000e+00
  0.752        0.409      0.000000e+00
  0.752        0.424      0.000000e+00
  0.752        0.439      0.000000e+00
  0.752        0.454      0.000000e+00
  0.752        0.469      0.000000e+00
  0.752        0.484      0.000000e+00
  0.752        0.500      0.000000e+00
  0.752        0.515      0.000000e+00
  0.752        0.530      0.000000e+00
  0.752        0.545      0.000000e+00
  0.752        0.560      0.000000e+00
  0.752        0.575      0.000000e+00
  0.752        0.590      0.000000e+00
  0.752        0.605      0.000000e+00
  0.752        0.620      0.000000e+00
  0.752        0.635      0.000000e+00
  0.752        0.650      0.000000e+00
  0.752        0.665      0.000000e+00
  0.752        0.680      0.000000e+00
  0.752        0.695      0.000000e+00
  0.752        0.710      0.000000e+00
  0.752        0.726      0.000000e+00
  0.752        0.741      0.000000e+00
  0.752        0.756      0.000000e+00
  0.752        0.771      0.000000e+00
  0.752        0.786      0.000000e+00
  0.752        0.801      0.000000e+00
  0.752        0.816      0.000000e+00
  0.752        0.831      0.000000e+00
  0.752        0.846      0.000000e+00
  0.752        0.861      0.000000e+00
  0.752        0.876      0.000000e+00
  0.752        0.891      0.000000e+00
  0.752        0.906      0.000000e+00
  0.752        0.921      0.000000e+00
  0.752        0.936      0.000000e+00
  0.752        0.951      0.000000e+00
  0.752        0.967      0.000000e+00
  0.752        0.982      0.000000e+00
  0.752        0.997      0.000000e+00
  0.752        1.012      0.000000e+00
  0.752        1.027      0.000000e+00
  0.752        1.042      0.000000e+00
  0.752        1.057      0.000000e+00
  0.752        1.072      0.000000e+00
  0.752        1.087      0.000000e+00
  0.752        1.102      0.000000e+00
  0.752        1.117      0.000000e+00
  0.752        1.132      0.000000e+00
  0.752        1.147      0.000000e+00
  0.752        1.162      0.000000e+00
  0.752        1.177      0.000000e+00
  0.752        1.192      0.000000e+00

  0.767        0.018      0.000000e+00
  0.767        0.033      0.000000e+00
  0.767        0.048      0.000000e+00
  0.767        0.063      0.000000e+00
  0.767        0.078      0.000000e+00
  0.767        0.093      0.000000e+00
  0.767        0.108      0.000000e+00
  0.767        0.123      0.000000e+00
  0.767        0.138      0.000000e+00
  0.767        0.153      0.000000e+00
  0.767        0.168      0.000000e+00
  0.767        0.183      0.000000e+00
  0.767        0.198      0.000000e+00
  0.767        0.213      0.000000e+00
  0.767        0.228      0.000000e+00
  0.767        0.243      0.000000e+00
  0.767        0.259      0.000000e+00
  0.767        0.274      0.000000e+00
  0.767        0.289      0.000000e+00
  0.767        0.304      0.000000e+00
  0.767        0.319      0.000000e+00
  0.767        0.334      0.000000e+00
  0.767        0.349      0.000000e+00
  0.767        0.364      0.000000e+00
  0.767        0.379      0.000000e+00
  0.767        0.394      0.000000e+00
  0.767        0.409      0.000000e+00
  0.767        0.424      0.000000e+00
  0.767        0.439      0.000000e+00
  0.767        0.454      0.000000e+00
  0.767        0.469      0.000000e+00
  0.767        0.484      0.000000e+00
  0.767        0.500      0.000000e+00
  0.767        0.515      0.000000e+00
  0.767        0.530      0.000000e+00
  0.767        0.545      0.000000e+00
  0.767        0.560      0.000000e+00
  0.767        0.575      0.000000e+00
  0.767        0.590      0.000000e+00
  0.767        0.605      0.000000e+00
  0.767        0.620      0.000000e+00
  0.767        0.635      0.000000e+00
  0.767        0.650      0.000000e+00
  0.767        0.665      0.000000e+00
  0.767        0.680      0.000000e+00
  0.767        0.695      0.000000e+00
  0.767        0.710      0.000000e+00
  0.767        0.726      0.000000e+00
  0.767        0.741      0.000000e+00
  0.767        0.756      0.000000e+00
  0.767        0.771      0.000000e+00
  0.767        0.786      0.000000e+00
  0.767        0.801      0.000000e+00
  0.767        0.816      0.000000e+00
  0.767        0.831      0.000000e+00
  0.767        0.846      0.000000e+00
  0.767        0.861      0.000000e+00
  0.767        0.876      0.000000e+00
  0.767        0.891      0.000000e+00
  0.767        0.906      0.000000e+00
  0.767        0.921      0.000000e+00
  0.767        0.936      0.000000e+00
  0.767        0.951      0.000000e+00
  0.767        0.967      0.000000e+00
  0.767        0.982      0.000000e+00
  0.767        0.997      0.000000e+00
  0.767        1.012      0.000000e+00
  0.767        1.027      0.000000e+00
  0.767        1.042      0.000000e+00
  0.767        1.057      0.000000e+00
  0.767        1.072      0.000000e+00
  0.767        1.087      0.000000e+00
  0.767        1.102      0.000000e+00
  0.767        1.117      0.000000e+00
  0.767        1.132      0.000000e+00
  0.767        1.147      0.000000e+00
  0.767        1.162      0.000000e+00
  0.767        1.177      0.000000e+00
  0.767        1.192      0.000000e+00

  0.783        0.018      0.000000e+00
  0.783        0.033      0.000000e+00
  0.783        0.048      0.000000e+00
  0.783        0.063      0.000000e+00
  0.783        0.078      0.000000e+00
  0.783        0.093      0.000000e+00
  0.783        0.108      0.000000e+00
  0.783        0.123      0.000000e+00
  0.783        0.138      0.000000e+00
  0.783        0.153      0.000000e+00
  0.783        0.168      0.000000e+00
  0.783        0.183      0.000000e+00
  0.783        0.198      0.000000e+00
  0.783        0.213      0.000000e+00
  0.783        0.228      0.000000e+00
  0.783        0.243      0.000000e+00
  0.783        0.259      0.000000e+00
  0.783        0.274      0.000000e+00
  0.783        0.289      0.000000e+00
  0.783        0.304      0.000000e+00
  0.783        0.319      0.000000e+00
  0.783        0.334      0.000000e+00
  0.783        0.349      0.000000e+00
  0.783        0.364      0.000000e+00
  0.783        0.379      0.000000e+00
  0.783        0.394      0.000000e+00
  0.783        0.409      0.000000e+00
  0.783        0.424      0.000000e+00
  0.783        0.439      0.000000e+00
  0.783        0.454      0.000000e+00
  0.783        0.469      0.000000e+00
  0.783        0.484      0.000000e+00
  0.783        0.500      0.000000e+00
  0.783        0.515      0.000000e+00
  0.783        0.530      0.000000e+00
  0.783        0.545      0.000000e+00
  0.783        0.560      0.000000e+00
  0.783        0.575      0.000000e+00
  0.783        0.590      0.000000e+00
  0.783        0.605      0.000000e+00
  0.783        0.620      0.000000e+00
  0.783        0.635      0.000000e+00
  0.783        0.650      0.000000e+00
  0.783        0.665      0.000000e+00
  0.783        0.680      0.000000e+00
  0.783        0.695      0.000000e+00
  0.783        0.710      0.000000e+00
  0.783        0.726      0.000000e+00
  0.783        0.741      0.000000e+00
  0.783        0.756      0.000000e+00
  0.783        0.771      0.000000e+00
  0.783        0.786      0.000000e+00
  0.783        0.801      0.000000e+00
  0.783        0.816      0.000000e+00
  0.783        0.831      0.000000e+00
  0.783        0.846      0.000000e+00
  0.783        0.861      0.000000e+00
  0.783        0.876      0.000000e+00
  0.783        0.891      0.000000e+00
  0.783        0.906      0.000000e+00
  0.783        0.921      0.000000e+00
  0.783        0.936      0.000000e+00
  0.783        0.951      0.000000e+00
  0.783        0.967      0.000000e+00
  0.783        0.982      0.000000e+00
  0.783        0.997      0.000000e+00
  0.783        1.012      0.000000e+00
  0.783        1.027      0.000000e+00
  0.783        1.042      0.000000e+00
  0.783        1.057      0.000000e+00
  0.783        1.072      0.000000e+00
  0.783        1.087      0.000000e+00
  0.783        1.102      0.000000e+00
  0.783        1.117      0.000000e+00
  0.783        1.132      0.000000e+00
  0.783        1.147      0.000000e+00
  0.783        1.162      0.000000e+00
  0.783        1.177      0.000000e+00
  0.783        1.192      0.000000e+00

  0.798        0.018      0.000000e+00
  0.798        0.033      0.000000e+00
  0.798        0.048      0.000000e+00
  0.798        0.063      0.000000e+00
  0.798        0.078      0.000000e+00
  0.798        0.093      0.000000e+00
  0.798        0.108      0.000000e+00
  0.798        0.123      0.000000e+00
  0.798        0.138      0.000000e+00
  0.798        0.153      0.000000e+00
  0.798        0.168      0.000000e+00
  0.798        0.183      0.000000e+00
  0.798        0.198      0.000000e+00
  0.798        0.213      0.000000e+00
  0.798        0.228      0.000000e+00
  0.798        0.243      0.000000e+00
  0.798        0.259      0.000000e+00
  0.798        0.274      0.000000e+00
  0.798        0.289      0.000000e+00
  0.798        0.304      0.000000e+00
  0.798        0.319      0.000000e+00
  0.798        0.334      0.000000e+00
  0.798        0.349      0.000000e+00
  0.798        0.364      0.000000e+00
  0.798        0.379      0.000000e+00
  0.798        0.394      0.000000e+00
  0.798        0.409      0.000000e+00
  0.798        0.424      0.000000e+00
  0.798        0.439      0.000000e+00
  0.798        0.454      0.000000e+00
  0.798        0.469      0.000000e+00
  0.798        0.484      0.000000e+00
  0.798        0.500      0.000000e+00
  0.798        0.515      0.000000e+00
  0.798        0.530      0.000000e+00
  0.798        0.545      0.000000e+00
  0.798        0.560      0.000000e+00
  0.798        0.575      0.000000e+00
  0.798        0.590      0.000000e+00
  0.798        0.605      0.000000e+00
  0.798        0.620      0.000000e+00
  0.798        0.635      0.000000e+00
  0.798        0.650      0.000000e+00
  0.798        0.665      0.000000e+00
  0.798        0.680      0.000000e+00
  0.798        0.695      0.000000e+00
  0.798        0.710      0.000000e+00
  0.798        0.726      0.000000e+00
  0.798        0.741      0.000000e+00
  0.798        0.756      0.000000e+00
  0.798        0.771      0.000000e+00
  0.798        0.786      0.000000e+00
  0.798        0.801      0.000000e+00
  0.798        0.816      0.000000e+00
  0.798        0.831      0.000000e+00
  0.798        0.846      0.000000e+00
  0.798        0.861      0.000000e+00
  0.798        0.876      0.000000e+00
  0.798        0.891      0.000000e+00
  0.798        0.906      0.000000e+00
  0.798        0.921      0.000000e+00
  0.798        0.936      0.000000e+00
  0.798        0.951      0.000000e+00
  0.798        0.967      0.000000e+00
  0.798        0.982      0.000000e+00
  0.798        0.997      0.000000e+00
  0.798        1.012      0.000000e+00
  0.798        1.027      0.000000e+00
  0.798        1.042      0.000000e+00
  0.798        1.057      0.000000e+00
  0.798        1.072      0.000000e+00
  0.798        1.087      0.000000e+00
  0.798        1.102      0.000000e+00
  0.798        1.117      0.000000e+00
  0.798        1.132      0.000000e+00
  0.798        1.147      0.000000e+00
  0.798        1.162      0.000000e+00
  0.798        1.177      0.000000e+00
  0.798        1.192      0.000000e+00

  0.813        0.018      0.000000e+00
  0.813        0.033      0.000000e+00
  0.813        0.048      0.000000e+00
  0.813        0.063      0.000000e+00
  0.813        0.078      0.000000e+00
  0.813        0.093      0.000000e+00
  0.813        0.108      0.000000e+00
  0.813        0.123      0.000000e+00
  0.813        0.138      0.000000e+00
  0.813        0.153      0.000000e+00
  0.813        0.168      0.000000e+00
  0.813        0.183      0.000000e+00
  0.813        0.198      0.000000e+00
  0.813        0.213      0.000000e+00
  0.813        0.228      0.000000e+00
  0.813        0.243      0.000000e+00
  0.813        0.259      0.000000e+00
  0.813        0.274      0.000000e+00
  0.813        0.289      0.000000e+00
  0.813        0.304      0.000000e+00
  0.813        0.319      0.000000e+00
  0.813        0.334      0.000000e+00
  0.813        0.349      0.000000e+00
  0.813        0.364      0.000000e+00
  0.813        0.379      0.000000e+00
  0.813        0.394      0.000000e+00
  0.813        0.409      0.000000e+00
  0.813        0.424      0.000000e+00
  0.813        0.439      0.000000e+00
  0.813        0.454      0.000000e+00
  0.813        0.469      0.000000e+00
  0.813        0.484      0.000000e+00
  0.813        0.500      0.000000e+00
  0.813        0.515      0.000000e+00
  0.813        0.530      0.000000e+00
  0.813        0.545      0.000000e+00
  0.813        0.560      0.000000e+00
  0.813        0.575      0.000000e+00
  0.813        0.590      0.000000e+00
  0.813        0.605      0.000000e+00
  0.813        0.620      0.000000e+00
  0.813        0.635      0.000000e+00
  0.813        0.650      0.000000e+00
  0.813        0.665      0.000000e+00
  0.813        0.680      0.000000e+00
  0.813        0.695      0.000000e+00
  0.813        0.710      0.000000e+00
  0.813        0.726      0.000000e+00
  0.813        0.741      0.000000e+00
  0.813        0.756      0.000000e+00
  0.813        0.771      0.000000e+00
  0.813        0.786      0.000000e+00
  0.813        0.801      0.000000e+00
  0.813        0.816      0.000000e+00
  0.813        0.831      0.000000e+00
  0.813        0.846      0.000000e+00
  0.813        0.861      0.000000e+00
  0.813        0.876      0.000000e+00
  0.813        0.891      0.000000e+00
  0.813        0.906      0.000000e+00
  0.813        0.921      0.000000e+00
  0.813        0.936      0.000000e+00
  0.813        0.951      0.000000e+00
  0.813        0.967      0.000000e+00
  0.813        0.982      0.000000e+00
  0.813        0.997      0.000000e+00
  0.813        1.012      0.000000e+00
  0.813        1.027      0.000000e+00
  0.813        1.042      0.000000e+00
  0.813        1.057      0.000000e+00
  0.813        1.072      0.000000e+00
  0.813        1.087      0.000000e+00
  0.813        1.102      0.000000e+00
  0.813        1.117      0.000000e+00
  0.813        1.132      0.000000e+00
  0.813        1.147      0.000000e+00
  0.813        1.162      0.000000e+00
  0.813        1.177      0.000000e+00
  0.813        1.192      0.000000e+00

  0.828        0.018      0.000000e+00
  0.828        0.033      0.000000e+00
  0.828        0.048      0.000000e+00
  0.828        0.063      0.000000e+00
  0.828        0.078      0.000000e+00
  0.828        0.093      0.000000e+00
  0.828        0.108      0.000000e+00
  0.828        0.123      0.000000e+00
  0.828        0.138      0.000000e+00
  0.828        0.153      0.000000e+00
  0.828        0.168      0.000000e+00
  0.828        0.183      0.000000e+00
  0.828        0.198      0.000000e+00
  0.828        0.213      0.000000e+00
  0.828        0.228      0.000000e+00
  0.828        0.243      0.000000e+00
  0.828        0.259      0.000000e+00
  0.828        0.274      0.000000e+00
  0.828        0.289      0.000000e+00
  0.828        0.304      0.000000e+00
  0.828        0.319      0.000000e+00
  0.828        0.334      0.000000e+00
  0.828        0.349      0.000000e+00
  0.828        0.364      0.000000e+00
  0.828        0.379      0.000000e+00
  0.828        0.394      0.000000e+00
  0.828        0.409      0.000000e+00
  0.828        0.424      0.000000e+00
  0.828        0.439      0.000000e+00
  0.828        0.454      0.000000e+00
  0.828        0.469      0.000000e+00
  0.828        0.484      0.000000e+00
  0.828        0.500      0.000000e+00
  0.828        0.515      0.000000e+00
  0.828        0.530      0.000000e+00
  0.828        0.545      0.000000e+00
  0.828        0.560      0.000000e+00
  0.828        0.575      0.000000e+00
  0.828        0.590      0.000000e+00
  0.828        0.605      0.000000e+00
  0.828        0.620      0.000000e+00
  0.828        0.635      0.000000e+00
  0.828        0.650      0.000000e+00
  0.828        0.665      0.000000e+00
  0.828        0.680      0.000000e+00
  0.828        0.695      0.000000e+00
  0.828        0.710      0.000000e+00
  0.828        0.726      0.000000e+00
  0.828        0.741      0.000000e+00
  0.828        0.756      0.000000e+00
  0.828        0.771      0.000000e+00
  0.828        0.786      0.000000e+00
  0.828        0.801      0.000000e+00
  0.828        0.816      0.000000e+00
  0.828        0.831      0.000000e+00
  0.828        0.846      0.000000e+00
  0.828        0.861      0.000000e+00
  0.828        0.876      0.000000e+00
  0.828        0.891      0.000000e+00
  0.828        0.906      0.000000e+00
  0.828        0.921      0.000000e+00
  0.828        0.936      0.000000e+00
  0.828        0.951      0.000000e+00
  0.828        0.967      0.000000e+00
  0.828        0.982      0.000000e+00
  0.828        0.997      0.000000e+00
  0.828        1.012      0.000000e+00
  0.828        1.027      0.000000e+00
  0.828        1.042      0.000000e+00
  0.828        1.057      0.000000e+00
  0.828        1.072      0.000000e+00
  0.828        1.087      0.000000e+00
  0.828        1.102      0.000000e+00
  0.828        1.117      0.000000e+00
  0.828        1.132      0.000000e+00
  0.828        1.147      0.000000e+00
  0.828        1.162      0.000000e+00
  0.828        1.177      0.000000e+00
  0.828        1.192      0.000000e+00

  0.843        0.018      0.000000e+00
  0.843        0.033      0.000000e+00
  0.843        0.048      0.000000e+00
  0.843        0.063      0.000000e+00
  0.843        0.078      0.000000e+00
  0.843        0.093      0.000000e+00
  0.843        0.108      0.000000e+00
  0.843        0.123      0.000000e+00
  0.843        0.138      0.000000e+00
  0.843        0.153      0.000000e+00
  0.843        0.168      0.000000e+00
  0.843        0.183      0.000000e+00
  0.843        0.198      0.000000e+00
  0.843        0.213      0.000000e+00
  0.843        0.228      0.000000e+00
  0.843        0.243      0.000000e+00
  0.843        0.259      0.000000e+00
  0.843        0.274      0.000000e+00
  0.843        0.289      0.000000e+00
  0.843        0.304      0.000000e+00
  0.843        0.319      0.000000e+00
  0.843        0.334      0.000000e+00
  0.843        0.349      0.000000e+00
  0.843        0.364      0.000000e+00
  0.843        0.379      0.000000e+00
  0.843        0.394      0.000000e+00
  0.843        0.409      0.000000e+00
  0.843        0.424      0.000000e+00
  0.843        0.439      0.000000e+00
  0.843        0.454      0.000000e+00
  0.843        0.469      0.000000e+00
  0.843        0.484      0.000000e+00
  0.843        0.500      0.000000e+00
  0.843        0.515      0.000000e+00
  0.843        0.530      0.000000e+00
  0.843        0.545      0.000000e+00
  0.843        0.560      0.000000e+00
  0.843        0.575      0.000000e+00
  0.843        0.590      0.000000e+00
  0.843        0.605      0.000000e+00
  0.843        0.620      0.000000e+00
  0.843        0.635      0.000000e+00
  0.843        0.650      0.000000e+00
  0.843        0.665      0.000000e+00
  0.843        0.680      0.000000e+00
  0.843        0.695      0.000000e+00
  0.843        0.710      0.000000e+00
  0.843        0.726      0.000000e+00
  0.843        0.741      0.000000e+00
  0.843        0.756      0.000000e+00
  0.843        0.771      0.000000e+00
  0.843        0.786      0.000000e+00
  0.843        0.801      0.000000e+00
  0.843        0.816      0.000000e+00
  0.843        0.831      0.000000e+00
  0.843        0.846      0.000000e+00
  0.843        0.861      0.000000e+00
  0.843        0.876      0.000000e+00
  0.843        0.891      0.000000e+00
  0.843        0.906      0.000000e+00
  0.843        0.921      0.000000e+00
  0.843        0.936      0.000000e+00
  0.843        0.951      0.000000e+00
  0.843        0.967      0.000000e+00
  0.843        0.982      0.000000e+00
  0.843        0.997      0.000000e+00
  0.843        1.012      0.000000e+00
  0.843        1.027      0.000000e+00
  0.843        1.042      0.000000e+00
  0.843        1.057      0.000000e+00
  0.843        1.072      0.000000e+00
  0.843        1.087      0.000000e+00
  0.843        1.102      0.000000e+00
  0.843        1.117      0.000000e+00
  0.843        1.132      0.000000e+00
  0.843        1.147      0.000000e+00
  0.843        1.162      0.000000e+00
  0.843        1.177      0.000000e+00
  0.843        1.192      0.000000e+00

  0.859        0.018      0.000000e+00
  0.859        0.033      0.000000e+00
  0.859        0.048      0.000000e+00
  0.859        0.063      0.000000e+00
  0.859        0.078      0.000000e+00
  0.859        0.093      0.000000e+00
  0.859        0.108      0.000000e+00
  0.859        0.123      0.000000e+00
  0.859        0.138      0.000000e+00
  0.859        0.153      0.000000e+00
  0.859        0.168      0.000000e+00
  0.859        0.183      0.000000e+00
  0.859        0.198      0.000000e+00
  0.859        0.213      0.000000e+00
  0.859        0.228      0.000000e+00
  0.859        0.243      0.000000e+00
  0.859        0.259      0.000000e+00
  0.859        0.274      0.000000e+00
  0.859        0.289      0.000000e+00
  0.859        0.304      0.000000e+00
  0.859        0.319      0.000000e+00
  0.859        0.334      0.000000e+00
  0.859        0.349      0.000000e+00
  0.859        0.364      0.000000e+00
  0.859        0.379      0.000000e+00
  0.859        0.394      0.000000e+00
  0.859        0.409      0.000000e+00
  0.859        0.424      0.000000e+00
  0.859        0.439      0.000000e+00
  0.859        0.454      0.000000e+00
  0.859        0.469      0.000000e+00
  0.859        0.484      0.000000e+00
  0.859        0.500      0.000000e+00
  0.859        0.515      0.000000e+00
  0.859        0.530      0.000000e+00
  0.859        0.545      0.000000e+00
  0.859        0.560      0.000000e+00
  0.859        0.575      0.000000e+00
  0.859        0.590      0.000000e+00
  0.859        0.605      0.000000e+00
  0.859        0.620      0.000000e+00
  0.859        0.635      0.000000e+00
  0.859        0.650      0.000000e+00
  0.859        0.665      0.000000e+00
  0.859        0.680      0.000000e+00
  0.859        0.695      0.000000e+00
  0.859        0.710      0.000000e+00
  0.859        0.726      0.000000e+00
  0.859        0.741      0.000000e+00
  0.859        0.756      0.000000e+00
  0.859        0.771      0.000000e+00
  0.859        0.786      0.000000e+00
  0.859        0.801      0.000000e+00
  0.859        0.816      0.000000e+00
  0.859        0.831      0.000000e+00
  0.859        0.846      0.000000e+00
  0.859        0.861      0.000000e+00
  0.859        0.876      0.000000e+00
  0.859        0.891      0.000000e+00
  0.859        0.906      0.000000e+00
  0.859        0.921      0.000000e+00
  0.859        0.936      0.000000e+00
  0.859        0.951      0.000000e+00
  0.859        0.967      0.000000e+00
  0.859        0.982      0.000000e+00
  0.859        0.997      0.000000e+00
  0.859        1.012      0.000000e+00
  0.859        1.027      0.000000e+00
  0.859        1.042      0.000000e+00
  0.859        1.057      0.000000e+00
  0.859        1.072      0.000000e+00
  0.859        1.087      0.000000e+00
  0.859        1.102      0.000000e+00
  0.859        1.117      0.000000e+00
  0.859        1.132      0.000000e+00
  0.859        1.147      0.000000e+00
  0.859        1.162      0.000000e+00
  0.859        1.177      0.000000e+00
  0.859        1.192      0.000000e+00

  0.874        0.018      0.000000e+00
  0.874        0.033      0.000000e+00
  0.874        0.048      0.000000e+00
  0.874        0.063      0.000000e+00
  0.874        0.078      0.000000e+00
  0.874        0.093      0.000000e+00
  0.874        0.108      0.000000e+00
  0.874        0.123      0.000000e+00
  0.874        0.138      0.000000e+00
  0.874        0.153      0.000000e+00
  0.874        0.168      0.000000e+00
  0.874        0.183      0.000000e+00
  0.874        0.198      0.000000e+00
  0.874        0.213      0.000000e+00
  0.874        0.228      0.000000e+00
  0.874        0.243      0.000000e+00
  0.874        0.259      0.000000e+00
  0.874        0.274      0.000000e+00
  0.874        0.289      0.000000e+00
  0.874        0.304      0.000000e+00
  0.874        0.319      0.000000e+00
  0.874        0.334      0.000000e+00
  0.874        0.349      0.000000e+00
  0.874        0.364      0.000000e+00
  0.874        0.379      0.000000e+00
  0.874        0.394      0.000000e+00
  0.874        0.409      0.000000e+00
  0.874        0.424      0.000000e+00
  0.874        0.439      0.000000e+00
  0.874        0.454      0.000000e+00
  0.874        0.469      0.000000e+00
  0.874        0.484      0.000000e+00
  0.874        0.500      0.000000e+00
  0.874        0.515      0.000000e+00
  0.874        0.530      0.000000e+00
  0.874        0.545      0.000000e+00
  0.874        0.560      0.000000e+00
  0.874        0.575      0.000000e+00
  0.874        0.590      0.000000e+00
  0.874        0.605      0.000000e+00
  0.874        0.620      0.000000e+00
  0.874        0.635      0.000000e+00
  0.874        0.650      0.000000e+00
  0.874        0.665      0.000000e+00
  0.874        0.680      0.000000e+00
  0.874        0.695      0.000000e+00
  0.874        0.710      0.000000e+00
  0.874        0.726      0.000000e+00
  0.874        0.741      0.000000e+00
  0.874        0.756      0.000000e+00
  0.874        0.771      0.000000e+00
  0.874        0.786      0.000000e+00
  0.874        0.801      0.000000e+00
  0.874        0.816      0.000000e+00
  0.874        0.831      0.000000e+00
  0.874        0.846      0.000000e+00
  0.874        0.861      0.000000e+00
  0.874        0.876      0.000000e+00
  0.874        0.891      0.000000e+00
  0.874        0.906      0.000000e+00
  0.874        0.921      0.000000e+00
  0.874        0.936      0.000000e+00
  0.874        0.951      0.000000e+00
  0.874        0.967      0.000000e+00
  0.874        0.982      0.000000e+00
  0.874        0.997      0.000000e+00
  0.874        1.012      0.000000e+00
  0.874        1.027      0.000000e+00
  0.874        1.042      0.000000e+00
  0.874        1.057      0.000000e+00
  0.874        1.072      0.000000e+00
  0.874        1.087      0.000000e+00
  0.874        1.102      0.000000e+00
  0.874        1.117      0.000000e+00
  0.874        1.132      0.000000e+00
  0.874        1.147      0.000000e+00
  0.874        1.162      0.000000e+00
  0.874        1.177      0.000000e+00
  0.874        1.192      0.000000e+00

  0.889        0.018      0.000000e+00
  0.889        0.033      0.000000e+00
  0.889        0.048      0.000000e+00
  0.889        0.063      0.000000e+00
  0.889        0.078      0.000000e+00
  0.889        0.093      0.000000e+00
  0.889        0.108      0.000000e+00
  0.889        0.123      0.000000e+00
  0.889        0.138      0.000000e+00
  0.889        0.153      0.000000e+00
  0.889        0.168      0.000000e+00
  0.889        0.183      0.000000e+00
  0.889        0.198      0.000000e+00
  0.889        0.213      0.000000e+00
  0.889        0.228      0.000000e+00
  0.889        0.243      0.000000e+00
  0.889        0.259      0.000000e+00
  0.889        0.274      0.000000e+00
  0.889        0.289      0.000000e+00
  0.889        0.304      0.000000e+00
  0.889        0.319      0.000000e+00
  0.889        0.334      0.000000e+00
  0.889        0.349      0.000000e+00
  0.889        0.364      0.000000e+00
  0.889        0.379      0.000000e+00
  0.889        0.394      0.000000e+00
  0.889        0.409      0.000000e+00
  0.889        0.424      0.000000e+00
  0.889        0.439      0.000000e+00
  0.889        0.454      0.000000e+00
  0.889        0.469      0.000000e+00
  0.889        0.484      0.000000e+00
  0.889        0.500      0.000000e+00
  0.889        0.515      0.000000e+00
  0.889        0.530      0.000000e+00
  0.889        0.545      0.000000e+00
  0.889        0.560      0.000000e+00
  0.889        0.575      0.000000e+00
  0.889        0.590      0.000000e+00
  0.889        0.605      0.000000e+00
  0.889        0.620      0.000000e+00
  0.889        0.635      0.000000e+00
  0.889        0.650      0.000000e+00
  0.889        0.665      0.000000e+00
  0.889        0.680      0.000000e+00
  0.889        0.695      0.000000e+00
  0.889        0.710      0.000000e+00
  0.889        0.726      0.000000e+00
  0.889        0.741      0.000000e+00
  0.889        0.756      0.000000e+00
  0.889        0.771      0.000000e+00
  0.889        0.786      0.000000e+00
  0.889        0.801      0.000000e+00
  0.889        0.816      0.000000e+00
  0.889        0.831      0.000000e+00
  0.889        0.846      0.000000e+00
  0.889        0.861      0.000000e+00
  0.889        0.876      0.000000e+00
  0.889        0.891      0.000000e+00
  0.889        0.906      0.000000e+00
  0.889        0.921      0.000000e+00
  0.889        0.936      0.000000e+00
  0.889        0.951      0.000000e+00
  0.889        0.967      0.000000e+00
  0.889        0.982      0.000000e+00
  0.889        0.997      0.000000e+00
  0.889        1.012      0.000000e+00
  0.889        1.027      0.000000e+00
  0.889        1.042      0.000000e+00
  0.889        1.057      0.000000e+00
  0.889        1.072      0.000000e+00
  0.889        1.087      0.000000e+00
  0.889        1.102      0.000000e+00
  0.889        1.117      0.000000e+00
  0.889        1.132      0.000000e+00
  0.889        1.147      0.000000e+00
  0.889        1.162      0.000000e+00
  0.889        1.177      0.000000e+00
  0.889        1.192      0.000000e+00

  0.904        0.018      0.000000e+00
  0.904        0.033      0.000000e+00
  0.904        0.048      0.000000e+00
  0.904        0.063      0.000000e+00
  0.904        0.078      0.000000e+00
  0.904        0.093      0.000000e+00
  0.904        0.108      0.000000e+00
  0.904        0.123      0.000000e+00
  0.904        0.138      0.000000e+00
  0.904        0.153      0.000000e+00
  0.904        0.168      0.000000e+00
  0.904        0.183      0.000000e+00
  0.904        0.198      0.000000e+00
  0.904        0.213      0.000000e+00
  0.904        0.228      0.000000e+00
  0.904        0.243      0.000000e+00
  0.904        0.259      0.000000e+00
  0.904        0.274      0.000000e+00
  0.904        0.289      0.000000e+00
  0.904        0.304      0.000000e+00
  0.904        0.319      0.000000e+00
  0.904        0.334      0.000000e+00
  0.904        0.349      0.000000e+00
  0.904        0.364      0.000000e+00
  0.904        0.379      0.000000e+00
  0.904        0.394      0.000000e+00
  0.904        0.409      0.000000e+00
  0.904        0.424      0.000000e+00
  0.904        0.439      0.000000e+00
  0.904        0.454      0.000000e+00
  0.904        0.469      0.000000e+00
  0.904        0.484      0.000000e+00
  0.904        0.500      0.000000e+00
  0.904        0.515      0.000000e+00
  0.904        0.530      0.000000e+00
  0.904        0.545      0.000000e+00
  0.904        0.560      0.000000e+00
  0.904        0.575      0.000000e+00
  0.904        0.590      0.000000e+00
  0.904        0.605      0.000000e+00
  0.904        0.620      0.000000e+00
  0.904        0.635      0.000000e+00
  0.904        0.650      0.000000e+00
  0.904        0.665      0.000000e+00
  0.904        0.680      0.000000e+00
  0.904        0.695      0.000000e+00
  0.904        0.710      0.000000e+00
  0.904        0.726      0.000000e+00
  0.904        0.741      0.000000e+00
  0.904        0.756      0.000000e+00
  0.904        0.771      0.000000e+00
  0.904        0.786      0.000000e+00
  0.904        0.801      0.000000e+00
  0.904        0.816      0.000000e+00
  0.904        0.831      0.000000e+00
  0.904        0.846      0.000000e+00
  0.904        0.861      0.000000e+00
  0.904        0.876      0.000000e+00
  0.904        0.891      0.000000e+00
  0.904        0.906      0.000000e+00
  0.904        0.921      0.000000e+00
  0.904        0.936      0.000000e+00
  0.904        0.951      0.000000e+00
  0.904        0.967      0.000000e+00
  0.904        0.982      0.000000e+00
  0.904        0.997      0.000000e+00
  0.904        1.012      0.000000e+00
  0.904        1.027      0.000000e+00
  0.904        1.042      0.000000e+00
  0.904        1.057      0.000000e+00
  0.904        1.072      0.000000e+00
  0.904        1.087      0.000000e+00
  0.904        1.102      0.000000e+00
  0.904        1.117      0.000000e+00
  0.904        1.132      0.000000e+00
  0.904        1.147      0.000000e+00
  0.904        1.162      0.000000e+00
  0.904        1.177      0.000000e+00
  0.904        1.192      0.000000e+00

  0.919        0.018      0.000000e+00
  0.919        0.033      0.000000e+00
  0.919        0.048      0.000000e+00
  0.919        0.063      0.000000e+00
  0.919        0.078      0.000000e+00
  0.919        0.093      0.000000e+00
  0.919        0.108      0.000000e+00
  0.919        0.123      0.000000e+00
  0.919        0.138      0.000000e+00
  0.919        0.153      0.000000e+00
  0.919        0.168      0.000000e+00
  0.919        0.183      0.000000e+00
  0.919        0.198      0.000000e+00
  0.919        0.213      0.000000e+00
  0.919        0.228      0.000000e+00
  0.919        0.243      0.000000e+00
  0.919        0.259      0.000000e+00
  0.919        0.274      0.000000e+00
  0.919        0.289      0.000000e+00
  0.919        0.304      0.000000e+00
  0.919        0.319      0.000000e+00
  0.919        0.334      0.000000e+00
  0.919        0.349      0.000000e+00
  0.919        0.364      0.000000e+00
  0.919        0.379      0.000000e+00
  0.919        0.394      0.000000e+00
  0.919        0.409      0.000000e+00
  0.919        0.424      0.000000e+00
  0.919        0.439      0.000000e+00
  0.919        0.454      0.000000e+00
  0.919        0.469      0.000000e+00
  0.919        0.484      0.000000e+00
  0.919        0.500      0.000000e+00
  0.919        0.515      0.000000e+00
  0.919        0.530      0.000000e+00
  0.919        0.545      0.000000e+00
  0.919        0.560      0.000000e+00
  0.919        0.575      0.000000e+00
  0.919        0.590      0.000000e+00
  0.919        0.605      0.000000e+00
  0.919        0.620      0.000000e+00
  0.919        0.635      0.000000e+00
  0.919        0.650      0.000000e+00
  0.919        0.665      0.000000e+00
  0.919        0.680      0.000000e+00
  0.919        0.695      0.000000e+00
  0.919        0.710      0.000000e+00
  0.919        0.726      0.000000e+00
  0.919        0.741      0.000000e+00
  0.919        0.756      0.000000e+00
  0.919        0.771      0.000000e+00
  0.919        0.786      0.000000e+00
  0.919        0.801      0.000000e+00
  0.919        0.816      0.000000e+00
  0.919        0.831      0.000000e+00
  0.919        0.846      0.000000e+00
  0.919        0.861      0.000000e+00
  0.919        0.876      0.000000e+00
  0.919        0.891      0.000000e+00
  0.919        0.906      0.000000e+00
  0.919        0.921      0.000000e+00
  0.919        0.936      0.000000e+00
  0.919        0.951      0.000000e+00
  0.919        0.967      0.000000e+00
  0.919        0.982      0.000000e+00
  0.919        0.997      0.000000e+00
  0.919        1.012      0.000000e+00
  0.919        1.027      0.000000e+00
  0.919        1.042      0.000000e+00
  0.919        1.057      0.000000e+00
  0.919        1.072      0.000000e+00
  0.919        1.087      0.000000e+00
  0.919        1.102      0.000000e+00
  0.919        1.117      0.000000e+00
  0.919        1.132      0.000000e+00
  0.919        1.147      0.000000e+00
  0.919        1.162      0.000000e+00
  0.919        1.177      0.000000e+00
  0.919        1.192      0.000000e+00

  0.934        0.018      0.000000e+00
  0.934        0.033      0.000000e+00
  0.934        0.048      0.000000e+00
  0.934        0.063      0.000000e+00
  0.934        0.078      0.000000e+00
  0.934        0.093      0.000000e+00
  0.934        0.108      0.000000e+00
  0.934        0.123      0.000000e+00
  0.934        0.138      0.000000e+00
  0.934        0.153      0.000000e+00
  0.934        0.168      0.000000e+00
  0.934        0.183      0.000000e+00
  0.934        0.198      0.000000e+00
  0.934        0.213      0.000000e+00
  0.934        0.228      0.000000e+00
  0.934        0.243      0.000000e+00
  0.934        0.259      0.000000e+00
  0.934        0.274      0.000000e+00
  0.934        0.289      0.000000e+00
  0.934        0.304      0.000000e+00
  0.934        0.319      0.000000e+00
  0.934        0.334      0.000000e+00
  0.934        0.349      0.000000e+00
  0.934        0.364      0.000000e+00
  0.934        0.379      0.000000e+00
  0.934        0.394      0.000000e+00
  0.934        0.409      0.000000e+00
  0.934        0.424      0.000000e+00
  0.934        0.439      0.000000e+00
  0.934        0.454      0.000000e+00
  0.934        0.469      0.000000e+00
  0.934        0.484      0.000000e+00
  0.934        0.500      0.000000e+00
  0.934        0.515      0.000000e+00
  0.934        0.530      0.000000e+00
  0.934        0.545      0.000000e+00
  0.934        0.560      0.000000e+00
  0.934        0.575      0.000000e+00
  0.934        0.590      0.000000e+00
  0.934        0.605      0.000000e+00
  0.934        0.620      0.000000e+00
  0.934        0.635      0.000000e+00
  0.934        0.650      0.000000e+00
  0.934        0.665      0.000000e+00
  0.934        0.680      0.000000e+00
  0.934        0.695      0.000000e+00
  0.934        0.710      0.000000e+00
  0.934        0.726      0.000000e+00
  0.934        0.741      0.000000e+00
  0.934        0.756      0.000000e+00
  0.934        0.771      0.000000e+00
  0.934        0.786      0.000000e+00
  0.934        0.801      0.000000e+00
  0.934        0.816      0.000000e+00
  0.934        0.831      0.000000e+00
  0.934        0.846      0.000000e+00
  0.934        0.861      0.000000e+00
  0.934        0.876      0.000000e+00
  0.934        0.891      0.000000e+00
  0.934        0.906      0.000000e+00
  0.934        0.921      0.000000e+00
  0.934        0.936      0.000000e+00
  0.934        0.951      0.000000e+00
  0.934        0.967      0.000000e+00
  0.934        0.982      0.000000e+00
  0.934        0.997      0.000000e+00
  0.934        1.012      0.000000e+00
  0.934        1.027      0.000000e+00
  0.934        1.042      0.000000e+00
  0.934        1.057      0.000000e+00
  0.934        1.072      0.000000e+00
  0.934        1.087      0.000000e+00
  0.934        1.102      0.000000e+00
  0.934        1.117      0.000000e+00
  0.934        1.132      0.000000e+00
  0.934        1.147      0.000000e+00
  0.934        1.162      0.000000e+00
  0.934        1.177      0.000000e+00
  0.934        1.192      0.000000e+00

  0.950        0.018      0.000000e+00
  0.950        0.033      0.000000e+00
  0.950        0.048      0.000000e+00
  0.950        0.063      0.000000e+00
  0.950        0.078      0.000000e+00
  0.950        0.093      0.000000e+00
  0.950        0.108      0.000000e+00
  0.950        0.123      0.000000e+00
  0.950        0.138      0.000000e+00
  0.950        0.153      0.000000e+00
  0.950        0.168      0.000000e+00
  0.950        0.183      0.000000e+00
  0.950        0.198      0.000000e+00
  0.950        0.213      0.000000e+00
  0.950        0.228      0.000000e+00
  0.950        0.243      0.000000e+00
  0.950        0.259      0.000000e+00
  0.950        0.274      0.000000e+00
  0.950        0.289      0.000000e+00
  0.950        0.304      0.000000e+00
  0.950        0.319      0.000000e+00
  0.950        0.334      0.000000e+00
  0.950        0.349      0.000000e+00
  0.950        0.364      0.000000e+00
  0.950        0.379      0.000000e+00
  0.950        0.394      0.000000e+00
  0.950        0.409      0.000000e+00
  0.950        0.424      0.000000e+00
  0.950        0.439      0.000000e+00
  0.950        0.454      0.000000e+00
  0.950        0.469      0.000000e+00
  0.950        0.484      0.000000e+00
  0.950        0.500      0.000000e+00
  0.950        0.515      0.000000e+00
  0.950        0.530      0.000000e+00
  0.950        0.545      0.000000e+00
  0.950        0.560      0.000000e+00
  0.950        0.575      0.000000e+00
  0.950        0.590      0.000000e+00
  0.950        0.605      0.000000e+00
  0.950        0.620      0.000000e+00
  0.950        0.635      0.000000e+00
  0.950        0.650      0.000000e+00
  0.950        0.665      0.000000e+00
  0.950        0.680      0.000000e+00
  0.950        0.695      0.000000e+00
  0.950        0.710      0.000000e+00
  0.950        0.726      0.000000e+00
  0.950        0.741      0.000000e+00
  0.950        0.756      0.000000e+00
  0.950        0.771      0.000000e+00
  0.950        0.786      0.000000e+00
  0.950        0.801      0.000000e+00
  0.950        0.816      0.000000e+00
  0.950        0.831      0.000000e+00
  0.950        0.846      0.000000e+00
  0.950        0.861      0.000000e+00
  0.950        0.876      0.000000e+00
  0.950        0.891      0.000000e+00
  0.950        0.906      0.000000e+00
  0.950        0.921      0.000000e+00
  0.950        0.936      0.000000e+00
  0.950        0.951      0.000000e+00
  0.950        0.967      0.000000e+00
  0.950        0.982      0.000000e+00
  0.950        0.997      0.000000e+00
  0.950        1.012      0.000000e+00
  0.950        1.027      0.000000e+00
  0.950        1.042      0.000000e+00
  0.950        1.057      0.000000e+00
  0.950        1.072      0.000000e+00
  0.950        1.087      0.000000e+00
  0.950        1.102      0.000000e+00
  0.950        1.117      0.000000e+00
  0.950        1.132      0.000000e+00
  0.950        1.147      0.000000e+00
  0.950        1.162      0.000000e+00
  0.950        1.177      0.000000e+00
  0.950        1.192      0.000000e+00

  0.965        0.018      0.000000e+00
  0.965        0.033      0.000000e+00
  0.965        0.048      0.000000e+00
  0.965        0.063      0.000000e+00
  0.965        0.078      0.000000e+00
  0.965        0.093      0.000000e+00
  0.965        0.108      0.000000e+00
  0.965        0.123      0.000000e+00
  0.965        0.138      0.000000e+00
  0.965        0.153      0.000000e+00
  0.965        0.168      0.000000e+00
  0.965        0.183      0.000000e+00
  0.965        0.198      0.000000e+00
  0.965        0.213      0.000000e+00
  0.965        0.228      0.000000e+00
  0.965        0.243      0.000000e+00
  0.965        0.259      0.000000e+00
  0.965        0.274      0.000000e+00
  0.965        0.289      0.000000e+00
  0.965        0.304      0.000000e+00
  0.965        0.319      0.000000e+00
  0.965        0.334      0.000000e+00
  0.965        0.349      0.000000e+00
  0.965        0.364      0.000000e+00
  0.965        0.379      0.000000e+00
  0.965        0.394      0.000000e+00
  0.965        0.409      0.000000e+00
  0.965        0.424      0.000000e+00
  0.965        0.439      0.000000e+00
  0.965        0.454      0.000000e+00
  0.965        0.469      0.000000e+00
  0.965        0.484      0.000000e+00
  0.965        0.500      0.000000e+00
  0.965        0.515      0.000000e+00
  0.965        0.530      0.000000e+00
  0.965        0.545      0.000000e+00
  0.965        0.560      0.000000e+00
  0.965        0.575      0.000000e+00
  0.965        0.590      0.000000e+00
  0.965        0.605      0.000000e+00
  0.965        0.620      0.000000e+00
  0.965        0.635      0.000000e+00
  0.965        0.650      0.000000e+00
  0.965        0.665      0.000000e+00
  0.965        0.680      0.000000e+00
  0.965        0.695      0.000000e+00
  0.965        0.710      0.000000e+00
  0.965        0.726      0.000000e+00
  0.965        0.741      0.000000e+00
  0.965        0.756      0.000000e+00
  0.965        0.771      0.000000e+00
  0.965        0.786      0.000000e+00
  0.965        0.801      0.000000e+00
  0.965        0.816      0.000000e+00
  0.965        0.831      0.000000e+00
  0.965        0.846      0.000000e+00
  0.965        0.861      0.000000e+00
  0.965        0.876      0.000000e+00
  0.965        0.891      0.000000e+00
  0.965        0.906      0.000000e+00
  0.965        0.921      0.000000e+00
  0.965        0.936      0.000000e+00
  0.965        0.951      0.000000e+00
  0.965        0.967      0.000000e+00
  0.965        0.982      0.000000e+00
  0.965        0.997      0.000000e+00
  0.965        1.012      0.000000e+00
  0.965        1.027      0.000000e+00
  0.965        1.042      0.000000e+00
  0.965        1.057      0.000000e+00
  0.965        1.072      0.000000e+00
  0.965        1.087      0.000000e+00
  0.965        1.102      0.000000e+00
  0.965        1.117      0.000000e+00
  0.965        1.132      0.000000e+00
  0.965        1.147      0.000000e+00
  0.965        1.162      0.000000e+00
  0.965        1.177      0.000000e+00
  0.965        1.192      0.000000e+00

  0.980        0.018      0.000000e+00
  0.980        0.033      0.000000e+00
  0.980        0.048      0.000000e+00
  0.980        0.063      0.000000e+00
  0.980        0.078      0.000000e+00
  0.980        0.093      0.000000e+00
  0.980        0.108      0.000000e+00
  0.980        0.123      0.000000e+00
  0.980        0.138      0.000000e+00
  0.980        0.153      0.000000e+00
  0.980        0.168      0.000000e+00
  0.980        0.183      0.000000e+00
  0.980        0.198      0.000000e+00
  0.980        0.213      0.000000e+00
  0.980        0.228      0.000000e+00
  0.980        0.243      0.000000e+00
  0.980        0.259      0.000000e+00
  0.980        0.274      0.000000e+00
  0.980        0.289      0.000000e+00
  0.980        0.304      0.000000e+00
  0.980        0.319      0.000000e+00
  0.980        0.334      0.000000e+00
  0.980        0.349      0.000000e+00
  0.980        0.364      0.000000e+00
  0.980        0.379      0.000000e+00
  0.980        0.394      0.000000e+00
  0.980        0.409      0.000000e+00
  0.980        0.424      0.000000e+00
  0.980        0.439      0.000000e+00
  0.980        0.454      0.000000e+00
  0.980        0.469      0.000000e+00
  0.980        0.484      0.000000e+00
  0.980        0.500      0.000000e+00
  0.980        0.515      0.000000e+00
  0.980        0.530      0.000000e+00
  0.980        0.545      0.000000e+00
  0.980        0.560      0.000000e+00
  0.980        0.575      0.000000e+00
  0.980        0.590      0.000000e+00
  0.980        0.605      0.000000e+00
  0.980        0.620      0.000000e+00
  0.980        0.635      0.000000e+00
  0.980        0.650      0.000000e+00
  0.980        0.665      0.000000e+00
  0.980        0.680      0.000000e+00
  0.980        0.695      0.000000e+00
  0.980        0.710      0.000000e+00
  0.980        0.726      0.000000e+00
  0.980        0.741      0.000000e+00
  0.980        0.756      0.000000e+00
  0.980        0.771      0.000000e+00
  0.980        0.786      0.000000e+00
  0.980        0.801      0.000000e+00
  0.980        0.816      0.000000e+00
  0.980        0.831      0.000000e+00
  0.980        0.846      0.000000e+00
  0.980        0.861      0.000000e+00
  0.980        0.876      0.000000e+00
  0.980        0.891      0.000000e+00
  0.980        0.906      0.000000e+00
  0.980        0.921      0.000000e+00
  0.980        0.936      0.000000e+00
  0.980        0.951      0.000000e+00
  0.980        0.967      0.000000e+00
  0.980        0.982      0.000000e+00
  0.980        0.997      0.000000e+00
  0.980        1.012      0.000000e+00
  0.980        1.027      0.000000e+00
  0.980        1.042      0.000000e+00
  0.980        1.057      0.000000e+00
  0.980        1.072      0.000000e+00
  0.980        1.087      0.000000e+00
  0.980        1.102      0.000000e+00
  0.980        1.117      0.000000e+00
  0.980        1.132      0.000000e+00
  0.980        1.147      0.000000e+00
  0.980        1.162      0.000000e+00
  0.980        1.177      0.000000e+00
  0.980        1.192      0.000000e+00

  0.995        0.018      0.000000e+00
  0.995        0.033      0.000000e+00
  0.995        0.048      0.000000e+00
  0.995        0.063      0.000000e+00
  0.995        0.078      0.000000e+00
  0.995        0.093      0.000000e+00
  0.995        0.108      0.000000e+00
  0.995        0.123      0.000000e+00
  0.995        0.138      0.000000e+00
  0.995        0.153      0.000000e+00
  0.995        0.168      0.000000e+00
  0.995        0.183      0.000000e+00
  0.995        0.198      0.000000e+00
  0.995        0.213      0.000000e+00
  0.995        0.228      0.000000e+00
  0.995        0.243      0.000000e+00
  0.995        0.259      0.000000e+00
  0.995        0.274      0.000000e+00
  0.995        0.289      0.000000e+00
  0.995        0.304      0.000000e+00
  0.995        0.319      0.000000e+00
  0.995        0.334      0.000000e+00
  0.995        0.349      0.000000e+00
  0.995        0.364      0.000000e+00
  0.995        0.379      0.000000e+00
  0.995        0.394      0.000000e+00
  0.995        0.409      0.000000e+00
  0.995        0.424      0.000000e+00
  0.995        0.439      0.000000e+00
  0.995        0.454      0.000000e+00
  0.995        0.469      0.000000e+00
  0.995        0.484      0.000000e+00
  0.995        0.500      0.000000e+00
  0.995        0.515      0.000000e+00
  0.995        0.530      0.000000e+00
  0.995        0.545      0.000000e+00
  0.995        0.560      0.000000e+00
  0.995        0.575      0.000000e+00
  0.995        0.590      0.000000e+00
  0.995        0.605      0.000000e+00
  0.995        0.620      0.000000e+00
  0.995        0.635      0.000000e+00
  0.995        0.650      0.000000e+00
  0.995        0.665      0.000000e+00
  0.995        0.680      0.000000e+00
  0.995        0.695      0.000000e+00
  0.995        0.710      0.000000e+00
  0.995        0.726      0.000000e+00
  0.995        0.741      0.000000e+00
  0.995        0.756      0.000000e+00
  0.995        0.771      0.000000e+00
  0.995        0.786      0.000000e+00
  0.995        0.801      0.000000e+00
  0.995        0.816      0.000000e+00
  0.995        0.831      0.000000e+00
  0.995        0.846      0.000000e+00
  0.995        0.861      0.000000e+00
  0.995        0.876      0.000000e+00
  0.995        0.891      0.000000e+00
  0.995        0.906      0.000000e+00
  0.995        0.921      0.000000e+00
  0.995        0.936      0.000000e+00
  0.995        0.951      0.000000e+00
  0.995        0.967      0.000000e+00
  0.995        0.982      0.000000e+00
  0.995        0.997      0.000000e+00
  0.995        1.012      0.000000e+00
  0.995        1.027      0.000000e+00
  0.995        1.042      0.000000e+00
  0.995        1.057      0.000000e+00
  0.995        1.072      0.000000e+00
  0.995        1.087      0.000000e+00
  0.995        1.102      0.000000e+00
  0.995        1.117      0.000000e+00
  0.995        1.132      0.000000e+00
  0.995        1.147      0.000000e+00
  0.995        1.162      0.000000e+00
  0.995        1.177      0.000000e+00
  0.995        1.192      0.000000e+00

  1.010        0.018      0.000000e+00
  1.010        0.033      0.000000e+00
  1.010        0.048      0.000000e+00
  1.010        0.063      0.000000e+00
  1.010        0.078      0.000000e+00
  1.010        0.093      0.000000e+00
  1.010        0.108      0.000000e+00
  1.010        0.123      0.000000e+00
  1.010        0.138      0.000000e+00
  1.010        0.153      0.000000e+00
  1.010        0.168      0.000000e+00
  1.010        0.183      0.000000e+00
  1.010        0.198      0.000000e+00
  1.010        0.213      0.000000e+00
  1.010        0.228      0.000000e+00
  1.010        0.243      0.000000e+00
  1.010        0.259      0.000000e+00
  1.010        0.274      0.000000e+00
  1.010        0.289      0.000000e+00
  1.010        0.304      0.000000e+00
  1.010        0.319      0.000000e+00
  1.010        0.334      0.000000e+00
  1.010        0.349      0.000000e+00
  1.010        0.364      0.000000e+00
  1.010        0.379      0.000000e+00
  1.010        0.394      0.000000e+00
  1.010        0.409      0.000000e+00
  1.010        0.424      0.000000e+00
  1.010        0.439      0.000000e+00
  1.010        0.454      0.000000e+00
  1.010        0.469      0.000000e+00
  1.010        0.484      0.000000e+00
  1.010        0.500      0.000000e+00
  1.010        0.515      0.000000e+00
  1.010        0.530      0.000000e+00
  1.010        0.545      0.000000e+00
  1.010        0.560      0.000000e+00
  1.010        0.575      0.000000e+00
  1.010        0.590      0.000000e+00
  1.010        0.605      0.000000e+00
  1.010        0.620      0.000000e+00
  1.010        0.635      0.000000e+00
  1.010        0.650      0.000000e+00
  1.010        0.665      0.000000e+00
  1.010        0.680      0.000000e+00
  1.010        0.695      0.000000e+00
  1.010        0.710      0.000000e+00
  1.010        0.726      0.000000e+00
  1.010        0.741      0.000000e+00
  1.010        0.756      0.000000e+00
  1.010        0.771      0.000000e+00
  1.010        0.786      0.000000e+00
  1.010        0.801      0.000000e+00
  1.010        0.816      0.000000e+00
  1.010        0.831      0.000000e+00
  1.010        0.846      0.000000e+00
  1.010        0.861      0.000000e+00
  1.010        0.876      0.000000e+00
  1.010        0.891      0.000000e+00
  1.010        0.906      0.000000e+00
  1.010        0.921      0.000000e+00
  1.010        0.936      0.000000e+00
  1.010        0.951      0.000000e+00
  1.010        0.967      0.000000e+00
  1.010        0.982      0.000000e+00
  1.010        0.997      0.000000e+00
  1.010        1.012      0.000000e+00
  1.010        1.027      0.000000e+00
  1.010        1.042      0.000000e+00
  1.010        1.057      0.000000e+00
  1.010        1.072      0.000000e+00
  1.010        1.087      0.000000e+00
  1.010        1.102      0.000000e+00
  1.010        1.117      0.000000e+00
  1.010        1.132      0.000000e+00
  1.010        1.147      0.000000e+00
  1.010        1.162      0.000000e+00
  1.010        1.177      0.000000e+00
  1.010        1.192      0.000000e+00

  1.025        0.018      0.000000e+00
  1.025        0.033      0.000000e+00
  1.025        0.048      0.000000e+00
  1.025        0.063      0.000000e+00
  1.025        0.078      0.000000e+00
  1.025        0.093      0.000000e+00
  1.025        0.108      0.000000e+00
  1.025        0.123      0.000000e+00
  1.025        0.138      0.000000e+00
  1.025        0.153      0.000000e+00
  1.025        0.168      0.000000e+00
  1.025        0.183      0.000000e+00
  1.025        0.198      0.000000e+00
  1.025        0.213      0.000000e+00
  1.025        0.228      0.000000e+00
  1.025        0.243      0.000000e+00
  1.025        0.259      0.000000e+00
  1.025        0.274      0.000000e+00
  1.025        0.289      0.000000e+00
  1.025        0.304      0.000000e+00
  1.025        0.319      0.000000e+00
  1.025        0.334      0.000000e+00
  1.025        0.349      0.000000e+00
  1.025        0.364      0.000000e+00
  1.025        0.379      0.000000e+00
  1.025        0.394      0.000000e+00
  1.025        0.409      0.000000e+00
  1.025        0.424      0.000000e+00
  1.025        0.439      0.000000e+00
  1.025        0.454      0.000000e+00
  1.025        0.469      0.000000e+00
  1.025        0.484      0.000000e+00
  1.025        0.500      0.000000e+00
  1.025        0.515      0.000000e+00
  1.025        0.530      0.000000e+00
  1.025        0.545      0.000000e+00
  1.025        0.560      0.000000e+00
  1.025        0.575      0.000000e+00
  1.025        0.590      0.000000e+00
  1.025        0.605      0.000000e+00
  1.025        0.620      0.000000e+00
  1.025        0.635      0.000000e+00
  1.025        0.650      0.000000e+00
  1.025        0.665      0.000000e+00
  1.025        0.680      0.000000e+00
  1.025        0.695      0.000000e+00
  1.025        0.710      0.000000e+00
  1.025        0.726      0.000000e+00
  1.025        0.741      0.000000e+00
  1.025        0.756      0.000000e+00
  1.025        0.771      0.000000e+00
  1.025        0.786      0.000000e+00
  1.025        0.801      0.000000e+00
  1.025        0.816      0.000000e+00
  1.025        0.831      0.000000e+00
  1.025        0.846      0.000000e+00
  1.025        0.861      0.000000e+00
  1.025        0.876      0.000000e+00
  1.025        0.891      0.000000e+00
  1.025        0.906      0.000000e+00
  1.025        0.921      0.000000e+00
  1.025        0.936      0.000000e+00
  1.025        0.951      0.000000e+00
  1.025        0.967      0.000000e+00
  1.025        0.982      0.000000e+00
  1.025        0.997      0.000000e+00
  1.025        1.012      0.000000e+00
  1.025        1.027      0.000000e+00
  1.025        1.042      0.000000e+00
  1.025        1.057      0.000000e+00
  1.025        1.072      0.000000e+00
  1.025        1.087      0.000000e+00
  1.025        1.102      0.000000e+00
  1.025        1.117      0.000000e+00
  1.025        1.132      0.000000e+00
  1.025        1.147      0.000000e+00
  1.025        1.162      0.000000e+00
  1.025        1.177      0.000000e+00
  1.025        1.192      0.000000e+00

  1.041        0.018      0.000000e+00
  1.041        0.033      0.000000e+00
  1.041        0.048      0.000000e+00
  1.041        0.063      0.000000e+00
  1.041        0.078      0.000000e+00
  1.041        0.093      0.000000e+00
  1.041        0.108      0.000000e+00
  1.041        0.123      0.000000e+00
  1.041        0.138      0.000000e+00
  1.041        0.153      0.000000e+00
  1.041        0.168      0.000000e+00
  1.041        0.183      0.000000e+00
  1.041        0.198      0.000000e+00
  1.041        0.213      0.000000e+00
  1.041        0.228      0.000000e+00
  1.041        0.243      0.000000e+00
  1.041        0.259      0.000000e+00
  1.041        0.274      0.000000e+00
  1.041        0.289      0.000000e+00
  1.041        0.304      0.000000e+00
  1.041        0.319      0.000000e+00
  1.041        0.334      0.000000e+00
  1.041        0.349      0.000000e+00
  1.041        0.364      0.000000e+00
  1.041        0.379      0.000000e+00
  1.041        0.394      0.000000e+00
  1.041        0.409      0.000000e+00
  1.041        0.424      0.000000e+00
  1.041        0.439      0.000000e+00
  1.041        0.454      0.000000e+00
  1.041        0.469      0.000000e+00
  1.041        0.484      0.000000e+00
  1.041        0.500      0.000000e+00
  1.041        0.515      0.000000e+00
  1.041        0.530      0.000000e+00
  1.041        0.545      0.000000e+00
  1.041        0.560      0.000000e+00
  1.041        0.575      0.000000e+00
  1.041        0.590      0.000000e+00
  1.041        0.605      0.000000e+00
  1.041        0.620      0.000000e+00
  1.041        0.635      0.000000e+00
  1.041        0.650      0.000000e+00
  1.041        0.665      0.000000e+00
  1.041        0.680      0.000000e+00
  1.041        0.695      0.000000e+00
  1.041        0.710      0.000000e+00
  1.041        0.726      0.000000e+00
  1.041        0.741      0.000000e+00
  1.041        0.756      0.000000e+00
  1.041        0.771      0.000000e+00
  1.041        0.786      0.000000e+00
  1.041        0.801      0.000000e+00
  1.041        0.816      0.000000e+00
  1.041        0.831      0.000000e+00
  1.041        0.846      0.000000e+00
  1.041        0.861      0.000000e+00
  1.041        0.876      0.000000e+00
  1.041        0.891      0.000000e+00
  1.041        0.906      0.000000e+00
  1.041        0.921      0.000000e+00
  1.041        0.936      0.000000e+00
  1.041        0.951      0.000000e+00
  1.041        0.967      0.000000e+00
  1.041        0.982      0.000000e+00
  1.041        0.997      0.000000e+00
  1.041        1.012      0.000000e+00
  1.041        1.027      0.000000e+00
  1.041        1.042      0.000000e+00
  1.041        1.057      0.000000e+00
  1.041        1.072      0.000000e+00
  1.041        1.087      0.000000e+00
  1.041        1.102      0.000000e+00
  1.041        1.117      0.000000e+00
  1.041        1.132      0.000000e+00
  1.041        1.147      0.000000e+00
  1.041        1.162      0.000000e+00
  1.041        1.177      0.000000e+00
  1.041        1.192      0.000000e+00

  1.056        0.018      0.000000e+00
  1.056        0.033      0.000000e+00
  1.056        0.048      0.000000e+00
  1.056        0.063      0.000000e+00
  1.056        0.078      0.000000e+00
  1.056        0.093      0.000000e+00
  1.056        0.108      0.000000e+00
  1.056        0.123      0.000000e+00
  1.056        0.138      0.000000e+00
  1.056        0.153      0.000000e+00
  1.056        0.168      0.000000e+00
  1.056        0.183      0.000000e+00
  1.056        0.198      0.000000e+00
  1.056        0.213      0.000000e+00
  1.056        0.228      0.000000e+00
  1.056        0.243      0.000000e+00
  1.056        0.259      0.000000e+00
  1.056        0.274      0.000000e+00
  1.056        0.289      0.000000e+00
  1.056        0.304      0.000000e+00
  1.056        0.319      0.000000e+00
  1.056        0.334      0.000000e+00
  1.056        0.349      0.000000e+00
  1.056        0.364      0.000000e+00
  1.056        0.379      0.000000e+00
  1.056        0.394      0.000000e+00
  1.056        0.409      0.000000e+00
  1.056        0.424      0.000000e+00
  1.056        0.439      0.000000e+00
  1.056        0.454      0.000000e+00
  1.056        0.469      0.000000e+00
  1.056        0.484      0.000000e+00
  1.056        0.500      0.000000e+00
  1.056        0.515      0.000000e+00
  1.056        0.530      0.000000e+00
  1.056        0.545      0.000000e+00
  1.056        0.560      0.000000e+00
  1.056        0.575      0.000000e+00
  1.056        0.590      0.000000e+00
  1.056        0.605      0.000000e+00
  1.056        0.620      0.000000e+00
  1.056        0.635      0.000000e+00
  1.056        0.650      0.000000e+00
  1.056        0.665      0.000000e+00
  1.056        0.680      0.000000e+00
  1.056        0.695      0.000000e+00
  1.056        0.710      0.000000e+00
  1.056        0.726      0.000000e+00
  1.056        0.741      0.000000e+00
  1.056        0.756      0.000000e+00
  1.056        0.771      0.000000e+00
  1.056        0.786      0.000000e+00
  1.056        0.801      0.000000e+00
  1.056        0.816      0.000000e+00
  1.056        0.831      0.000000e+00
  1.056        0.846      0.000000e+00
  1.056        0.861      0.000000e+00
  1.056        0.876      0.000000e+00
  1.056        0.891      0.000000e+00
  1.056        0.906      0.000000e+00
  1.056        0.921      0.000000e+00
  1.056        0.936      0.000000e+00
  1.056        0.951      0.000000e+00
  1.056        0.967      0.000000e+00
  1.056        0.982      0.000000e+00
  1.056        0.997      0.000000e+00
  1.056        1.012      0.000000e+00
  1.056        1.027      0.000000e+00
  1.056        1.042      0.000000e+00
  1.056        1.057      0.000000e+00
  1.056        1.072      0.000000e+00
  1.056        1.087      0.000000e+00
  1.056        1.102      0.000000e+00
  1.056        1.117      0.000000e+00
  1.056        1.132      0.000000e+00
  1.056        1.147      0.000000e+00
  1.056        1.162      0.000000e+00
  1.056        1.177      0.000000e+00
  1.056        1.192      0.000000e+00

  1.071        0.018      0.000000e+00
  1.071        0.033      0.000000e+00
  1.071        0.048      0.000000e+00
  1.071        0.063      0.000000e+00
  1.071        0.078      0.000000e+00
  1.071        0.093      0.000000e+00
  1.071        0.108      0.000000e+00
  1.071        0.123      0.000000e+00
  1.071        0.138      0.000000e+00
  1.071        0.153      0.000000e+00
  1.071        0.168      0.000000e+00
  1.071        0.183      0.000000e+00
  1.071        0.198      0.000000e+00
  1.071        0.213      0.000000e+00
  1.071        0.228      0.000000e+00
  1.071        0.243      0.000000e+00
  1.071        0.259      0.000000e+00
  1.071        0.274      0.000000e+00
  1.071        0.289      0.000000e+00
  1.071        0.304      0.000000e+00
  1.071        0.319      0.000000e+00
  1.071        0.334      0.000000e+00
  1.071        0.349      0.000000e+00
  1.071        0.364      0.000000e+00
  1.071        0.379      0.000000e+00
  1.071        0.394      0.000000e+00
  1.071        0.409      0.000000e+00
  1.071        0.424      0.000000e+00
  1.071        0.439      0.000000e+00
  1.071        0.454      0.000000e+00
  1.071        0.469      0.000000e+00
  1.071        0.484      0.000000e+00
  1.071        0.500      0.000000e+00
  1.071        0.515      0.000000e+00
  1.071        0.530      0.000000e+00
  1.071        0.545      0.000000e+00
  1.071        0.560      0.000000e+00
  1.071        0.575      0.000000e+00
  1.071        0.590      0.000000e+00
  1.071        0.605      0.000000e+00
  1.071        0.620      0.000000e+00
  1.071        0.635      0.000000e+00
  1.071        0.650      0.000000e+00
  1.071        0.665      0.000000e+00
  1.071        0.680      0.000000e+00
  1.071        0.695      0.000000e+00
  1.071        0.710      0.000000e+00
  1.071        0.726      0.000000e+00
  1.071        0.741      0.000000e+00
  1.071        0.756      0.000000e+00
  1.071        0.771      0.000000e+00
  1.071        0.786      0.000000e+00
  1.071        0.801      0.000000e+00
  1.071        0.816      0.000000e+00
  1.071        0.831      0.000000e+00
  1.071        0.846      0.000000e+00
  1.071        0.861      0.000000e+00
  1.071        0.876      0.000000e+00
  1.071        0.891      0.000000e+00
  1.071        0.906      0.000000e+00
  1.071        0.921      0.000000e+00
  1.071        0.936      0.000000e+00
  1.071        0.951      0.000000e+00
  1.071        0.967      0.000000e+00
  1.071        0.982      0.000000e+00
  1.071        0.997      0.000000e+00
  1.071        1.012      0.000000e+00
  1.071        1.027      0.000000e+00
  1.071        1.042      0.000000e+00
  1.071        1.057      0.000000e+00
  1.071        1.072      0.000000e+00
  1.071        1.087      0.000000e+00
  1.071        1.102      0.000000e+00
  1.071        1.117      0.000000e+00
  1.071        1.132      0.000000e+00
  1.071        1.147      0.000000e+00
  1.071        1.162      0.000000e+00
  1.071        1.177      0.000000e+00
  1.071        1.192      0.000000e+00

  1.086        0.018      0.000000e+00
  1.086        0.033      0.000000e+00
  1.086        0.048      0.000000e+00
  1.086        0.063      0.000000e+00
  1.086        0.078      0.000000e+00
  1.086        0.093      0.000000e+00
  1.086        0.108      0.000000e+00
  1.086        0.123      0.000000e+00
  1.086        0.138      0.000000e+00
  1.086        0.153      0.000000e+00
  1.086        0.168      0.000000e+00
  1.086        0.183      0.000000e+00
  1.086        0.198      0.000000e+00
  1.086        0.213      0.000000e+00
  1.086        0.228      0.000000e+00
  1.086        0.243      0.000000e+00
  1.086        0.259      0.000000e+00
  1.086        0.274      0.000000e+00
  1.086        0.289      0.000000e+00
  1.086        0.304      0.000000e+00
  1.086        0.319      0.000000e+00
  1.086        0.334      0.000000e+00
  1.086        0.349      0.000000e+00
  1.086        0.364      0.000000e+00
  1.086        0.379      0.000000e+00
  1.086        0.394      0.000000e+00
  1.086        0.409      0.000000e+00
  1.086        0.424      0.000000e+00
  1.086        0.439      0.000000e+00
  1.086        0.454      0.000000e+00
  1.086        0.469      0.000000e+00
  1.086        0.484      0.000000e+00
  1.086        0.500      0.000000e+00
  1.086        0.515      0.000000e+00
  1.086        0.530      0.000000e+00
  1.086        0.545      0.000000e+00
  1.086        0.560      0.000000e+00
  1.086        0.575      0.000000e+00
  1.086        0.590      0.000000e+00
  1.086        0.605      0.000000e+00
  1.086        0.620      0.000000e+00
  1.086        0.635      0.000000e+00
  1.086        0.650      0.000000e+00
  1.086        0.665      0.000000e+00
  1.086        0.680      0.000000e+00
  1.086        0.695      0.000000e+00
  1.086        0.710      0.000000e+00
  1.086        0.726      0.000000e+00
  1.086        0.741      0.000000e+00
  1.086        0.756      0.000000e+00
  1.086        0.771      0.000000e+00
  1.086        0.786      0.000000e+00
  1.086        0.801      0.000000e+00
  1.086        0.816      0.000000e+00
  1.086        0.831      0.000000e+00
  1.086        0.846      0.000000e+00
  1.086        0.861      0.000000e+00
  1.086        0.876      0.000000e+00
  1.086        0.891      0.000000e+00
  1.086        0.906      0.000000e+00
  1.086        0.921      0.000000e+00
  1.086        0.936      0.000000e+00
  1.086        0.951      0.000000e+00
  1.086        0.967      0.000000e+00
  1.086        0.982      0.000000e+00
  1.086        0.997      0.000000e+00
  1.086        1.012      0.000000e+00
  1.086        1.027      0.000000e+00
  1.086        1.042      0.000000e+00
  1.086        1.057      0.000000e+00
  1.086        1.072      0.000000e+00
  1.086        1.087      0.000000e+00
  1.086        1.102      0.000000e+00
  1.086        1.117      0.000000e+00
  1.086        1.132      0.000000e+00
  1.086        1.147      0.000000e+00
  1.086        1.162      0.000000e+00
  1.086        1.177      0.000000e+00
  1.086        1.192      0.000000e+00

  1.101        0.018      0.000000e+00
  1.101        0.033      0.000000e+00
  1.101        0.048      0.000000e+00
  1.101        0.063      0.000000e+00
  1.101        0.078      0.000000e+00
  1.101        0.093      0.000000e+00
  1.101        0.108      0.000000e+00
  1.101        0.123      0.000000e+00
  1.101        0.138      0.000000e+00
  1.101        0.153      0.000000e+00
  1.101        0.168      0.000000e+00
  1.101        0.183      0.000000e+00
  1.101        0.198      0.000000e+00
  1.101        0.213      0.000000e+00
  1.101        0.228      0.000000e+00
  1.101        0.243      0.000000e+00
  1.101        0.259      0.000000e+00
  1.101        0.274      0.000000e+00
  1.101        0.289      0.000000e+00
  1.101        0.304      0.000000e+00
  1.101        0.319      0.000000e+00
  1.101        0.334      0.000000e+00
  1.101        0.349      0.000000e+00
  1.101        0.364      0.000000e+00
  1.101        0.379      0.000000e+00
  1.101        0.394      0.000000e+00
  1.101        0.409      0.000000e+00
  1.101        0.424      0.000000e+00
  1.101        0.439      0.000000e+00
  1.101        0.454      0.000000e+00
  1.101        0.469      0.000000e+00
  1.101        0.484      0.000000e+00
  1.101        0.500      0.000000e+00
  1.101        0.515      0.000000e+00
  1.101        0.530      0.000000e+00
  1.101        0.545      0.000000e+00
  1.101        0.560      0.000000e+00
  1.101        0.575      0.000000e+00
  1.101        0.590      0.000000e+00
  1.101        0.605      0.000000e+00
  1.101        0.620      0.000000e+00
  1.101        0.635      0.000000e+00
  1.101        0.650      0.000000e+00
  1.101        0.665      0.000000e+00
  1.101        0.680      0.000000e+00
  1.101        0.695      0.000000e+00
  1.101        0.710      0.000000e+00
  1.101        0.726      0.000000e+00
  1.101        0.741      0.000000e+00
  1.101        0.756      0.000000e+00
  1.101        0.771      0.000000e+00
  1.101        0.786      0.000000e+00
  1.101        0.801      0.000000e+00
  1.101        0.816      0.000000e+00
  1.101        0.831      0.000000e+00
  1.101        0.846      0.000000e+00
  1.101        0.861      0.000000e+00
  1.101        0.876      0.000000e+00
  1.101        0.891      0.000000e+00
  1.101        0.906      0.000000e+00
  1.101        0.921      0.000000e+00
  1.101        0.936      0.000000e+00
  1.101        0.951      0.000000e+00
  1.101        0.967      0.000000e+00
  1.101        0.982      0.000000e+00
  1.101        0.997      0.000000e+00
  1.101        1.012      0.000000e+00
  1.101        1.027      0.000000e+00
  1.101        1.042      0.000000e+00
  1.101        1.057      0.000000e+00
  1.101        1.072      0.000000e+00
  1.101        1.087      0.000000e+00
  1.101        1.102      0.000000e+00
  1.101        1.117      0.000000e+00
  1.101        1.132      0.000000e+00
  1.101        1.147      0.000000e+00
  1.101        1.162      0.000000e+00
  1.101        1.177      0.000000e+00
  1.101        1.192      0.000000e+00

  1.117        0.018      0.000000e+00
  1.117        0.033      0.000000e+00
  1.117        0.048      0.000000e+00
  1.117        0.063      0.000000e+00
  1.117        0.078      0.000000e+00
  1.117        0.093      0.000000e+00
  1.117        0.108      0.000000e+00
  1.117        0.123      0.000000e+00
  1.117        0.138      0.000000e+00
  1.117        0.153      0.000000e+00
  1.117        0.168      0.000000e+00
  1.117        0.183      0.000000e+00
  1.117        0.198      0.000000e+00
  1.117        0.213      0.000000e+00
  1.117        0.228      0.000000e+00
  1.117        0.243      0.000000e+00
  1.117        0.259      0.000000e+00
  1.117        0.274      0.000000e+00
  1.117        0.289      0.000000e+00
  1.117        0.304      0.000000e+00
  1.117        0.319      0.000000e+00
  1.117        0.334      0.000000e+00
  1.117        0.349      0.000000e+00
  1.117        0.364      0.000000e+00
  1.117        0.379      0.000000e+00
  1.117        0.394      0.000000e+00
  1.117        0.409      0.000000e+00
  1.117        0.424      0.000000e+00
  1.117        0.439      0.000000e+00
  1.117        0.454      0.000000e+00
  1.117        0.469      0.000000e+00
  1.117        0.484      0.000000e+00
  1.117        0.500      0.000000e+00
  1.117        0.515      0.000000e+00
  1.117        0.530      0.000000e+00
  1.117        0.545      0.000000e+00
  1.117        0.560      0.000000e+00
  1.117        0.575      0.000000e+00
  1.117        0.590      0.000000e+00
  1.117        0.605      0.000000e+00
  1.117        0.620      0.000000e+00
  1.117        0.635      0.000000e+00
  1.117        0.650      0.000000e+00
  1.117        0.665      0.000000e+00
  1.117        0.680      0.000000e+00
  1.117        0.695      0.000000e+00
  1.117        0.710      0.000000e+00
  1.117        0.726      0.000000e+00
  1.117        0.741      0.000000e+00
  1.117        0.756      0.000000e+00
  1.117        0.771      0.000000e+00
  1.117        0.786      0.000000e+00
  1.117        0.801      0.000000e+00
  1.117        0.816      0.000000e+00
  1.117        0.831      0.000000e+00
  1.117        0.846      0.000000e+00
  1.117        0.861      0.000000e+00
  1.117        0.876      0.000000e+00
  1.117        0.891      0.000000e+00
  1.117        0.906      0.000000e+00
  1.117        0.921      0.000000e+00
  1.117        0.936      0.000000e+00
  1.117        0.951      0.000000e+00
  1.117        0.967      0.000000e+00
  1.117        0.982      0.000000e+00
  1.117        0.997      0.000000e+00
  1.117        1.012      0.000000e+00
  1.117        1.027      0.000000e+00
  1.117        1.042      0.000000e+00
  1.117        1.057      0.000000e+00
  1.117        1.072      0.000000e+00
  1.117        1.087      0.000000e+00
  1.117        1.102      0.000000e+00
  1.117        1.117      0.000000e+00
  1.117        1.132      0.000000e+00
  1.117        1.147      0.000000e+00
  1.117        1.162      0.000000e+00
  1.117        1.177      0.000000e+00
  1.117        1.192      0.000000e+00

  1.132        0.018      0.000000e+00
  1.132        0.033      0.000000e+00
  1.132        0.048      0.000000e+00
  1.132        0.063      0.000000e+00
  1.132        0.078      0.000000e+00
  1.132        0.093      0.000000e+00
  1.132        0.108      0.000000e+00
  1.132        0.123      0.000000e+00
  1.132        0.138      0.000000e+00
  1.132        0.153      0.000000e+00
  1.132        0.168      0.000000e+00
  1.132        0.183      0.000000e+00
  1.132        0.198      0.000000e+00
  1.132        0.213      0.000000e+00
  1.132        0.228      0.000000e+00
  1.132        0.243      0.000000e+00
  1.132        0.259      0.000000e+00
  1.132        0.274      0.000000e+00
  1.132        0.289      0.000000e+00
  1.132        0.304      0.000000e+00
  1.132        0.319      0.000000e+00
  1.132        0.334      0.000000e+00
  1.132        0.349      0.000000e+00
  1.132        0.364      0.000000e+00
  1.132        0.379      0.000000e+00
  1.132        0.394      0.000000e+00
  1.132        0.409      0.000000e+00
  1.132        0.424      0.000000e+00
  1.132        0.439      0.000000e+00
  1.132        0.454      0.000000e+00
  1.132        0.469      0.000000e+00
  1.132        0.484      0.000000e+00
  1.132        0.500      0.000000e+00
  1.132        0.515      0.000000e+00
  1.132        0.530      0.000000e+00
  1.132        0.545      0.000000e+00
  1.132        0.560      0.000000e+00
  1.132        0.575      0.000000e+00
  1.132        0.590      0.000000e+00
  1.132        0.605      0.000000e+00
  1.132        0.620      0.000000e+00
  1.132        0.635      0.000000e+00
  1.132        0.650      0.000000e+00
  1.132        0.665      0.000000e+00
  1.132        0.680      0.000000e+00
  1.132        0.695      0.000000e+00
  1.132        0.710      0.000000e+00
  1.132        0.726      0.000000e+00
  1.132        0.741      0.000000e+00
  1.132        0.756      0.000000e+00
  1.132        0.771      0.000000e+00
  1.132        0.786      0.000000e+00
  1.132        0.801      0.000000e+00
  1.132        0.816      0.000000e+00
  1.132        0.831      0.000000e+00
  1.132        0.846      0.000000e+00
  1.132        0.861      0.000000e+00
  1.132        0.876      0.000000e+00
  1.132        0.891      0.000000e+00
  1.132        0.906      0.000000e+00
  1.132        0.921      0.000000e+00
  1.132        0.936      0.000000e+00
  1.132        0.951      0.000000e+00
  1.132        0.967      0.000000e+00
  1.132        0.982      0.000000e+00
  1.132        0.997      0.000000e+00
  1.132        1.012      0.000000e+00
  1.132        1.027      0.000000e+00
  1.132        1.042      0.000000e+00
  1.132        1.057      0.000000e+00
  1.132        1.072      0.000000e+00
  1.132        1.087      0.000000e+00
  1.132        1.102      0.000000e+00
  1.132        1.117      0.000000e+00
  1.132        1.132      0.000000e+00
  1.132        1.147      0.000000e+00
  1.132        1.162      0.000000e+00
  1.132        1.177      0.000000e+00
  1.132        1.192      0.000000e+00

  1.147        0.018      0.000000e+00
  1.147        0.033      0.000000e+00
  1.147        0.048      0.000000e+00
  1.147        0.063      0.000000e+00
  1.147        0.078      0.000000e+00
  1.147        0.093      0.000000e+00
  1.147        0.108      0.000000e+00
  1.147        0.123      0.000000e+00
  1.147        0.138      0.000000e+00
  1.147        0.153      0.000000e+00
  1.147        0.168      0.000000e+00
  1.147        0.183      0.000000e+00
  1.147        0.198      0.000000e+00
  1.147        0.213      0.000000e+00
  1.147        0.228      0.000000e+00
  1.147        0.243      0.000000e+00
  1.147        0.259      0.000000e+00
  1.147        0.274      0.000000e+00
  1.147        0.289      0.000000e+00
  1.147        0.304      0.000000e+00
  1.147        0.319      0.000000e+00
  1.147        0.334      0.000000e+00
  1.147        0.349      0.000000e+00
  1.147        0.364      0.000000e+00
  1.147        0.379      0.000000e+00
  1.147        0.394      0.000000e+00
  1.147        0.409      0.000000e+00
  1.147        0.424      0.000000e+00
  1.147        0.439      0.000000e+00
  1.147        0.454      0.000000e+00
  1.147        0.469      0.000000e+00
  1.147        0.484      0.000000e+00
  1.147        0.500      0.000000e+00
  1.147        0.515      0.000000e+00
  1.147        0.530      0.000000e+00
  1.147        0.545      0.000000e+00
  1.147        0.560      0.000000e+00
  1.147        0.575      0.000000e+00
  1.147        0.590      0.000000e+00
  1.147        0.605      0.000000e+00
  1.147        0.620      0.000000e+00
  1.147        0.635      0.000000e+00
  1.147        0.650      0.000000e+00
  1.147        0.665      0.000000e+00
  1.147        0.680      0.000000e+00
  1.147        0.695      0.000000e+00
  1.147        0.710      0.000000e+00
  1.147        0.726      0.000000e+00
  1.147        0.741      0.000000e+00
  1.147        0.756      0.000000e+00
  1.147        0.771      0.000000e+00
  1.147        0.786      0.000000e+00
  1.147        0.801      0.000000e+00
  1.147        0.816      0.000000e+00
  1.147        0.831      0.000000e+00
  1.147        0.846      0.000000e+00
  1.147        0.861      0.000000e+00
  1.147        0.876      0.000000e+00
  1.147        0.891      0.000000e+00
  1.147        0.906      0.000000e+00
  1.147        0.921      0.000000e+00
  1.147        0.936      0.000000e+00
  1.147        0.951      0.000000e+00
  1.147        0.967      0.000000e+00
  1.147        0.982      0.000000e+00
  1.147        0.997      0.000000e+00
  1.147        1.012      0.000000e+00
  1.147        1.027      0.000000e+00
  1.147        1.042      0.000000e+00
  1.147        1.057      0.000000e+00
  1.147        1.072      0.000000e+00
  1.147        1.087      0.000000e+00
  1.147        1.102      0.000000e+00
  1.147        1.117      0.000000e+00
  1.147        1.132      0.000000e+00
  1.147        1.147      0.000000e+00
  1.147        1.162      0.000000e+00
  1.147        1.177      0.000000e+00
  1.147        1.192      0.000000e+00

  1.162        0.018      0.000000e+00
  1.162        0.033      0.000000e+00
  1.162        0.048      0.000000e+00
  1.162        0.063      0.000000e+00
  1.162        0.078      0.000000e+00
  1.162        0.093      0.000000e+00
  1.162        0.108      0.000000e+00
  1.162        0.123      0.000000e+00
  1.162        0.138      0.000000e+00
  1.162        0.153      0.000000e+00
  1.162        0.168      0.000000e+00
  1.162        0.183      0.000000e+00
  1.162        0.198      0.000000e+00
  1.162        0.213      0.000000e+00
  1.162        0.228      0.000000e+00
  1.162        0.243      0.000000e+00
  1.162        0.259      0.000000e+00
  1.162        0.274      0.000000e+00
  1.162        0.289      0.000000e+00
  1.162        0.304      0.000000e+00
  1.162        0.319      0.000000e+00
  1.162        0.334      0.000000e+00
  1.162        0.349      0.000000e+00
  1.162        0.364      0.000000e+00
  1.162        0.379      0.000000e+00
  1.162        0.394      0.000000e+00
  1.162        0.409      0.000000e+00
  1.162        0.424      0.000000e+00
  1.162        0.439      0.000000e+00
  1.162        0.454      0.000000e+00
  1.162        0.469      0.000000e+00
  1.162        0.484      0.000000e+00
  1.162        0.500      0.000000e+00
  1.162        0.515      0.000000e+00
  1.162        0.530      0.000000e+00
  1.162        0.545      0.000000e+00
  1.162        0.560      0.000000e+00
  1.162        0.575      0.000000e+00
  1.162        0.590      0.000000e+00
  1.162        0.605      0.000000e+00
  1.162        0.620      0.000000e+00
  1.162        0.635      0.000000e+00
  1.162        0.650      0.000000e+00
  1.162        0.665      0.000000e+00
  1.162        0.680      0.000000e+00
  1.162        0.695      0.000000e+00
  1.162        0.710      0.000000e+00
  1.162        0.726      0.000000e+00
  1.162        0.741      0.000000e+00
  1.162        0.756      0.000000e+00
  1.162        0.771      0.000000e+00
  1.162        0.786      0.000000e+00
  1.162        0.801      0.000000e+00
  1.162        0.816      0.000000e+00
  1.162        0.831      0.000000e+00
  1.162        0.846      0.000000e+00
  1.162        0.861      0.000000e+00
  1.162        0.876      0.000000e+00
  1.162        0.891      0.000000e+00
  1.162        0.906      0.000000e+00
  1.162        0.921      0.000000e+00
  1.162        0.936      0.000000e+00
  1.162        0.951      0.000000e+00
  1.162        0.967      0.000000e+00
  1.162        0.982      0.000000e+00
  1.162        0.997      0.000000e+00
  1.162        1.012      0.000000e+00
  1.162        1.027      0.000000e+00
  1.162        1.042      0.000000e+00
  1.162        1.057      0.000000e+00
  1.162        1.072      0.000000e+00
  1.162        1.087      0.000000e+00
  1.162        1.102      0.000000e+00
  1.162        1.117      0.000000e+00
  1.162        1.132      0.000000e+00
  1.162        1.147      0.000000e+00
  1.162        1.162      0.000000e+00
  1.162        1.177      0.000000e+00
  1.162        1.192      0.000000e+00

  1.177        0.018      0.000000e+00
  1.177        0.033      0.000000e+00
  1.177        0.048      0.000000e+00
  1.177        0.063      0.000000e+00
  1.177        0.078      0.000000e+00
  1.177        0.093      0.000000e+00
  1.177        0.108      0.000000e+00
  1.177        0.123      0.000000e+00
  1.177        0.138      0.000000e+00
  1.177        0.153      0.000000e+00
  1.177        0.168      0.000000e+00
  1.177        0.183      0.000000e+00
  1.177        0.198      0.000000e+00
  1.177        0.213      0.000000e+00
  1.177        0.228      0.000000e+00
  1.177        0.243      0.000000e+00
  1.177        0.259      0.000000e+00
  1.177        0.274      0.000000e+00
  1.177        0.289      0.000000e+00
  1.177        0.304      0.000000e+00
  1.177        0.319      0.000000e+00
  1.177        0.334      0.000000e+00
  1.177        0.349      0.000000e+00
  1.177        0.364      0.000000e+00
  1.177        0.379      0.000000e+00
  1.177        0.394      0.000000e+00
  1.177        0.409      0.000000e+00
  1.177        0.424      0.000000e+00
  1.177        0.439      0.000000e+00
  1.177        0.454      0.000000e+00
  1.177        0.469      0.000000e+00
  1.177        0.484      0.000000e+00
  1.177        0.500      0.000000e+00
  1.177        0.515      0.000000e+00
  1.177        0.530      0.000000e+00
  1.177        0.545      0.000000e+00
  1.177        0.560      0.000000e+00
  1.177        0.575      0.000000e+00
  1.177        0.590      0.000000e+00
  1.177        0.605      0.000000e+00
  1.177        0.620      0.000000e+00
  1.177        0.635      0.000000e+00
  1.177        0.650      0.000000e+00
  1.177        0.665      0.000000e+00
  1.177        0.680      0.000000e+00
  1.177        0.695      0.000000e+00
  1.177        0.710      0.000000e+00
  1.177        0.726      0.000000e+00
  1.177        0.741      0.000000e+00
  1.177        0.756      0.000000e+00
  1.177        0.771      0.000000e+00
  1.177        0.786      0.000000e+00
  1.177        0.801      0.000000e+00
  1.177        0.816      0.000000e+00
  1.177        0.831      0.000000e+00
  1.177        0.846      0.000000e+00
  1.177        0.861      0.000000e+00
  1.177        0.876      0.000000e+00
  1.177        0.891      0.000000e+00
  1.177        0.906      0.000000e+00
  1.177        0.921      0.000000e+00
  1.177        0.936      0.000000e+00
  1.177        0.951      0.000000e+00
  1.177        0.967      0.000000e+00
  1.177        0.982      0.000000e+00
  1.177        0.997      0.000000e+00
  1.177        1.012      0.000000e+00
  1.177        1.027      0.000000e+00
  1.177        1.042      0.000000e+00
  1.177        1.057      0.000000e+00
  1.177        1.072      0.000000e+00
  1.177        1.087      0.000000e+00
  1.177        1.102      0.000000e+00
  1.177        1.117      0.000000e+00
  1.177        1.132      0.000000e+00
  1.177        1.147      0.000000e+00
  1.177        1.162      0.000000e+00
  1.177        1.177      0.000000e+00
  1.177        1.192      0.000000e+00

  1.192        0.018      0.000000e+00
  1.192        0.033      0.000000e+00
  1.192        0.048      0.000000e+00
  1.192        0.063      0.000000e+00
  1.192        0.078      0.000000e+00
  1.192        0.093      0.000000e+00
  1.192        0.108      0.000000e+00
  1.192        0.123      0.000000e+00
  1.192        0.138      0.000000e+00
  1.192        0.153      0.000000e+00
  1.192        0.168      0.000000e+00
  1.192        0.183      0.000000e+00
  1.192        0.198      0.000000e+00
  1.192        0.213      0.000000e+00
  1.192        0.228      0.000000e+00
  1.192        0.243      0.000000e+00
  1.192        0.259      0.000000e+00
  1.192        0.274      0.000000e+00
  1.192        0.289      0.000000e+00
  1.192        0.304      0.000000e+00
  1.192        0.319      0.000000e+00
  1.192        0.334      0.000000e+00
  1.192        0.349      0.000000e+00
  1.192        0.364      0.000000e+00
  1.192        0.379      0.000000e+00
  1.192        0.394      0.000000e+00
  1.192        0.409      0.000000e+00
  1.192        0.424      0.000000e+00
  1.192        0.439      0.000000e+00
  1.192        0.454      0.000000e+00
  1.192        0.469      0.000000e+00
  1.192        0.484      0.000000e+00
  1.192        0.500      0.000000e+00
  1.192        0.515      0.000000e+00
  1.192        0.530      0.000000e+00
  1.192        0.545      0.000000e+00
  1.192        0.560      0.000000e+00
  1.192        0.575      0.000000e+00
  1.192        0.590      0.000000e+00
  1.192        0.605      0.000000e+00
  1.192        0.620      0.000000e+00
  1.192        0.635      0.000000e+00
  1.192        0.650      0.000000e+00
  1.192        0.665      0.000000e+00
  1.192        0.680      0.000000e+00
  1.192        0.695      0.000000e+00
  1.192        0.710      0.000000e+00
  1.192        0.726      0.000000e+00
  1.192        0.741      0.000000e+00
  1.192        0.756      0.000000e+00
  1.192        0.771      0.000000e+00
  1.192        0.786      0.000000e+00
  1.192        0.801      0.000000e+00
  1.192        0.816      0.000000e+00
  1.192        0.831      0.000000e+00
  1.192        0.846      0.000000e+00
  1.192        0.861      0.000000e+00
  1.192        0.876      0.000000e+00
  1.192        0.891      0.000000e+00
  1.192        0.906      0.000000e+00
  1.192        0.921      0.000000e+00
  1.192        0.936      0.000000e+00
  1.192        0.951      0.000000e+00
  1.192        0.967      0.000000e+00
  1.192        0.982      0.000000e+00
  1.192        0.997      0.000000e+00
  1.192        1.012      0.000000e+00
  1.192        1.027      0.000000e+00
  1.192        1.042      0.000000e+00
  1.192        1.057      0.000000e+00
  1.192        1.072      0.000000e+00
  1.192        1.087      0.000000e+00
  1.192        1.102      0.000000e+00
  1.192        1.117      0.000000e+00
  1.192        1.132      0.000000e+00
  1.192        1.147      0.000000e+00
  1.192        1.162      0.000000e+00
  1.192        1.177      0.000000e+00
  1.192        1.192      0.000000e+00



==> anc/Au_Elab_1_23_b_0_3_3_edens_vs_Y_ebe_2Dhist_t_14.00fm.dat <==
# Y      energy density [GeV/fm^3]        counts
  0.009        0.018      0.000000e+00
  0.009        0.033      0.000000e+00
  0.009        0.048      0.000000e+00
  0.009        0.063      0.000000e+00
  0.009        0.078      0.000000e+00
  0.009        0.093      0.000000e+00
  0.009        0.108      0.000000e+00
  0.009        0.123      0.000000e+00
  0.009        0.138      0.000000e+00
  0.009        0.153      0.000000e+00
  0.009        0.168      0.000000e+00
  0.009        0.183      0.000000e+00
  0.009        0.198      0.000000e+00
  0.009        0.213      0.000000e+00
  0.009        0.228      0.000000e+00
  0.009        0.243      0.000000e+00
  0.009        0.259      0.000000e+00
  0.009        0.274      0.000000e+00
  0.009        0.289      0.000000e+00
  0.009        0.304      0.000000e+00
  0.009        0.319      0.000000e+00
  0.009        0.334      0.000000e+00
  0.009        0.349      0.000000e+00
  0.009        0.364      0.000000e+00
  0.009        0.379      0.000000e+00
  0.009        0.394      0.000000e+00
  0.009        0.409      0.000000e+00
  0.009        0.424      0.000000e+00
  0.009        0.439      0.000000e+00
  0.009        0.454      0.000000e+00
  0.009        0.469      0.000000e+00
  0.009        0.484      0.000000e+00
  0.009        0.500      0.000000e+00
  0.009        0.515      0.000000e+00
  0.009        0.530      0.000000e+00
  0.009        0.545      0.000000e+00
  0.009        0.560      0.000000e+00
  0.009        0.575      0.000000e+00
  0.009        0.590      0.000000e+00
  0.009        0.605      0.000000e+00
  0.009        0.620      0.000000e+00
  0.009        0.635      0.000000e+00
  0.009        0.650      0.000000e+00
  0.009        0.665      0.000000e+00
  0.009        0.680      0.000000e+00
  0.009        0.695      0.000000e+00
  0.009        0.710      0.000000e+00
  0.009        0.726      0.000000e+00
  0.009        0.741      0.000000e+00
  0.009        0.756      0.000000e+00
  0.009        0.771      0.000000e+00
  0.009        0.786      0.000000e+00
  0.009        0.801      0.000000e+00
  0.009        0.816      0.000000e+00
  0.009        0.831      0.000000e+00
  0.009        0.846      0.000000e+00
  0.009        0.861      0.000000e+00
  0.009        0.876      0.000000e+00
  0.009        0.891      0.000000e+00
  0.009        0.906      0.000000e+00
  0.009        0.921      0.000000e+00
  0.009        0.936      0.000000e+00
  0.009        0.951      0.000000e+00
  0.009        0.967      0.000000e+00
  0.009        0.982      0.000000e+00
  0.009        0.997      0.000000e+00
  0.009        1.012      0.000000e+00
  0.009        1.027      0.000000e+00
  0.009        1.042      0.000000e+00
  0.009        1.057      0.000000e+00
  0.009        1.072      0.000000e+00
  0.009        1.087      0.000000e+00
  0.009        1.102      0.000000e+00
  0.009        1.117      0.000000e+00
  0.009        1.132      0.000000e+00
  0.009        1.147      0.000000e+00
  0.009        1.162      0.000000e+00
  0.009        1.177      0.000000e+00
  0.009        1.192      0.000000e+00

  0.024        0.018      0.000000e+00
  0.024        0.033      0.000000e+00
  0.024        0.048      0.000000e+00
  0.024        0.063      0.000000e+00
  0.024        0.078      0.000000e+00
  0.024        0.093      0.000000e+00
  0.024        0.108      0.000000e+00
  0.024        0.123      0.000000e+00
  0.024        0.138      0.000000e+00
  0.024        0.153      0.000000e+00
  0.024        0.168      0.000000e+00
  0.024        0.183      0.000000e+00
  0.024        0.198      0.000000e+00
  0.024        0.213      0.000000e+00
  0.024        0.228      0.000000e+00
  0.024        0.243      0.000000e+00
  0.024        0.259      0.000000e+00
  0.024        0.274      0.000000e+00
  0.024        0.289      0.000000e+00
  0.024        0.304      0.000000e+00
  0.024        0.319      0.000000e+00
  0.024        0.334      0.000000e+00
  0.024        0.349      0.000000e+00
  0.024        0.364      0.000000e+00
  0.024        0.379      0.000000e+00
  0.024        0.394      0.000000e+00
  0.024        0.409      0.000000e+00
  0.024        0.424      0.000000e+00
  0.024        0.439      0.000000e+00
  0.024        0.454      0.000000e+00
  0.024        0.469      0.000000e+00
  0.024        0.484      0.000000e+00
  0.024        0.500      0.000000e+00
  0.024        0.515      0.000000e+00
  0.024        0.530      0.000000e+00
  0.024        0.545      0.000000e+00
  0.024        0.560      0.000000e+00
  0.024        0.575      0.000000e+00
  0.024        0.590      0.000000e+00
  0.024        0.605      0.000000e+00
  0.024        0.620      0.000000e+00
  0.024        0.635      0.000000e+00
  0.024        0.650      0.000000e+00
  0.024        0.665      0.000000e+00
  0.024        0.680      0.000000e+00
  0.024        0.695      0.000000e+00
  0.024        0.710      0.000000e+00
  0.024        0.726      0.000000e+00
  0.024        0.741      0.000000e+00
  0.024        0.756      0.000000e+00
  0.024        0.771      0.000000e+00
  0.024        0.786      0.000000e+00
  0.024        0.801      0.000000e+00
  0.024        0.816      0.000000e+00
  0.024        0.831      0.000000e+00
  0.024        0.846      0.000000e+00
  0.024        0.861      0.000000e+00
  0.024        0.876      0.000000e+00
  0.024        0.891      0.000000e+00
  0.024        0.906      0.000000e+00
  0.024        0.921      0.000000e+00
  0.024        0.936      0.000000e+00
  0.024        0.951      0.000000e+00
  0.024        0.967      0.000000e+00
  0.024        0.982      0.000000e+00
  0.024        0.997      0.000000e+00
  0.024        1.012      0.000000e+00
  0.024        1.027      0.000000e+00
  0.024        1.042      0.000000e+00
  0.024        1.057      0.000000e+00
  0.024        1.072      0.000000e+00
  0.024        1.087      0.000000e+00
  0.024        1.102      0.000000e+00
  0.024        1.117      0.000000e+00
  0.024        1.132      0.000000e+00
  0.024        1.147      0.000000e+00
  0.024        1.162      0.000000e+00
  0.024        1.177      0.000000e+00
  0.024        1.192      0.000000e+00

  0.039        0.018      0.000000e+00
  0.039        0.033      0.000000e+00
  0.039        0.048      0.000000e+00
  0.039        0.063      0.000000e+00
  0.039        0.078      0.000000e+00
  0.039        0.093      0.000000e+00
  0.039        0.108      0.000000e+00
  0.039        0.123      0.000000e+00
  0.039        0.138      0.000000e+00
  0.039        0.153      0.000000e+00
  0.039        0.168      0.000000e+00
  0.039        0.183      0.000000e+00
  0.039        0.198      0.000000e+00
  0.039        0.213      0.000000e+00
  0.039        0.228      0.000000e+00
  0.039        0.243      0.000000e+00
  0.039        0.259      0.000000e+00
  0.039        0.274      0.000000e+00
  0.039        0.289      0.000000e+00
  0.039        0.304      0.000000e+00
  0.039        0.319      0.000000e+00
  0.039        0.334      0.000000e+00
  0.039        0.349      0.000000e+00
  0.039        0.364      0.000000e+00
  0.039        0.379      0.000000e+00
  0.039        0.394      0.000000e+00
  0.039        0.409      0.000000e+00
  0.039        0.424      0.000000e+00
  0.039        0.439      0.000000e+00
  0.039        0.454      0.000000e+00
  0.039        0.469      0.000000e+00
  0.039        0.484      0.000000e+00
  0.039        0.500      0.000000e+00
  0.039        0.515      0.000000e+00
  0.039        0.530      0.000000e+00
  0.039        0.545      0.000000e+00
  0.039        0.560      0.000000e+00
  0.039        0.575      0.000000e+00
  0.039        0.590      0.000000e+00
  0.039        0.605      0.000000e+00
  0.039        0.620      0.000000e+00
  0.039        0.635      0.000000e+00
  0.039        0.650      0.000000e+00
  0.039        0.665      0.000000e+00
  0.039        0.680      0.000000e+00
  0.039        0.695      0.000000e+00
  0.039        0.710      0.000000e+00
  0.039        0.726      0.000000e+00
  0.039        0.741      0.000000e+00
  0.039        0.756      0.000000e+00
  0.039        0.771      0.000000e+00
  0.039        0.786      0.000000e+00
  0.039        0.801      0.000000e+00
  0.039        0.816      0.000000e+00
  0.039        0.831      0.000000e+00
  0.039        0.846      0.000000e+00
  0.039        0.861      0.000000e+00
  0.039        0.876      0.000000e+00
  0.039        0.891      0.000000e+00
  0.039        0.906      0.000000e+00
  0.039        0.921      0.000000e+00
  0.039        0.936      0.000000e+00
  0.039        0.951      0.000000e+00
  0.039        0.967      0.000000e+00
  0.039        0.982      0.000000e+00
  0.039        0.997      0.000000e+00
  0.039        1.012      0.000000e+00
  0.039        1.027      0.000000e+00
  0.039        1.042      0.000000e+00
  0.039        1.057      0.000000e+00
  0.039        1.072      0.000000e+00
  0.039        1.087      0.000000e+00
  0.039        1.102      0.000000e+00
  0.039        1.117      0.000000e+00
  0.039        1.132      0.000000e+00
  0.039        1.147      0.000000e+00
  0.039        1.162      0.000000e+00
  0.039        1.177      0.000000e+00
  0.039        1.192      0.000000e+00

  0.054        0.018      0.000000e+00
  0.054        0.033      0.000000e+00
  0.054        0.048      0.000000e+00
  0.054        0.063      0.000000e+00
  0.054        0.078      0.000000e+00
  0.054        0.093      0.000000e+00
  0.054        0.108      0.000000e+00
  0.054        0.123      0.000000e+00
  0.054        0.138      0.000000e+00
  0.054        0.153      0.000000e+00
  0.054        0.168      0.000000e+00
  0.054        0.183      0.000000e+00
  0.054        0.198      0.000000e+00
  0.054        0.213      0.000000e+00
  0.054        0.228      0.000000e+00
  0.054        0.243      0.000000e+00
  0.054        0.259      0.000000e+00
  0.054        0.274      0.000000e+00
  0.054        0.289      0.000000e+00
  0.054        0.304      0.000000e+00
  0.054        0.319      0.000000e+00
  0.054        0.334      0.000000e+00
  0.054        0.349      0.000000e+00
  0.054        0.364      0.000000e+00
  0.054        0.379      0.000000e+00
  0.054        0.394      0.000000e+00
  0.054        0.409      0.000000e+00
  0.054        0.424      0.000000e+00
  0.054        0.439      0.000000e+00
  0.054        0.454      0.000000e+00
  0.054        0.469      0.000000e+00
  0.054        0.484      0.000000e+00
  0.054        0.500      0.000000e+00
  0.054        0.515      0.000000e+00
  0.054        0.530      0.000000e+00
  0.054        0.545      0.000000e+00
  0.054        0.560      0.000000e+00
  0.054        0.575      0.000000e+00
  0.054        0.590      0.000000e+00
  0.054        0.605      0.000000e+00
  0.054        0.620      0.000000e+00
  0.054        0.635      0.000000e+00
  0.054        0.650      0.000000e+00
  0.054        0.665      0.000000e+00
  0.054        0.680      0.000000e+00
  0.054        0.695      0.000000e+00
  0.054        0.710      0.000000e+00
  0.054        0.726      0.000000e+00
  0.054        0.741      0.000000e+00
  0.054        0.756      0.000000e+00
  0.054        0.771      0.000000e+00
  0.054        0.786      0.000000e+00
  0.054        0.801      0.000000e+00
  0.054        0.816      0.000000e+00
  0.054        0.831      0.000000e+00
  0.054        0.846      0.000000e+00
  0.054        0.861      0.000000e+00
  0.054        0.876      0.000000e+00
  0.054        0.891      0.000000e+00
  0.054        0.906      0.000000e+00
  0.054        0.921      0.000000e+00
  0.054        0.936      0.000000e+00
  0.054        0.951      0.000000e+00
  0.054        0.967      0.000000e+00
  0.054        0.982      0.000000e+00
  0.054        0.997      0.000000e+00
  0.054        1.012      0.000000e+00
  0.054        1.027      0.000000e+00
  0.054        1.042      0.000000e+00
  0.054        1.057      0.000000e+00
  0.054        1.072      0.000000e+00
  0.054        1.087      0.000000e+00
  0.054        1.102      0.000000e+00
  0.054        1.117      0.000000e+00
  0.054        1.132      0.000000e+00
  0.054        1.147      0.000000e+00
  0.054        1.162      0.000000e+00
  0.054        1.177      0.000000e+00
  0.054        1.192      0.000000e+00

  0.069        0.018      0.000000e+00
  0.069        0.033      0.000000e+00
  0.069        0.048      0.000000e+00
  0.069        0.063      0.000000e+00
  0.069        0.078      0.000000e+00
  0.069        0.093      0.000000e+00
  0.069        0.108      0.000000e+00
  0.069        0.123      0.000000e+00
  0.069        0.138      0.000000e+00
  0.069        0.153      0.000000e+00
  0.069        0.168      0.000000e+00
  0.069        0.183      0.000000e+00
  0.069        0.198      0.000000e+00
  0.069        0.213      0.000000e+00
  0.069        0.228      0.000000e+00
  0.069        0.243      0.000000e+00
  0.069        0.259      0.000000e+00
  0.069        0.274      0.000000e+00
  0.069        0.289      0.000000e+00
  0.069        0.304      0.000000e+00
  0.069        0.319      0.000000e+00
  0.069        0.334      0.000000e+00
  0.069        0.349      0.000000e+00
  0.069        0.364      0.000000e+00
  0.069        0.379      0.000000e+00
  0.069        0.394      0.000000e+00
  0.069        0.409      0.000000e+00
  0.069        0.424      0.000000e+00
  0.069        0.439      0.000000e+00
  0.069        0.454      0.000000e+00
  0.069        0.469      0.000000e+00
  0.069        0.484      0.000000e+00
  0.069        0.500      0.000000e+00
  0.069        0.515      0.000000e+00
  0.069        0.530      0.000000e+00
  0.069        0.545      0.000000e+00
  0.069        0.560      0.000000e+00
  0.069        0.575      0.000000e+00
  0.069        0.590      0.000000e+00
  0.069        0.605      0.000000e+00
  0.069        0.620      0.000000e+00
  0.069        0.635      0.000000e+00
  0.069        0.650      0.000000e+00
  0.069        0.665      0.000000e+00
  0.069        0.680      0.000000e+00
  0.069        0.695      0.000000e+00
  0.069        0.710      0.000000e+00
  0.069        0.726      0.000000e+00
  0.069        0.741      0.000000e+00
  0.069        0.756      0.000000e+00
  0.069        0.771      0.000000e+00
  0.069        0.786      0.000000e+00
  0.069        0.801      0.000000e+00
  0.069        0.816      0.000000e+00
  0.069        0.831      0.000000e+00
  0.069        0.846      0.000000e+00
  0.069        0.861      0.000000e+00
  0.069        0.876      0.000000e+00
  0.069        0.891      0.000000e+00
  0.069        0.906      0.000000e+00
  0.069        0.921      0.000000e+00
  0.069        0.936      0.000000e+00
  0.069        0.951      0.000000e+00
  0.069        0.967      0.000000e+00
  0.069        0.982      0.000000e+00
  0.069        0.997      0.000000e+00
  0.069        1.012      0.000000e+00
  0.069        1.027      0.000000e+00
  0.069        1.042      0.000000e+00
  0.069        1.057      0.000000e+00
  0.069        1.072      0.000000e+00
  0.069        1.087      0.000000e+00
  0.069        1.102      0.000000e+00
  0.069        1.117      0.000000e+00
  0.069        1.132      0.000000e+00
  0.069        1.147      0.000000e+00
  0.069        1.162      0.000000e+00
  0.069        1.177      0.000000e+00
  0.069        1.192      0.000000e+00

  0.084        0.018      0.000000e+00
  0.084        0.033      0.000000e+00
  0.084        0.048      0.000000e+00
  0.084        0.063      0.000000e+00
  0.084        0.078      0.000000e+00
  0.084        0.093      0.000000e+00
  0.084        0.108      0.000000e+00
  0.084        0.123      0.000000e+00
  0.084        0.138      0.000000e+00
  0.084        0.153      0.000000e+00
  0.084        0.168      0.000000e+00
  0.084        0.183      0.000000e+00
  0.084        0.198      0.000000e+00
  0.084        0.213      0.000000e+00
  0.084        0.228      0.000000e+00
  0.084        0.243      0.000000e+00
  0.084        0.259      0.000000e+00
  0.084        0.274      0.000000e+00
  0.084        0.289      0.000000e+00
  0.084        0.304      0.000000e+00
  0.084        0.319      0.000000e+00
  0.084        0.334      0.000000e+00
  0.084        0.349      0.000000e+00
  0.084        0.364      0.000000e+00
  0.084        0.379      0.000000e+00
  0.084        0.394      0.000000e+00
  0.084        0.409      0.000000e+00
  0.084        0.424      0.000000e+00
  0.084        0.439      0.000000e+00
  0.084        0.454      0.000000e+00
  0.084        0.469      0.000000e+00
  0.084        0.484      0.000000e+00
  0.084        0.500      0.000000e+00
  0.084        0.515      0.000000e+00
  0.084        0.530      0.000000e+00
  0.084        0.545      0.000000e+00
  0.084        0.560      0.000000e+00
  0.084        0.575      0.000000e+00
  0.084        0.590      0.000000e+00
  0.084        0.605      0.000000e+00
  0.084        0.620      0.000000e+00
  0.084        0.635      0.000000e+00
  0.084        0.650      0.000000e+00
  0.084        0.665      0.000000e+00
  0.084        0.680      0.000000e+00
  0.084        0.695      0.000000e+00
  0.084        0.710      0.000000e+00
  0.084        0.726      0.000000e+00
  0.084        0.741      0.000000e+00
  0.084        0.756      0.000000e+00
  0.084        0.771      0.000000e+00
  0.084        0.786      0.000000e+00
  0.084        0.801      0.000000e+00
  0.084        0.816      0.000000e+00
  0.084        0.831      0.000000e+00
  0.084        0.846      0.000000e+00
  0.084        0.861      0.000000e+00
  0.084        0.876      0.000000e+00
  0.084        0.891      0.000000e+00
  0.084        0.906      0.000000e+00
  0.084        0.921      0.000000e+00
  0.084        0.936      0.000000e+00
  0.084        0.951      0.000000e+00
  0.084        0.967      0.000000e+00
  0.084        0.982      0.000000e+00
  0.084        0.997      0.000000e+00
  0.084        1.012      0.000000e+00
  0.084        1.027      0.000000e+00
  0.084        1.042      0.000000e+00
  0.084        1.057      0.000000e+00
  0.084        1.072      0.000000e+00
  0.084        1.087      0.000000e+00
  0.084        1.102      0.000000e+00
  0.084        1.117      0.000000e+00
  0.084        1.132      0.000000e+00
  0.084        1.147      0.000000e+00
  0.084        1.162      0.000000e+00
  0.084        1.177      0.000000e+00
  0.084        1.192      0.000000e+00

  0.100        0.018      0.000000e+00
  0.100        0.033      0.000000e+00
  0.100        0.048      0.000000e+00
  0.100        0.063      0.000000e+00
  0.100        0.078      0.000000e+00
  0.100        0.093      0.000000e+00
  0.100        0.108      0.000000e+00
  0.100        0.123      0.000000e+00
  0.100        0.138      0.000000e+00
  0.100        0.153      0.000000e+00
  0.100        0.168      0.000000e+00
  0.100        0.183      0.000000e+00
  0.100        0.198      0.000000e+00
  0.100        0.213      0.000000e+00
  0.100        0.228      0.000000e+00
  0.100        0.243      0.000000e+00
  0.100        0.259      0.000000e+00
  0.100        0.274      0.000000e+00
  0.100        0.289      0.000000e+00
  0.100        0.304      0.000000e+00
  0.100        0.319      0.000000e+00
  0.100        0.334      0.000000e+00
  0.100        0.349      0.000000e+00
  0.100        0.364      0.000000e+00
  0.100        0.379      0.000000e+00
  0.100        0.394      0.000000e+00
  0.100        0.409      0.000000e+00
  0.100        0.424      0.000000e+00
  0.100        0.439      0.000000e+00
  0.100        0.454      0.000000e+00
  0.100        0.469      0.000000e+00
  0.100        0.484      0.000000e+00
  0.100        0.500      0.000000e+00
  0.100        0.515      0.000000e+00
  0.100        0.530      0.000000e+00
  0.100        0.545      0.000000e+00
  0.100        0.560      0.000000e+00
  0.100        0.575      0.000000e+00
  0.100        0.590      0.000000e+00
  0.100        0.605      0.000000e+00
  0.100        0.620      0.000000e+00
  0.100        0.635      0.000000e+00
  0.100        0.650      0.000000e+00
  0.100        0.665      0.000000e+00
  0.100        0.680      0.000000e+00
  0.100        0.695      0.000000e+00
  0.100        0.710      0.000000e+00
  0.100        0.726      0.000000e+00
  0.100        0.741      0.000000e+00
  0.100        0.756      0.000000e+00
  0.100        0.771      0.000000e+00
  0.100        0.786      0.000000e+00
  0.100        0.801      0.000000e+00
  0.100        0.816      0.000000e+00
  0.100        0.831      0.000000e+00
  0.100        0.846      0.000000e+00
  0.100        0.861      0.000000e+00
  0.100        0.876      0.000000e+00
  0.100        0.891      0.000000e+00
  0.100        0.906      0.000000e+00
  0.100        0.921      0.000000e+00
  0.100        0.936      0.000000e+00
  0.100        0.951      0.000000e+00
  0.100        0.967      0.000000e+00
  0.100        0.982      0.000000e+00
  0.100        0.997      0.000000e+00
  0.100        1.012      0.000000e+00
  0.100        1.027      0.000000e+00
  0.100        1.042      0.000000e+00
  0.100        1.057      0.000000e+00
  0.100        1.072      0.000000e+00
  0.100        1.087      0.000000e+00
  0.100        1.102      0.000000e+00
  0.100        1.117      0.000000e+00
  0.100        1.132      0.000000e+00
  0.100        1.147      0.000000e+00
  0.100        1.162      0.000000e+00
  0.100        1.177      0.000000e+00
  0.100        1.192      0.000000e+00

  0.115        0.018      0.000000e+00
  0.115        0.033      0.000000e+00
  0.115        0.048      0.000000e+00
  0.115        0.063      0.000000e+00
  0.115        0.078      0.000000e+00
  0.115        0.093      0.000000e+00
  0.115        0.108      0.000000e+00
  0.115        0.123      0.000000e+00
  0.115        0.138      0.000000e+00
  0.115        0.153      0.000000e+00
  0.115        0.168      0.000000e+00
  0.115        0.183      0.000000e+00
  0.115        0.198      0.000000e+00
  0.115        0.213      0.000000e+00
  0.115        0.228      0.000000e+00
  0.115        0.243      0.000000e+00
  0.115        0.259      0.000000e+00
  0.115        0.274      0.000000e+00
  0.115        0.289      0.000000e+00
  0.115        0.304      0.000000e+00
  0.115        0.319      0.000000e+00
  0.115        0.334      0.000000e+00
  0.115        0.349      0.000000e+00
  0.115        0.364      0.000000e+00
  0.115        0.379      0.000000e+00
  0.115        0.394      0.000000e+00
  0.115        0.409      0.000000e+00
  0.115        0.424      0.000000e+00
  0.115        0.439      0.000000e+00
  0.115        0.454      0.000000e+00
  0.115        0.469      0.000000e+00
  0.115        0.484      0.000000e+00
  0.115        0.500      0.000000e+00
  0.115        0.515      0.000000e+00
  0.115        0.530      0.000000e+00
  0.115        0.545      0.000000e+00
  0.115        0.560      0.000000e+00
  0.115        0.575      0.000000e+00
  0.115        0.590      0.000000e+00
  0.115        0.605      0.000000e+00
  0.115        0.620      0.000000e+00
  0.115        0.635      0.000000e+00
  0.115        0.650      0.000000e+00
  0.115        0.665      0.000000e+00
  0.115        0.680      0.000000e+00
  0.115        0.695      0.000000e+00
  0.115        0.710      0.000000e+00
  0.115        0.726      0.000000e+00
  0.115        0.741      0.000000e+00
  0.115        0.756      0.000000e+00
  0.115        0.771      0.000000e+00
  0.115        0.786      0.000000e+00
  0.115        0.801      0.000000e+00
  0.115        0.816      0.000000e+00
  0.115        0.831      0.000000e+00
  0.115        0.846      0.000000e+00
  0.115        0.861      0.000000e+00
  0.115        0.876      0.000000e+00
  0.115        0.891      0.000000e+00
  0.115        0.906      0.000000e+00
  0.115        0.921      0.000000e+00
  0.115        0.936      0.000000e+00
  0.115        0.951      0.000000e+00
  0.115        0.967      0.000000e+00
  0.115        0.982      0.000000e+00
  0.115        0.997      0.000000e+00
  0.115        1.012      0.000000e+00
  0.115        1.027      0.000000e+00
  0.115        1.042      0.000000e+00
  0.115        1.057      0.000000e+00
  0.115        1.072      0.000000e+00
  0.115        1.087      0.000000e+00
  0.115        1.102      0.000000e+00
  0.115        1.117      0.000000e+00
  0.115        1.132      0.000000e+00
  0.115        1.147      0.000000e+00
  0.115        1.162      0.000000e+00
  0.115        1.177      0.000000e+00
  0.115        1.192      0.000000e+00

  0.130        0.018      1.000000e+00
  0.130        0.033      0.000000e+00
  0.130        0.048      0.000000e+00
  0.130        0.063      0.000000e+00
  0.130        0.078      0.000000e+00
  0.130        0.093      0.000000e+00
  0.130        0.108      0.000000e+00
  0.130        0.123      0.000000e+00
  0.130        0.138      0.000000e+00
  0.130        0.153      0.000000e+00
  0.130        0.168      0.000000e+00
  0.130        0.183      0.000000e+00
  0.130        0.198      0.000000e+00
  0.130        0.213      0.000000e+00
  0.130        0.228      0.000000e+00
  0.130        0.243      0.000000e+00
  0.130        0.259      0.000000e+00
  0.130        0.274      0.000000e+00
  0.130        0.289      0.000000e+00
  0.130        0.304      0.000000e+00
  0.130        0.319      0.000000e+00
  0.130        0.334      0.000000e+00
  0.130        0.349      0.000000e+00
  0.130        0.364      0.000000e+00
  0.130        0.379      0.000000e+00
  0.130        0.394      0.000000e+00
  0.130        0.409      0.000000e+00
  0.130        0.424      0.000000e+00
  0.130        0.439      0.000000e+00
  0.130        0.454      0.000000e+00
  0.130        0.469      0.000000e+00
  0.130        0.484      0.000000e+00
  0.130        0.500      0.000000e+00
  0.130        0.515      0.000000e+00
  0.130        0.530      0.000000e+00
  0.130        0.545      0.000000e+00
  0.130        0.560      0.000000e+00
  0.130        0.575      0.000000e+00
  0.130        0.590      0.000000e+00
  0.130        0.605      0.000000e+00
  0.130        0.620      0.000000e+00
  0.130        0.635      0.000000e+00
  0.130        0.650      0.000000e+00
  0.130        0.665      0.000000e+00
  0.130        0.680      0.000000e+00
  0.130        0.695      0.000000e+00
  0.130        0.710      0.000000e+00
  0.130        0.726      0.000000e+00
  0.130        0.741      0.000000e+00
  0.130        0.756      0.000000e+00
  0.130        0.771      0.000000e+00
  0.130        0.786      0.000000e+00
  0.130        0.801      0.000000e+00
  0.130        0.816      0.000000e+00
  0.130        0.831      0.000000e+00
  0.130        0.846      0.000000e+00
  0.130        0.861      0.000000e+00
  0.130        0.876      0.000000e+00
  0.130        0.891      0.000000e+00
  0.130        0.906      0.000000e+00
  0.130        0.921      0.000000e+00
  0.130        0.936      0.000000e+00
  0.130        0.951      0.000000e+00
  0.130        0.967      0.000000e+00
  0.130        0.982      0.000000e+00
  0.130        0.997      0.000000e+00
  0.130        1.012      0.000000e+00
  0.130        1.027      0.000000e+00
  0.130        1.042      0.000000e+00
  0.130        1.057      0.000000e+00
  0.130        1.072      0.000000e+00
  0.130        1.087      0.000000e+00
  0.130        1.102      0.000000e+00
  0.130        1.117      0.000000e+00
  0.130        1.132      0.000000e+00
  0.130        1.147      0.000000e+00
  0.130        1.162      0.000000e+00
  0.130        1.177      0.000000e+00
  0.130        1.192      0.000000e+00

  0.145        0.018      0.000000e+00
  0.145        0.033      0.000000e+00
  0.145        0.048      0.000000e+00
  0.145        0.063      0.000000e+00
  0.145        0.078      0.000000e+00
  0.145        0.093      0.000000e+00
  0.145        0.108      0.000000e+00
  0.145        0.123      0.000000e+00
  0.145        0.138      0.000000e+00
  0.145        0.153      0.000000e+00
  0.145        0.168      0.000000e+00
  0.145        0.183      0.000000e+00
  0.145        0.198      0.000000e+00
  0.145        0.213      0.000000e+00
  0.145        0.228      0.000000e+00
  0.145        0.243      0.000000e+00
  0.145        0.259      0.000000e+00
  0.145        0.274      0.000000e+00
  0.145        0.289      0.000000e+00
  0.145        0.304      0.000000e+00
  0.145        0.319      0.000000e+00
  0.145        0.334      0.000000e+00
  0.145        0.349      0.000000e+00
  0.145        0.364      0.000000e+00
  0.145        0.379      0.000000e+00
  0.145        0.394      0.000000e+00
  0.145        0.409      0.000000e+00
  0.145        0.424      0.000000e+00
  0.145        0.439      0.000000e+00
  0.145        0.454      0.000000e+00
  0.145        0.469      0.000000e+00
  0.145        0.484      0.000000e+00
  0.145        0.500      0.000000e+00
  0.145        0.515      0.000000e+00
  0.145        0.530      0.000000e+00
  0.145        0.545      0.000000e+00
  0.145        0.560      0.000000e+00
  0.145        0.575      0.000000e+00
  0.145        0.590      0.000000e+00
  0.145        0.605      0.000000e+00
  0.145        0.620      0.000000e+00
  0.145        0.635      0.000000e+00
  0.145        0.650      0.000000e+00
  0.145        0.665      0.000000e+00
  0.145        0.680      0.000000e+00
  0.145        0.695      0.000000e+00
  0.145        0.710      0.000000e+00
  0.145        0.726      0.000000e+00
  0.145        0.741      0.000000e+00
  0.145        0.756      0.000000e+00
  0.145        0.771      0.000000e+00
  0.145        0.786      0.000000e+00
  0.145        0.801      0.000000e+00
  0.145        0.816      0.000000e+00
  0.145        0.831      0.000000e+00
  0.145        0.846      0.000000e+00
  0.145        0.861      0.000000e+00
  0.145        0.876      0.000000e+00
  0.145        0.891      0.000000e+00
  0.145        0.906      0.000000e+00
  0.145        0.921      0.000000e+00
  0.145        0.936      0.000000e+00
  0.145        0.951      0.000000e+00
  0.145        0.967      0.000000e+00
  0.145        0.982      0.000000e+00
  0.145        0.997      0.000000e+00
  0.145        1.012      0.000000e+00
  0.145        1.027      0.000000e+00
  0.145        1.042      0.000000e+00
  0.145        1.057      0.000000e+00
  0.145        1.072      0.000000e+00
  0.145        1.087      0.000000e+00
  0.145        1.102      0.000000e+00
  0.145        1.117      0.000000e+00
  0.145        1.132      0.000000e+00
  0.145        1.147      0.000000e+00
  0.145        1.162      0.000000e+00
  0.145        1.177      0.000000e+00
  0.145        1.192      0.000000e+00

  0.160        0.018      0.000000e+00
  0.160        0.033      0.000000e+00
  0.160        0.048      0.000000e+00
  0.160        0.063      0.000000e+00
  0.160        0.078      0.000000e+00
  0.160        0.093      0.000000e+00
  0.160        0.108      0.000000e+00
  0.160        0.123      0.000000e+00
  0.160        0.138      0.000000e+00
  0.160        0.153      0.000000e+00
  0.160        0.168      0.000000e+00
  0.160        0.183      0.000000e+00
  0.160        0.198      0.000000e+00
  0.160        0.213      0.000000e+00
  0.160        0.228      0.000000e+00
  0.160        0.243      0.000000e+00
  0.160        0.259      0.000000e+00
  0.160        0.274      0.000000e+00
  0.160        0.289      0.000000e+00
  0.160        0.304      0.000000e+00
  0.160        0.319      0.000000e+00
  0.160        0.334      0.000000e+00
  0.160        0.349      0.000000e+00
  0.160        0.364      0.000000e+00
  0.160        0.379      0.000000e+00
  0.160        0.394      0.000000e+00
  0.160        0.409      0.000000e+00
  0.160        0.424      0.000000e+00
  0.160        0.439      0.000000e+00
  0.160        0.454      0.000000e+00
  0.160        0.469      0.000000e+00
  0.160        0.484      0.000000e+00
  0.160        0.500      0.000000e+00
  0.160        0.515      0.000000e+00
  0.160        0.530      0.000000e+00
  0.160        0.545      0.000000e+00
  0.160        0.560      0.000000e+00
  0.160        0.575      0.000000e+00
  0.160        0.590      0.000000e+00
  0.160        0.605      0.000000e+00
  0.160        0.620      0.000000e+00
  0.160        0.635      0.000000e+00
  0.160        0.650      0.000000e+00
  0.160        0.665      0.000000e+00
  0.160        0.680      0.000000e+00
  0.160        0.695      0.000000e+00
  0.160        0.710      0.000000e+00
  0.160        0.726      0.000000e+00
  0.160        0.741      0.000000e+00
  0.160        0.756      0.000000e+00
  0.160        0.771      0.000000e+00
  0.160        0.786      0.000000e+00
  0.160        0.801      0.000000e+00
  0.160        0.816      0.000000e+00
  0.160        0.831      0.000000e+00
  0.160        0.846      0.000000e+00
  0.160        0.861      0.000000e+00
  0.160        0.876      0.000000e+00
  0.160        0.891      0.000000e+00
  0.160        0.906      0.000000e+00
  0.160        0.921      0.000000e+00
  0.160        0.936      0.000000e+00
  0.160        0.951      0.000000e+00
  0.160        0.967      0.000000e+00
  0.160        0.982      0.000000e+00
  0.160        0.997      0.000000e+00
  0.160        1.012      0.000000e+00
  0.160        1.027      0.000000e+00
  0.160        1.042      0.000000e+00
  0.160        1.057      0.000000e+00
  0.160        1.072      0.000000e+00
  0.160        1.087      0.000000e+00
  0.160        1.102      0.000000e+00
  0.160        1.117      0.000000e+00
  0.160        1.132      0.000000e+00
  0.160        1.147      0.000000e+00
  0.160        1.162      0.000000e+00
  0.160        1.177      0.000000e+00
  0.160        1.192      0.000000e+00

  0.176        0.018      0.000000e+00
  0.176        0.033      0.000000e+00
  0.176        0.048      0.000000e+00
  0.176        0.063      0.000000e+00
  0.176        0.078      0.000000e+00
  0.176        0.093      0.000000e+00
  0.176        0.108      0.000000e+00
  0.176        0.123      0.000000e+00
  0.176        0.138      0.000000e+00
  0.176        0.153      0.000000e+00
  0.176        0.168      0.000000e+00
  0.176        0.183      0.000000e+00
  0.176        0.198      0.000000e+00
  0.176        0.213      0.000000e+00
  0.176        0.228      0.000000e+00
  0.176        0.243      0.000000e+00
  0.176        0.259      0.000000e+00
  0.176        0.274      0.000000e+00
  0.176        0.289      0.000000e+00
  0.176        0.304      0.000000e+00
  0.176        0.319      0.000000e+00
  0.176        0.334      0.000000e+00
  0.176        0.349      0.000000e+00
  0.176        0.364      0.000000e+00
  0.176        0.379      0.000000e+00
  0.176        0.394      0.000000e+00
  0.176        0.409      0.000000e+00
  0.176        0.424      0.000000e+00
  0.176        0.439      0.000000e+00
  0.176        0.454      0.000000e+00
  0.176        0.469      0.000000e+00
  0.176        0.484      0.000000e+00
  0.176        0.500      0.000000e+00
  0.176        0.515      0.000000e+00
  0.176        0.530      0.000000e+00
  0.176        0.545      0.000000e+00
  0.176        0.560      0.000000e+00
  0.176        0.575      0.000000e+00
  0.176        0.590      0.000000e+00
  0.176        0.605      0.000000e+00
  0.176        0.620      0.000000e+00
  0.176        0.635      0.000000e+00
  0.176        0.650      0.000000e+00
  0.176        0.665      0.000000e+00
  0.176        0.680      0.000000e+00
  0.176        0.695      0.000000e+00
  0.176        0.710      0.000000e+00
  0.176        0.726      0.000000e+00
  0.176        0.741      0.000000e+00
  0.176        0.756      0.000000e+00
  0.176        0.771      0.000000e+00
  0.176        0.786      0.000000e+00
  0.176        0.801      0.000000e+00
  0.176        0.816      0.000000e+00
  0.176        0.831      0.000000e+00
  0.176        0.846      0.000000e+00
  0.176        0.861      0.000000e+00
  0.176        0.876      0.000000e+00
  0.176        0.891      0.000000e+00
  0.176        0.906      0.000000e+00
  0.176        0.921      0.000000e+00
  0.176        0.936      0.000000e+00
  0.176        0.951      0.000000e+00
  0.176        0.967      0.000000e+00
  0.176        0.982      0.000000e+00
  0.176        0.997      0.000000e+00
  0.176        1.012      0.000000e+00
  0.176        1.027      0.000000e+00
  0.176        1.042      0.000000e+00
  0.176        1.057      0.000000e+00
  0.176        1.072      0.000000e+00
  0.176        1.087      0.000000e+00
  0.176        1.102      0.000000e+00
  0.176        1.117      0.000000e+00
  0.176        1.132      0.000000e+00
  0.176        1.147      0.000000e+00
  0.176        1.162      0.000000e+00
  0.176        1.177      0.000000e+00
  0.176        1.192      0.000000e+00

  0.191        0.018      0.000000e+00
  0.191        0.033      0.000000e+00
  0.191        0.048      0.000000e+00
  0.191        0.063      0.000000e+00
  0.191        0.078      0.000000e+00
  0.191        0.093      0.000000e+00
  0.191        0.108      0.000000e+00
  0.191        0.123      0.000000e+00
  0.191        0.138      0.000000e+00
  0.191        0.153      0.000000e+00
  0.191        0.168      0.000000e+00
  0.191        0.183      0.000000e+00
  0.191        0.198      0.000000e+00
  0.191        0.213      0.000000e+00
  0.191        0.228      0.000000e+00
  0.191        0.243      0.000000e+00
  0.191        0.259      0.000000e+00
  0.191        0.274      0.000000e+00
  0.191        0.289      0.000000e+00
  0.191        0.304      0.000000e+00
  0.191        0.319      0.000000e+00
  0.191        0.334      0.000000e+00
  0.191        0.349      0.000000e+00
  0.191        0.364      0.000000e+00
  0.191        0.379      0.000000e+00
  0.191        0.394      0.000000e+00
  0.191        0.409      0.000000e+00
  0.191        0.424      0.000000e+00
  0.191        0.439      0.000000e+00
  0.191        0.454      0.000000e+00
  0.191        0.469      0.000000e+00
  0.191        0.484      0.000000e+00
  0.191        0.500      0.000000e+00
  0.191        0.515      0.000000e+00
  0.191        0.530      0.000000e+00
  0.191        0.545      0.000000e+00
  0.191        0.560      0.000000e+00
  0.191        0.575      0.000000e+00
  0.191        0.590      0.000000e+00
  0.191        0.605      0.000000e+00
  0.191        0.620      0.000000e+00
  0.191        0.635      0.000000e+00
  0.191        0.650      0.000000e+00
  0.191        0.665      0.000000e+00
  0.191        0.680      0.000000e+00
  0.191        0.695      0.000000e+00
  0.191        0.710      0.000000e+00
  0.191        0.726      0.000000e+00
  0.191        0.741      0.000000e+00
  0.191        0.756      0.000000e+00
  0.191        0.771      0.000000e+00
  0.191        0.786      0.000000e+00
  0.191        0.801      0.000000e+00
  0.191        0.816      0.000000e+00
  0.191        0.831      0.000000e+00
  0.191        0.846      0.000000e+00
  0.191        0.861      0.000000e+00
  0.191        0.876      0.000000e+00
  0.191        0.891      0.000000e+00
  0.191        0.906      0.000000e+00
  0.191        0.921      0.000000e+00
  0.191        0.936      0.000000e+00
  0.191        0.951      0.000000e+00
  0.191        0.967      0.000000e+00
  0.191        0.982      0.000000e+00
  0.191        0.997      0.000000e+00
  0.191        1.012      0.000000e+00
  0.191        1.027      0.000000e+00
  0.191        1.042      0.000000e+00
  0.191        1.057      0.000000e+00
  0.191        1.072      0.000000e+00
  0.191        1.087      0.000000e+00
  0.191        1.102      0.000000e+00
  0.191        1.117      0.000000e+00
  0.191        1.132      0.000000e+00
  0.191        1.147      0.000000e+00
  0.191        1.162      0.000000e+00
  0.191        1.177      0.000000e+00
  0.191        1.192      0.000000e+00

  0.206        0.018      0.000000e+00
  0.206        0.033      0.000000e+00
  0.206        0.048      0.000000e+00
  0.206        0.063      0.000000e+00
  0.206        0.078      0.000000e+00
  0.206        0.093      0.000000e+00
  0.206        0.108      0.000000e+00
  0.206        0.123      0.000000e+00
  0.206        0.138      0.000000e+00
  0.206        0.153      0.000000e+00
  0.206        0.168      0.000000e+00
  0.206        0.183      0.000000e+00
  0.206        0.198      0.000000e+00
  0.206        0.213      0.000000e+00
  0.206        0.228      0.000000e+00
  0.206        0.243      0.000000e+00
  0.206        0.259      0.000000e+00
  0.206        0.274      0.000000e+00
  0.206        0.289      0.000000e+00
  0.206        0.304      0.000000e+00
  0.206        0.319      0.000000e+00
  0.206        0.334      0.000000e+00
  0.206        0.349      0.000000e+00
  0.206        0.364      0.000000e+00
  0.206        0.379      0.000000e+00
  0.206        0.394      0.000000e+00
  0.206        0.409      0.000000e+00
  0.206        0.424      0.000000e+00
  0.206        0.439      0.000000e+00
  0.206        0.454      0.000000e+00
  0.206        0.469      0.000000e+00
  0.206        0.484      0.000000e+00
  0.206        0.500      0.000000e+00
  0.206        0.515      0.000000e+00
  0.206        0.530      0.000000e+00
  0.206        0.545      0.000000e+00
  0.206        0.560      0.000000e+00
  0.206        0.575      0.000000e+00
  0.206        0.590      0.000000e+00
  0.206        0.605      0.000000e+00
  0.206        0.620      0.000000e+00
  0.206        0.635      0.000000e+00
  0.206        0.650      0.000000e+00
  0.206        0.665      0.000000e+00
  0.206        0.680      0.000000e+00
  0.206        0.695      0.000000e+00
  0.206        0.710      0.000000e+00
  0.206        0.726      0.000000e+00
  0.206        0.741      0.000000e+00
  0.206        0.756      0.000000e+00
  0.206        0.771      0.000000e+00
  0.206        0.786      0.000000e+00
  0.206        0.801      0.000000e+00
  0.206        0.816      0.000000e+00
  0.206        0.831      0.000000e+00
  0.206        0.846      0.000000e+00
  0.206        0.861      0.000000e+00
  0.206        0.876      0.000000e+00
  0.206        0.891      0.000000e+00
  0.206        0.906      0.000000e+00
  0.206        0.921      0.000000e+00
  0.206        0.936      0.000000e+00
  0.206        0.951      0.000000e+00
  0.206        0.967      0.000000e+00
  0.206        0.982      0.000000e+00
  0.206        0.997      0.000000e+00
  0.206        1.012      0.000000e+00
  0.206        1.027      0.000000e+00
  0.206        1.042      0.000000e+00
  0.206        1.057      0.000000e+00
  0.206        1.072      0.000000e+00
  0.206        1.087      0.000000e+00
  0.206        1.102      0.000000e+00
  0.206        1.117      0.000000e+00
  0.206        1.132      0.000000e+00
  0.206        1.147      0.000000e+00
  0.206        1.162      0.000000e+00
  0.206        1.177      0.000000e+00
  0.206        1.192      0.000000e+00

  0.221        0.018      0.000000e+00
  0.221        0.033      0.000000e+00
  0.221        0.048      0.000000e+00
  0.221        0.063      0.000000e+00
  0.221        0.078      0.000000e+00
  0.221        0.093      0.000000e+00
  0.221        0.108      0.000000e+00
  0.221        0.123      0.000000e+00
  0.221        0.138      0.000000e+00
  0.221        0.153      0.000000e+00
  0.221        0.168      0.000000e+00
  0.221        0.183      0.000000e+00
  0.221        0.198      0.000000e+00
  0.221        0.213      0.000000e+00
  0.221        0.228      0.000000e+00
  0.221        0.243      0.000000e+00
  0.221        0.259      0.000000e+00
  0.221        0.274      0.000000e+00
  0.221        0.289      0.000000e+00
  0.221        0.304      0.000000e+00
  0.221        0.319      0.000000e+00
  0.221        0.334      0.000000e+00
  0.221        0.349      0.000000e+00
  0.221        0.364      0.000000e+00
  0.221        0.379      0.000000e+00
  0.221        0.394      0.000000e+00
  0.221        0.409      0.000000e+00
  0.221        0.424      0.000000e+00
  0.221        0.439      0.000000e+00
  0.221        0.454      0.000000e+00
  0.221        0.469      0.000000e+00
  0.221        0.484      0.000000e+00
  0.221        0.500      0.000000e+00
  0.221        0.515      0.000000e+00
  0.221        0.530      0.000000e+00
  0.221        0.545      0.000000e+00
  0.221        0.560      0.000000e+00
  0.221        0.575      0.000000e+00
  0.221        0.590      0.000000e+00
  0.221        0.605      0.000000e+00
  0.221        0.620      0.000000e+00
  0.221        0.635      0.000000e+00
  0.221        0.650      0.000000e+00
  0.221        0.665      0.000000e+00
  0.221        0.680      0.000000e+00
  0.221        0.695      0.000000e+00
  0.221        0.710      0.000000e+00
  0.221        0.726      0.000000e+00
  0.221        0.741      0.000000e+00
  0.221        0.756      0.000000e+00
  0.221        0.771      0.000000e+00
  0.221        0.786      0.000000e+00
  0.221        0.801      0.000000e+00
  0.221        0.816      0.000000e+00
  0.221        0.831      0.000000e+00
  0.221        0.846      0.000000e+00
  0.221        0.861      0.000000e+00
  0.221        0.876      0.000000e+00
  0.221        0.891      0.000000e+00
  0.221        0.906      0.000000e+00
  0.221        0.921      0.000000e+00
  0.221        0.936      0.000000e+00
  0.221        0.951      0.000000e+00
  0.221        0.967      0.000000e+00
  0.221        0.982      0.000000e+00
  0.221        0.997      0.000000e+00
  0.221        1.012      0.000000e+00
  0.221        1.027      0.000000e+00
  0.221        1.042      0.000000e+00
  0.221        1.057      0.000000e+00
  0.221        1.072      0.000000e+00
  0.221        1.087      0.000000e+00
  0.221        1.102      0.000000e+00
  0.221        1.117      0.000000e+00
  0.221        1.132      0.000000e+00
  0.221        1.147      0.000000e+00
  0.221        1.162      0.000000e+00
  0.221        1.177      0.000000e+00
  0.221        1.192      0.000000e+00

  0.236        0.018      0.000000e+00
  0.236        0.033      0.000000e+00
  0.236        0.048      0.000000e+00
  0.236        0.063      0.000000e+00
  0.236        0.078      0.000000e+00
  0.236        0.093      0.000000e+00
  0.236        0.108      0.000000e+00
  0.236        0.123      0.000000e+00
  0.236        0.138      0.000000e+00
  0.236        0.153      0.000000e+00
  0.236        0.168      0.000000e+00
  0.236        0.183      0.000000e+00
  0.236        0.198      0.000000e+00
  0.236        0.213      0.000000e+00
  0.236        0.228      0.000000e+00
  0.236        0.243      0.000000e+00
  0.236        0.259      0.000000e+00
  0.236        0.274      0.000000e+00
  0.236        0.289      0.000000e+00
  0.236        0.304      0.000000e+00
  0.236        0.319      0.000000e+00
  0.236        0.334      0.000000e+00
  0.236        0.349      0.000000e+00
  0.236        0.364      0.000000e+00
  0.236        0.379      0.000000e+00
  0.236        0.394      0.000000e+00
  0.236        0.409      0.000000e+00
  0.236        0.424      0.000000e+00
  0.236        0.439      0.000000e+00
  0.236        0.454      0.000000e+00
  0.236        0.469      0.000000e+00
  0.236        0.484      0.000000e+00
  0.236        0.500      0.000000e+00
  0.236        0.515      0.000000e+00
  0.236        0.530      0.000000e+00
  0.236        0.545      0.000000e+00
  0.236        0.560      0.000000e+00
  0.236        0.575      0.000000e+00
  0.236        0.590      0.000000e+00
  0.236        0.605      0.000000e+00
  0.236        0.620      0.000000e+00
  0.236        0.635      0.000000e+00
  0.236        0.650      0.000000e+00
  0.236        0.665      0.000000e+00
  0.236        0.680      0.000000e+00
  0.236        0.695      0.000000e+00
  0.236        0.710      0.000000e+00
  0.236        0.726      0.000000e+00
  0.236        0.741      0.000000e+00
  0.236        0.756      0.000000e+00
  0.236        0.771      0.000000e+00
  0.236        0.786      0.000000e+00
  0.236        0.801      0.000000e+00
  0.236        0.816      0.000000e+00
  0.236        0.831      0.000000e+00
  0.236        0.846      0.000000e+00
  0.236        0.861      0.000000e+00
  0.236        0.876      0.000000e+00
  0.236        0.891      0.000000e+00
  0.236        0.906      0.000000e+00
  0.236        0.921      0.000000e+00
  0.236        0.936      0.000000e+00
  0.236        0.951      0.000000e+00
  0.236        0.967      0.000000e+00
  0.236        0.982      0.000000e+00
  0.236        0.997      0.000000e+00
  0.236        1.012      0.000000e+00
  0.236        1.027      0.000000e+00
  0.236        1.042      0.000000e+00
  0.236        1.057      0.000000e+00
  0.236        1.072      0.000000e+00
  0.236        1.087      0.000000e+00
  0.236        1.102      0.000000e+00
  0.236        1.117      0.000000e+00
  0.236        1.132      0.000000e+00
  0.236        1.147      0.000000e+00
  0.236        1.162      0.000000e+00
  0.236        1.177      0.000000e+00
  0.236        1.192      0.000000e+00

  0.251        0.018      0.000000e+00
  0.251        0.033      0.000000e+00
  0.251        0.048      0.000000e+00
  0.251        0.063      0.000000e+00
  0.251        0.078      0.000000e+00
  0.251        0.093      0.000000e+00
  0.251        0.108      0.000000e+00
  0.251        0.123      0.000000e+00
  0.251        0.138      0.000000e+00
  0.251        0.153      0.000000e+00
  0.251        0.168      0.000000e+00
  0.251        0.183      0.000000e+00
  0.251        0.198      0.000000e+00
  0.251        0.213      0.000000e+00
  0.251        0.228      0.000000e+00
  0.251        0.243      0.000000e+00
  0.251        0.259      0.000000e+00
  0.251        0.274      0.000000e+00
  0.251        0.289      0.000000e+00
  0.251        0.304      0.000000e+00
  0.251        0.319      0.000000e+00
  0.251        0.334      0.000000e+00
  0.251        0.349      0.000000e+00
  0.251        0.364      0.000000e+00
  0.251        0.379      0.000000e+00
  0.251        0.394      0.000000e+00
  0.251        0.409      0.000000e+00
  0.251        0.424      0.000000e+00
  0.251        0.439      0.000000e+00
  0.251        0.454      0.000000e+00
  0.251        0.469      0.000000e+00
  0.251        0.484      0.000000e+00
  0.251        0.500      0.000000e+00
  0.251        0.515      0.000000e+00
  0.251        0.530      0.000000e+00
  0.251        0.545      0.000000e+00
  0.251        0.560      0.000000e+00
  0.251        0.575      0.000000e+00
  0.251        0.590      0.000000e+00
  0.251        0.605      0.000000e+00
  0.251        0.620      0.000000e+00
  0.251        0.635      0.000000e+00
  0.251        0.650      0.000000e+00
  0.251        0.665      0.000000e+00
  0.251        0.680      0.000000e+00
  0.251        0.695      0.000000e+00
  0.251        0.710      0.000000e+00
  0.251        0.726      0.000000e+00
  0.251        0.741      0.000000e+00
  0.251        0.756      0.000000e+00
  0.251        0.771      0.000000e+00
  0.251        0.786      0.000000e+00
  0.251        0.801      0.000000e+00
  0.251        0.816      0.000000e+00
  0.251        0.831      0.000000e+00
  0.251        0.846      0.000000e+00
  0.251        0.861      0.000000e+00
  0.251        0.876      0.000000e+00
  0.251        0.891      0.000000e+00
  0.251        0.906      0.000000e+00
  0.251        0.921      0.000000e+00
  0.251        0.936      0.000000e+00
  0.251        0.951      0.000000e+00
  0.251        0.967      0.000000e+00
  0.251        0.982      0.000000e+00
  0.251        0.997      0.000000e+00
  0.251        1.012      0.000000e+00
  0.251        1.027      0.000000e+00
  0.251        1.042      0.000000e+00
  0.251        1.057      0.000000e+00
  0.251        1.072      0.000000e+00
  0.251        1.087      0.000000e+00
  0.251        1.102      0.000000e+00
  0.251        1.117      0.000000e+00
  0.251        1.132      0.000000e+00
  0.251        1.147      0.000000e+00
  0.251        1.162      0.000000e+00
  0.251        1.177      0.000000e+00
  0.251        1.192      0.000000e+00

  0.267        0.018      0.000000e+00
  0.267        0.033      0.000000e+00
  0.267        0.048      0.000000e+00
  0.267        0.063      0.000000e+00
  0.267        0.078      0.000000e+00
  0.267        0.093      0.000000e+00
  0.267        0.108      0.000000e+00
  0.267        0.123      0.000000e+00
  0.267        0.138      0.000000e+00
  0.267        0.153      0.000000e+00
  0.267        0.168      0.000000e+00
  0.267        0.183      0.000000e+00
  0.267        0.198      0.000000e+00
  0.267        0.213      0.000000e+00
  0.267        0.228      0.000000e+00
  0.267        0.243      0.000000e+00
  0.267        0.259      0.000000e+00
  0.267        0.274      0.000000e+00
  0.267        0.289      0.000000e+00
  0.267        0.304      0.000000e+00
  0.267        0.319      0.000000e+00
  0.267        0.334      0.000000e+00
  0.267        0.349      0.000000e+00
  0.267        0.364      0.000000e+00
  0.267        0.379      0.000000e+00
  0.267        0.394      0.000000e+00
  0.267        0.409      0.000000e+00
  0.267        0.424      0.000000e+00
  0.267        0.439      0.000000e+00
  0.267        0.454      0.000000e+00
  0.267        0.469      0.000000e+00
  0.267        0.484      0.000000e+00
  0.267        0.500      0.000000e+00
  0.267        0.515      0.000000e+00
  0.267        0.530      0.000000e+00
  0.267        0.545      0.000000e+00
  0.267        0.560      0.000000e+00
  0.267        0.575      0.000000e+00
  0.267        0.590      0.000000e+00
  0.267        0.605      0.000000e+00
  0.267        0.620      0.000000e+00
  0.267        0.635      0.000000e+00
  0.267        0.650      0.000000e+00
  0.267        0.665      0.000000e+00
  0.267        0.680      0.000000e+00
  0.267        0.695      0.000000e+00
  0.267        0.710      0.000000e+00
  0.267        0.726      0.000000e+00
  0.267        0.741      0.000000e+00
  0.267        0.756      0.000000e+00
  0.267        0.771      0.000000e+00
  0.267        0.786      0.000000e+00
  0.267        0.801      0.000000e+00
  0.267        0.816      0.000000e+00
  0.267        0.831      0.000000e+00
  0.267        0.846      0.000000e+00
  0.267        0.861      0.000000e+00
  0.267        0.876      0.000000e+00
  0.267        0.891      0.000000e+00
  0.267        0.906      0.000000e+00
  0.267        0.921      0.000000e+00
  0.267        0.936      0.000000e+00
  0.267        0.951      0.000000e+00
  0.267        0.967      0.000000e+00
  0.267        0.982      0.000000e+00
  0.267        0.997      0.000000e+00
  0.267        1.012      0.000000e+00
  0.267        1.027      0.000000e+00
  0.267        1.042      0.000000e+00
  0.267        1.057      0.000000e+00
  0.267        1.072      0.000000e+00
  0.267        1.087      0.000000e+00
  0.267        1.102      0.000000e+00
  0.267        1.117      0.000000e+00
  0.267        1.132      0.000000e+00
  0.267        1.147      0.000000e+00
  0.267        1.162      0.000000e+00
  0.267        1.177      0.000000e+00
  0.267        1.192      0.000000e+00

  0.282        0.018      0.000000e+00
  0.282        0.033      0.000000e+00
  0.282        0.048      0.000000e+00
  0.282        0.063      0.000000e+00
  0.282        0.078      0.000000e+00
  0.282        0.093      0.000000e+00
  0.282        0.108      0.000000e+00
  0.282        0.123      0.000000e+00
  0.282        0.138      0.000000e+00
  0.282        0.153      0.000000e+00
  0.282        0.168      0.000000e+00
  0.282        0.183      0.000000e+00
  0.282        0.198      0.000000e+00
  0.282        0.213      0.000000e+00
  0.282        0.228      0.000000e+00
  0.282        0.243      0.000000e+00
  0.282        0.259      0.000000e+00
  0.282        0.274      0.000000e+00
  0.282        0.289      0.000000e+00
  0.282        0.304      0.000000e+00
  0.282        0.319      0.000000e+00
  0.282        0.334      0.000000e+00
  0.282        0.349      0.000000e+00
  0.282        0.364      0.000000e+00
  0.282        0.379      0.000000e+00
  0.282        0.394      0.000000e+00
  0.282        0.409      0.000000e+00
  0.282        0.424      0.000000e+00
  0.282        0.439      0.000000e+00
  0.282        0.454      0.000000e+00
  0.282        0.469      0.000000e+00
  0.282        0.484      0.000000e+00
  0.282        0.500      0.000000e+00
  0.282        0.515      0.000000e+00
  0.282        0.530      0.000000e+00
  0.282        0.545      0.000000e+00
  0.282        0.560      0.000000e+00
  0.282        0.575      0.000000e+00
  0.282        0.590      0.000000e+00
  0.282        0.605      0.000000e+00
  0.282        0.620      0.000000e+00
  0.282        0.635      0.000000e+00
  0.282        0.650      0.000000e+00
  0.282        0.665      0.000000e+00
  0.282        0.680      0.000000e+00
  0.282        0.695      0.000000e+00
  0.282        0.710      0.000000e+00
  0.282        0.726      0.000000e+00
  0.282        0.741      0.000000e+00
  0.282        0.756      0.000000e+00
  0.282        0.771      0.000000e+00
  0.282        0.786      0.000000e+00
  0.282        0.801      0.000000e+00
  0.282        0.816      0.000000e+00
  0.282        0.831      0.000000e+00
  0.282        0.846      0.000000e+00
  0.282        0.861      0.000000e+00
  0.282        0.876      0.000000e+00
  0.282        0.891      0.000000e+00
  0.282        0.906      0.000000e+00
  0.282        0.921      0.000000e+00
  0.282        0.936      0.000000e+00
  0.282        0.951      0.000000e+00
  0.282        0.967      0.000000e+00
  0.282        0.982      0.000000e+00
  0.282        0.997      0.000000e+00
  0.282        1.012      0.000000e+00
  0.282        1.027      0.000000e+00
  0.282        1.042      0.000000e+00
  0.282        1.057      0.000000e+00
  0.282        1.072      0.000000e+00
  0.282        1.087      0.000000e+00
  0.282        1.102      0.000000e+00
  0.282        1.117      0.000000e+00
  0.282        1.132      0.000000e+00
  0.282        1.147      0.000000e+00
  0.282        1.162      0.000000e+00
  0.282        1.177      0.000000e+00
  0.282        1.192      0.000000e+00

  0.297        0.018      0.000000e+00
  0.297        0.033      0.000000e+00
  0.297        0.048      0.000000e+00
  0.297        0.063      0.000000e+00
  0.297        0.078      0.000000e+00
  0.297        0.093      0.000000e+00
  0.297        0.108      0.000000e+00
  0.297        0.123      0.000000e+00
  0.297        0.138      0.000000e+00
  0.297        0.153      0.000000e+00
  0.297        0.168      0.000000e+00
  0.297        0.183      0.000000e+00
  0.297        0.198      0.000000e+00
  0.297        0.213      0.000000e+00
  0.297        0.228      0.000000e+00
  0.297        0.243      0.000000e+00
  0.297        0.259      0.000000e+00
  0.297        0.274      0.000000e+00
  0.297        0.289      0.000000e+00
  0.297        0.304      0.000000e+00
  0.297        0.319      0.000000e+00
  0.297        0.334      0.000000e+00
  0.297        0.349      0.000000e+00
  0.297        0.364      0.000000e+00
  0.297        0.379      0.000000e+00
  0.297        0.394      0.000000e+00
  0.297        0.409      0.000000e+00
  0.297        0.424      0.000000e+00
  0.297        0.439      0.000000e+00
  0.297        0.454      0.000000e+00
  0.297        0.469      0.000000e+00
  0.297        0.484      0.000000e+00
  0.297        0.500      0.000000e+00
  0.297        0.515      0.000000e+00
  0.297        0.530      0.000000e+00
  0.297        0.545      0.000000e+00
  0.297        0.560      0.000000e+00
  0.297        0.575      0.000000e+00
  0.297        0.590      0.000000e+00
  0.297        0.605      0.000000e+00
  0.297        0.620      0.000000e+00
  0.297        0.635      0.000000e+00
  0.297        0.650      0.000000e+00
  0.297        0.665      0.000000e+00
  0.297        0.680      0.000000e+00
  0.297        0.695      0.000000e+00
  0.297        0.710      0.000000e+00
  0.297        0.726      0.000000e+00
  0.297        0.741      0.000000e+00
  0.297        0.756      0.000000e+00
  0.297        0.771      0.000000e+00
  0.297        0.786      0.000000e+00
  0.297        0.801      0.000000e+00
  0.297        0.816      0.000000e+00
  0.297        0.831      0.000000e+00
  0.297        0.846      0.000000e+00
  0.297        0.861      0.000000e+00
  0.297        0.876      0.000000e+00
  0.297        0.891      0.000000e+00
  0.297        0.906      0.000000e+00
  0.297        0.921      0.000000e+00
  0.297        0.936      0.000000e+00
  0.297        0.951      0.000000e+00
  0.297        0.967      0.000000e+00
  0.297        0.982      0.000000e+00
  0.297        0.997      0.000000e+00
  0.297        1.012      0.000000e+00
  0.297        1.027      0.000000e+00
  0.297        1.042      0.000000e+00
  0.297        1.057      0.000000e+00
  0.297        1.072      0.000000e+00
  0.297        1.087      0.000000e+00
  0.297        1.102      0.000000e+00
  0.297        1.117      0.000000e+00
  0.297        1.132      0.000000e+00
  0.297        1.147      0.000000e+00
  0.297        1.162      0.000000e+00
  0.297        1.177      0.000000e+00
  0.297        1.192      0.000000e+00

  0.312        0.018      1.000000e+00
  0.312        0.033      0.000000e+00
  0.312        0.048      0.000000e+00
  0.312        0.063      0.000000e+00
  0.312        0.078      0.000000e+00
  0.312        0.093      0.000000e+00
  0.312        0.108      0.000000e+00
  0.312        0.123      0.000000e+00
  0.312        0.138      0.000000e+00
  0.312        0.153      0.000000e+00
  0.312        0.168      0.000000e+00
  0.312        0.183      0.000000e+00
  0.312        0.198      0.000000e+00
  0.312        0.213      0.000000e+00
  0.312        0.228      0.000000e+00
  0.312        0.243      0.000000e+00
  0.312        0.259      0.000000e+00
  0.312        0.274      0.000000e+00
  0.312        0.289      0.000000e+00
  0.312        0.304      0.000000e+00
  0.312        0.319      0.000000e+00
  0.312        0.334      0.000000e+00
  0.312        0.349      0.000000e+00
  0.312        0.364      0.000000e+00
  0.312        0.379      0.000000e+00
  0.312        0.394      0.000000e+00
  0.312        0.409      0.000000e+00
  0.312        0.424      0.000000e+00
  0.312        0.439      0.000000e+00
  0.312        0.454      0.000000e+00
  0.312        0.469      0.000000e+00
  0.312        0.484      0.000000e+00
  0.312        0.500      0.000000e+00
  0.312        0.515      0.000000e+00
  0.312        0.530      0.000000e+00
  0.312        0.545      0.000000e+00
  0.312        0.560      0.000000e+00
  0.312        0.575      0.000000e+00
  0.312        0.590      0.000000e+00
  0.312        0.605      0.000000e+00
  0.312        0.620      0.000000e+00
  0.312        0.635      0.000000e+00
  0.312        0.650      0.000000e+00
  0.312        0.665      0.000000e+00
  0.312        0.680      0.000000e+00
  0.312        0.695      0.000000e+00
  0.312        0.710      0.000000e+00
  0.312        0.726      0.000000e+00
  0.312        0.741      0.000000e+00
  0.312        0.756      0.000000e+00
  0.312        0.771      0.000000e+00
  0.312        0.786      0.000000e+00
  0.312        0.801      0.000000e+00
  0.312        0.816      0.000000e+00
  0.312        0.831      0.000000e+00
  0.312        0.846      0.000000e+00
  0.312        0.861      0.000000e+00
  0.312        0.876      0.000000e+00
  0.312        0.891      0.000000e+00
  0.312        0.906      0.000000e+00
  0.312        0.921      0.000000e+00
  0.312        0.936      0.000000e+00
  0.312        0.951      0.000000e+00
  0.312        0.967      0.000000e+00
  0.312        0.982      0.000000e+00
  0.312        0.997      0.000000e+00
  0.312        1.012      0.000000e+00
  0.312        1.027      0.000000e+00
  0.312        1.042      0.000000e+00
  0.312        1.057      0.000000e+00
  0.312        1.072      0.000000e+00
  0.312        1.087      0.000000e+00
  0.312        1.102      0.000000e+00
  0.312        1.117      0.000000e+00
  0.312        1.132      0.000000e+00
  0.312        1.147      0.000000e+00
  0.312        1.162      0.000000e+00
  0.312        1.177      0.000000e+00
  0.312        1.192      0.000000e+00

  0.327        0.018      0.000000e+00
  0.327        0.033      0.000000e+00
  0.327        0.048      0.000000e+00
  0.327        0.063      0.000000e+00
  0.327        0.078      0.000000e+00
  0.327        0.093      0.000000e+00
  0.327        0.108      0.000000e+00
  0.327        0.123      0.000000e+00
  0.327        0.138      0.000000e+00
  0.327        0.153      0.000000e+00
  0.327        0.168      0.000000e+00
  0.327        0.183      0.000000e+00
  0.327        0.198      0.000000e+00
  0.327        0.213      0.000000e+00
  0.327        0.228      0.000000e+00
  0.327        0.243      0.000000e+00
  0.327        0.259      0.000000e+00
  0.327        0.274      0.000000e+00
  0.327        0.289      0.000000e+00
  0.327        0.304      0.000000e+00
  0.327        0.319      0.000000e+00
  0.327        0.334      0.000000e+00
  0.327        0.349      0.000000e+00
  0.327        0.364      0.000000e+00
  0.327        0.379      0.000000e+00
  0.327        0.394      0.000000e+00
  0.327        0.409      0.000000e+00
  0.327        0.424      0.000000e+00
  0.327        0.439      0.000000e+00
  0.327        0.454      0.000000e+00
  0.327        0.469      0.000000e+00
  0.327        0.484      0.000000e+00
  0.327        0.500      0.000000e+00
  0.327        0.515      0.000000e+00
  0.327        0.530      0.000000e+00
  0.327        0.545      0.000000e+00
  0.327        0.560      0.000000e+00
  0.327        0.575      0.000000e+00
  0.327        0.590      0.000000e+00
  0.327        0.605      0.000000e+00
  0.327        0.620      0.000000e+00
  0.327        0.635      0.000000e+00
  0.327        0.650      0.000000e+00
  0.327        0.665      0.000000e+00
  0.327        0.680      0.000000e+00
  0.327        0.695      0.000000e+00
  0.327        0.710      0.000000e+00
  0.327        0.726      0.000000e+00
  0.327        0.741      0.000000e+00
  0.327        0.756      0.000000e+00
  0.327        0.771      0.000000e+00
  0.327        0.786      0.000000e+00
  0.327        0.801      0.000000e+00
  0.327        0.816      0.000000e+00
  0.327        0.831      0.000000e+00
  0.327        0.846      0.000000e+00
  0.327        0.861      0.000000e+00
  0.327        0.876      0.000000e+00
  0.327        0.891      0.000000e+00
  0.327        0.906      0.000000e+00
  0.327        0.921      0.000000e+00
  0.327        0.936      0.000000e+00
  0.327        0.951      0.000000e+00
  0.327        0.967      0.000000e+00
  0.327        0.982      0.000000e+00
  0.327        0.997      0.000000e+00
  0.327        1.012      0.000000e+00
  0.327        1.027      0.000000e+00
  0.327        1.042      0.000000e+00
  0.327        1.057      0.000000e+00
  0.327        1.072      0.000000e+00
  0.327        1.087      0.000000e+00
  0.327        1.102      0.000000e+00
  0.327        1.117      0.000000e+00
  0.327        1.132      0.000000e+00
  0.327        1.147      0.000000e+00
  0.327        1.162      0.000000e+00
  0.327        1.177      0.000000e+00
  0.327        1.192      0.000000e+00

  0.342        0.018      0.000000e+00
  0.342        0.033      0.000000e+00
  0.342        0.048      0.000000e+00
  0.342        0.063      0.000000e+00
  0.342        0.078      0.000000e+00
  0.342        0.093      0.000000e+00
  0.342        0.108      0.000000e+00
  0.342        0.123      0.000000e+00
  0.342        0.138      0.000000e+00
  0.342        0.153      0.000000e+00
  0.342        0.168      0.000000e+00
  0.342        0.183      0.000000e+00
  0.342        0.198      0.000000e+00
  0.342        0.213      0.000000e+00
  0.342        0.228      0.000000e+00
  0.342        0.243      0.000000e+00
  0.342        0.259      0.000000e+00
  0.342        0.274      0.000000e+00
  0.342        0.289      0.000000e+00
  0.342        0.304      0.000000e+00
  0.342        0.319      0.000000e+00
  0.342        0.334      0.000000e+00
  0.342        0.349      0.000000e+00
  0.342        0.364      0.000000e+00
  0.342        0.379      0.000000e+00
  0.342        0.394      0.000000e+00
  0.342        0.409      0.000000e+00
  0.342        0.424      0.000000e+00
  0.342        0.439      0.000000e+00
  0.342        0.454      0.000000e+00
  0.342        0.469      0.000000e+00
  0.342        0.484      0.000000e+00
  0.342        0.500      0.000000e+00
  0.342        0.515      0.000000e+00
  0.342        0.530      0.000000e+00
  0.342        0.545      0.000000e+00
  0.342        0.560      0.000000e+00
  0.342        0.575      0.000000e+00
  0.342        0.590      0.000000e+00
  0.342        0.605      0.000000e+00
  0.342        0.620      0.000000e+00
  0.342        0.635      0.000000e+00
  0.342        0.650      0.000000e+00
  0.342        0.665      0.000000e+00
  0.342        0.680      0.000000e+00
  0.342        0.695      0.000000e+00
  0.342        0.710      0.000000e+00
  0.342        0.726      0.000000e+00
  0.342        0.741      0.000000e+00
  0.342        0.756      0.000000e+00
  0.342        0.771      0.000000e+00
  0.342        0.786      0.000000e+00
  0.342        0.801      0.000000e+00
  0.342        0.816      0.000000e+00
  0.342        0.831      0.000000e+00
  0.342        0.846      0.000000e+00
  0.342        0.861      0.000000e+00
  0.342        0.876      0.000000e+00
  0.342        0.891      0.000000e+00
  0.342        0.906      0.000000e+00
  0.342        0.921      0.000000e+00
  0.342        0.936      0.000000e+00
  0.342        0.951      0.000000e+00
  0.342        0.967      0.000000e+00
  0.342        0.982      0.000000e+00
  0.342        0.997      0.000000e+00
  0.342        1.012      0.000000e+00
  0.342        1.027      0.000000e+00
  0.342        1.042      0.000000e+00
  0.342        1.057      0.000000e+00
  0.342        1.072      0.000000e+00
  0.342        1.087      0.000000e+00
  0.342        1.102      0.000000e+00
  0.342        1.117      0.000000e+00
  0.342        1.132      0.000000e+00
  0.342        1.147      0.000000e+00
  0.342        1.162      0.000000e+00
  0.342        1.177      0.000000e+00
  0.342        1.192      0.000000e+00

  0.358        0.018      0.000000e+00
  0.358        0.033      0.000000e+00
  0.358        0.048      0.000000e+00
  0.358        0.063      0.000000e+00
  0.358        0.078      0.000000e+00
  0.358        0.093      0.000000e+00
  0.358        0.108      0.000000e+00
  0.358        0.123      0.000000e+00
  0.358        0.138      0.000000e+00
  0.358        0.153      0.000000e+00
  0.358        0.168      0.000000e+00
  0.358        0.183      0.000000e+00
  0.358        0.198      0.000000e+00
  0.358        0.213      0.000000e+00
  0.358        0.228      0.000000e+00
  0.358        0.243      0.000000e+00
  0.358        0.259      0.000000e+00
  0.358        0.274      0.000000e+00
  0.358        0.289      0.000000e+00
  0.358        0.304      0.000000e+00
  0.358        0.319      0.000000e+00
  0.358        0.334      0.000000e+00
  0.358        0.349      0.000000e+00
  0.358        0.364      0.000000e+00
  0.358        0.379      0.000000e+00
  0.358        0.394      0.000000e+00
  0.358        0.409      0.000000e+00
  0.358        0.424      0.000000e+00
  0.358        0.439      0.000000e+00
  0.358        0.454      0.000000e+00
  0.358        0.469      0.000000e+00
  0.358        0.484      0.000000e+00
  0.358        0.500      0.000000e+00
  0.358        0.515      0.000000e+00
  0.358        0.530      0.000000e+00
  0.358        0.545      0.000000e+00
  0.358        0.560      0.000000e+00
  0.358        0.575      0.000000e+00
  0.358        0.590      0.000000e+00
  0.358        0.605      0.000000e+00
  0.358        0.620      0.000000e+00
  0.358        0.635      0.000000e+00
  0.358        0.650      0.000000e+00
  0.358        0.665      0.000000e+00
  0.358        0.680      0.000000e+00
  0.358        0.695      0.000000e+00
  0.358        0.710      0.000000e+00
  0.358        0.726      0.000000e+00
  0.358        0.741      0.000000e+00
  0.358        0.756      0.000000e+00
  0.358        0.771      0.000000e+00
  0.358        0.786      0.000000e+00
  0.358        0.801      0.000000e+00
  0.358        0.816      0.000000e+00
  0.358        0.831      0.000000e+00
  0.358        0.846      0.000000e+00
  0.358        0.861      0.000000e+00
  0.358        0.876      0.000000e+00
  0.358        0.891      0.000000e+00
  0.358        0.906      0.000000e+00
  0.358        0.921      0.000000e+00
  0.358        0.936      0.000000e+00
  0.358        0.951      0.000000e+00
  0.358        0.967      0.000000e+00
  0.358        0.982      0.000000e+00
  0.358        0.997      0.000000e+00
  0.358        1.012      0.000000e+00
  0.358        1.027      0.000000e+00
  0.358        1.042      0.000000e+00
  0.358        1.057      0.000000e+00
  0.358        1.072      0.000000e+00
  0.358        1.087      0.000000e+00
  0.358        1.102      0.000000e+00
  0.358        1.117      0.000000e+00
  0.358        1.132      0.000000e+00
  0.358        1.147      0.000000e+00
  0.358        1.162      0.000000e+00
  0.358        1.177      0.000000e+00
  0.358        1.192      0.000000e+00

  0.373        0.018      0.000000e+00
  0.373        0.033      0.000000e+00
  0.373        0.048      0.000000e+00
  0.373        0.063      0.000000e+00
  0.373        0.078      0.000000e+00
  0.373        0.093      0.000000e+00
  0.373        0.108      0.000000e+00
  0.373        0.123      0.000000e+00
  0.373        0.138      0.000000e+00
  0.373        0.153      0.000000e+00
  0.373        0.168      0.000000e+00
  0.373        0.183      0.000000e+00
  0.373        0.198      0.000000e+00
  0.373        0.213      0.000000e+00
  0.373        0.228      0.000000e+00
  0.373        0.243      0.000000e+00
  0.373        0.259      0.000000e+00
  0.373        0.274      0.000000e+00
  0.373        0.289      0.000000e+00
  0.373        0.304      0.000000e+00
  0.373        0.319      0.000000e+00
  0.373        0.334      0.000000e+00
  0.373        0.349      0.000000e+00
  0.373        0.364      0.000000e+00
  0.373        0.379      0.000000e+00
  0.373        0.394      0.000000e+00
  0.373        0.409      0.000000e+00
  0.373        0.424      0.000000e+00
  0.373        0.439      0.000000e+00
  0.373        0.454      0.000000e+00
  0.373        0.469      0.000000e+00
  0.373        0.484      0.000000e+00
  0.373        0.500      0.000000e+00
  0.373        0.515      0.000000e+00
  0.373        0.530      0.000000e+00
  0.373        0.545      0.000000e+00
  0.373        0.560      0.000000e+00
  0.373        0.575      0.000000e+00
  0.373        0.590      0.000000e+00
  0.373        0.605      0.000000e+00
  0.373        0.620      0.000000e+00
  0.373        0.635      0.000000e+00
  0.373        0.650      0.000000e+00
  0.373        0.665      0.000000e+00
  0.373        0.680      0.000000e+00
  0.373        0.695      0.000000e+00
  0.373        0.710      0.000000e+00
  0.373        0.726      0.000000e+00
  0.373        0.741      0.000000e+00
  0.373        0.756      0.000000e+00
  0.373        0.771      0.000000e+00
  0.373        0.786      0.000000e+00
  0.373        0.801      0.000000e+00
  0.373        0.816      0.000000e+00
  0.373        0.831      0.000000e+00
  0.373        0.846      0.000000e+00
  0.373        0.861      0.000000e+00
  0.373        0.876      0.000000e+00
  0.373        0.891      0.000000e+00
  0.373        0.906      0.000000e+00
  0.373        0.921      0.000000e+00
  0.373        0.936      0.000000e+00
  0.373        0.951      0.000000e+00
  0.373        0.967      0.000000e+00
  0.373        0.982      0.000000e+00
  0.373        0.997      0.000000e+00
  0.373        1.012      0.000000e+00
  0.373        1.027      0.000000e+00
  0.373        1.042      0.000000e+00
  0.373        1.057      0.000000e+00
  0.373        1.072      0.000000e+00
  0.373        1.087      0.000000e+00
  0.373        1.102      0.000000e+00
  0.373        1.117      0.000000e+00
  0.373        1.132      0.000000e+00
  0.373        1.147      0.000000e+00
  0.373        1.162      0.000000e+00
  0.373        1.177      0.000000e+00
  0.373        1.192      0.000000e+00

  0.388        0.018      0.000000e+00
  0.388        0.033      0.000000e+00
  0.388        0.048      0.000000e+00
  0.388        0.063      0.000000e+00
  0.388        0.078      0.000000e+00
  0.388        0.093      0.000000e+00
  0.388        0.108      0.000000e+00
  0.388        0.123      0.000000e+00
  0.388        0.138      0.000000e+00
  0.388        0.153      0.000000e+00
  0.388        0.168      0.000000e+00
  0.388        0.183      0.000000e+00
  0.388        0.198      0.000000e+00
  0.388        0.213      0.000000e+00
  0.388        0.228      0.000000e+00
  0.388        0.243      0.000000e+00
  0.388        0.259      0.000000e+00
  0.388        0.274      0.000000e+00
  0.388        0.289      0.000000e+00
  0.388        0.304      0.000000e+00
  0.388        0.319      0.000000e+00
  0.388        0.334      0.000000e+00
  0.388        0.349      0.000000e+00
  0.388        0.364      0.000000e+00
  0.388        0.379      0.000000e+00
  0.388        0.394      0.000000e+00
  0.388        0.409      0.000000e+00
  0.388        0.424      0.000000e+00
  0.388        0.439      0.000000e+00
  0.388        0.454      0.000000e+00
  0.388        0.469      0.000000e+00
  0.388        0.484      0.000000e+00
  0.388        0.500      0.000000e+00
  0.388        0.515      0.000000e+00
  0.388        0.530      0.000000e+00
  0.388        0.545      0.000000e+00
  0.388        0.560      0.000000e+00
  0.388        0.575      0.000000e+00
  0.388        0.590      0.000000e+00
  0.388        0.605      0.000000e+00
  0.388        0.620      0.000000e+00
  0.388        0.635      0.000000e+00
  0.388        0.650      0.000000e+00
  0.388        0.665      0.000000e+00
  0.388        0.680      0.000000e+00
  0.388        0.695      0.000000e+00
  0.388        0.710      0.000000e+00
  0.388        0.726      0.000000e+00
  0.388        0.741      0.000000e+00
  0.388        0.756      0.000000e+00
  0.388        0.771      0.000000e+00
  0.388        0.786      0.000000e+00
  0.388        0.801      0.000000e+00
  0.388        0.816      0.000000e+00
  0.388        0.831      0.000000e+00
  0.388        0.846      0.000000e+00
  0.388        0.861      0.000000e+00
  0.388        0.876      0.000000e+00
  0.388        0.891      0.000000e+00
  0.388        0.906      0.000000e+00
  0.388        0.921      0.000000e+00
  0.388        0.936      0.000000e+00
  0.388        0.951      0.000000e+00
  0.388        0.967      0.000000e+00
  0.388        0.982      0.000000e+00
  0.388        0.997      0.000000e+00
  0.388        1.012      0.000000e+00
  0.388        1.027      0.000000e+00
  0.388        1.042      0.000000e+00
  0.388        1.057      0.000000e+00
  0.388        1.072      0.000000e+00
  0.388        1.087      0.000000e+00
  0.388        1.102      0.000000e+00
  0.388        1.117      0.000000e+00
  0.388        1.132      0.000000e+00
  0.388        1.147      0.000000e+00
  0.388        1.162      0.000000e+00
  0.388        1.177      0.000000e+00
  0.388        1.192      0.000000e+00

  0.403        0.018      0.000000e+00
  0.403        0.033      0.000000e+00
  0.403        0.048      0.000000e+00
  0.403        0.063      0.000000e+00
  0.403        0.078      0.000000e+00
  0.403        0.093      0.000000e+00
  0.403        0.108      0.000000e+00
  0.403        0.123      0.000000e+00
  0.403        0.138      0.000000e+00
  0.403        0.153      0.000000e+00
  0.403        0.168      0.000000e+00
  0.403        0.183      0.000000e+00
  0.403        0.198      0.000000e+00
  0.403        0.213      0.000000e+00
  0.403        0.228      0.000000e+00
  0.403        0.243      0.000000e+00
  0.403        0.259      0.000000e+00
  0.403        0.274      0.000000e+00
  0.403        0.289      0.000000e+00
  0.403        0.304      0.000000e+00
  0.403        0.319      0.000000e+00
  0.403        0.334      0.000000e+00
  0.403        0.349      0.000000e+00
  0.403        0.364      0.000000e+00
  0.403        0.379      0.000000e+00
  0.403        0.394      0.000000e+00
  0.403        0.409      0.000000e+00
  0.403        0.424      0.000000e+00
  0.403        0.439      0.000000e+00
  0.403        0.454      0.000000e+00
  0.403        0.469      0.000000e+00
  0.403        0.484      0.000000e+00
  0.403        0.500      0.000000e+00
  0.403        0.515      0.000000e+00
  0.403        0.530      0.000000e+00
  0.403        0.545      0.000000e+00
  0.403        0.560      0.000000e+00
  0.403        0.575      0.000000e+00
  0.403        0.590      0.000000e+00
  0.403        0.605      0.000000e+00
  0.403        0.620      0.000000e+00
  0.403        0.635      0.000000e+00
  0.403        0.650      0.000000e+00
  0.403        0.665      0.000000e+00
  0.403        0.680      0.000000e+00
  0.403        0.695      0.000000e+00
  0.403        0.710      0.000000e+00
  0.403        0.726      0.000000e+00
  0.403        0.741      0.000000e+00
  0.403        0.756      0.000000e+00
  0.403        0.771      0.000000e+00
  0.403        0.786      0.000000e+00
  0.403        0.801      0.000000e+00
  0.403        0.816      0.000000e+00
  0.403        0.831      0.000000e+00
  0.403        0.846      0.000000e+00
  0.403        0.861      0.000000e+00
  0.403        0.876      0.000000e+00
  0.403        0.891      0.000000e+00
  0.403        0.906      0.000000e+00
  0.403        0.921      0.000000e+00
  0.403        0.936      0.000000e+00
  0.403        0.951      0.000000e+00
  0.403        0.967      0.000000e+00
  0.403        0.982      0.000000e+00
  0.403        0.997      0.000000e+00
  0.403        1.012      0.000000e+00
  0.403        1.027      0.000000e+00
  0.403        1.042      0.000000e+00
  0.403        1.057      0.000000e+00
  0.403        1.072      0.000000e+00
  0.403        1.087      0.000000e+00
  0.403        1.102      0.000000e+00
  0.403        1.117      0.000000e+00
  0.403        1.132      0.000000e+00
  0.403        1.147      0.000000e+00
  0.403        1.162      0.000000e+00
  0.403        1.177      0.000000e+00
  0.403        1.192      0.000000e+00

  0.418        0.018      1.000000e+00
  0.418        0.033      0.000000e+00
  0.418        0.048      0.000000e+00
  0.418        0.063      0.000000e+00
  0.418        0.078      0.000000e+00
  0.418        0.093      0.000000e+00
  0.418        0.108      0.000000e+00
  0.418        0.123      0.000000e+00
  0.418        0.138      0.000000e+00
  0.418        0.153      0.000000e+00
  0.418        0.168      0.000000e+00
  0.418        0.183      0.000000e+00
  0.418        0.198      0.000000e+00
  0.418        0.213      0.000000e+00
  0.418        0.228      0.000000e+00
  0.418        0.243      0.000000e+00
  0.418        0.259      0.000000e+00
  0.418        0.274      0.000000e+00
  0.418        0.289      0.000000e+00
  0.418        0.304      0.000000e+00
  0.418        0.319      0.000000e+00
  0.418        0.334      0.000000e+00
  0.418        0.349      0.000000e+00
  0.418        0.364      0.000000e+00
  0.418        0.379      0.000000e+00
  0.418        0.394      0.000000e+00
  0.418        0.409      0.000000e+00
  0.418        0.424      0.000000e+00
  0.418        0.439      0.000000e+00
  0.418        0.454      0.000000e+00
  0.418        0.469      0.000000e+00
  0.418        0.484      0.000000e+00
  0.418        0.500      0.000000e+00
  0.418        0.515      0.000000e+00
  0.418        0.530      0.000000e+00
  0.418        0.545      0.000000e+00
  0.418        0.560      0.000000e+00
  0.418        0.575      0.000000e+00
  0.418        0.590      0.000000e+00
  0.418        0.605      0.000000e+00
  0.418        0.620      0.000000e+00
  0.418        0.635      0.000000e+00
  0.418        0.650      0.000000e+00
  0.418        0.665      0.000000e+00
  0.418        0.680      0.000000e+00
  0.418        0.695      0.000000e+00
  0.418        0.710      0.000000e+00
  0.418        0.726      0.000000e+00
  0.418        0.741      0.000000e+00
  0.418        0.756      0.000000e+00
  0.418        0.771      0.000000e+00
  0.418        0.786      0.000000e+00
  0.418        0.801      0.000000e+00
  0.418        0.816      0.000000e+00
  0.418        0.831      0.000000e+00
  0.418        0.846      0.000000e+00
  0.418        0.861      0.000000e+00
  0.418        0.876      0.000000e+00
  0.418        0.891      0.000000e+00
  0.418        0.906      0.000000e+00
  0.418        0.921      0.000000e+00
  0.418        0.936      0.000000e+00
  0.418        0.951      0.000000e+00
  0.418        0.967      0.000000e+00
  0.418        0.982      0.000000e+00
  0.418        0.997      0.000000e+00
  0.418        1.012      0.000000e+00
  0.418        1.027      0.000000e+00
  0.418        1.042      0.000000e+00
  0.418        1.057      0.000000e+00
  0.418        1.072      0.000000e+00
  0.418        1.087      0.000000e+00
  0.418        1.102      0.000000e+00
  0.418        1.117      0.000000e+00
  0.418        1.132      0.000000e+00
  0.418        1.147      0.000000e+00
  0.418        1.162      0.000000e+00
  0.418        1.177      0.000000e+00
  0.418        1.192      0.000000e+00

  0.434        0.018      0.000000e+00
  0.434        0.033      0.000000e+00
  0.434        0.048      0.000000e+00
  0.434        0.063      0.000000e+00
  0.434        0.078      0.000000e+00
  0.434        0.093      0.000000e+00
  0.434        0.108      0.000000e+00
  0.434        0.123      0.000000e+00
  0.434        0.138      0.000000e+00
  0.434        0.153      0.000000e+00
  0.434        0.168      0.000000e+00
  0.434        0.183      0.000000e+00
  0.434        0.198      0.000000e+00
  0.434        0.213      0.000000e+00
  0.434        0.228      0.000000e+00
  0.434        0.243      0.000000e+00
  0.434        0.259      0.000000e+00
  0.434        0.274      0.000000e+00
  0.434        0.289      0.000000e+00
  0.434        0.304      0.000000e+00
  0.434        0.319      0.000000e+00
  0.434        0.334      0.000000e+00
  0.434        0.349      0.000000e+00
  0.434        0.364      0.000000e+00
  0.434        0.379      0.000000e+00
  0.434        0.394      0.000000e+00
  0.434        0.409      0.000000e+00
  0.434        0.424      0.000000e+00
  0.434        0.439      0.000000e+00
  0.434        0.454      0.000000e+00
  0.434        0.469      0.000000e+00
  0.434        0.484      0.000000e+00
  0.434        0.500      0.000000e+00
  0.434        0.515      0.000000e+00
  0.434        0.530      0.000000e+00
  0.434        0.545      0.000000e+00
  0.434        0.560      0.000000e+00
  0.434        0.575      0.000000e+00
  0.434        0.590      0.000000e+00
  0.434        0.605      0.000000e+00
  0.434        0.620      0.000000e+00
  0.434        0.635      0.000000e+00
  0.434        0.650      0.000000e+00
  0.434        0.665      0.000000e+00
  0.434        0.680      0.000000e+00
  0.434        0.695      0.000000e+00
  0.434        0.710      0.000000e+00
  0.434        0.726      0.000000e+00
  0.434        0.741      0.000000e+00
  0.434        0.756      0.000000e+00
  0.434        0.771      0.000000e+00
  0.434        0.786      0.000000e+00
  0.434        0.801      0.000000e+00
  0.434        0.816      0.000000e+00
  0.434        0.831      0.000000e+00
  0.434        0.846      0.000000e+00
  0.434        0.861      0.000000e+00
  0.434        0.876      0.000000e+00
  0.434        0.891      0.000000e+00
  0.434        0.906      0.000000e+00
  0.434        0.921      0.000000e+00
  0.434        0.936      0.000000e+00
  0.434        0.951      0.000000e+00
  0.434        0.967      0.000000e+00
  0.434        0.982      0.000000e+00
  0.434        0.997      0.000000e+00
  0.434        1.012      0.000000e+00
  0.434        1.027      0.000000e+00
  0.434        1.042      0.000000e+00
  0.434        1.057      0.000000e+00
  0.434        1.072      0.000000e+00
  0.434        1.087      0.000000e+00
  0.434        1.102      0.000000e+00
  0.434        1.117      0.000000e+00
  0.434        1.132      0.000000e+00
  0.434        1.147      0.000000e+00
  0.434        1.162      0.000000e+00
  0.434        1.177      0.000000e+00
  0.434        1.192      0.000000e+00

  0.449        0.018      1.000000e+00
  0.449        0.033      0.000000e+00
  0.449        0.048      0.000000e+00
  0.449        0.063      0.000000e+00
  0.449        0.078      0.000000e+00
  0.449        0.093      0.000000e+00
  0.449        0.108      0.000000e+00
  0.449        0.123      0.000000e+00
  0.449        0.138      0.000000e+00
  0.449        0.153      0.000000e+00
  0.449        0.168      0.000000e+00
  0.449        0.183      0.000000e+00
  0.449        0.198      0.000000e+00
  0.449        0.213      0.000000e+00
  0.449        0.228      0.000000e+00
  0.449        0.243      0.000000e+00
  0.449        0.259      0.000000e+00
  0.449        0.274      0.000000e+00
  0.449        0.289      0.000000e+00
  0.449        0.304      0.000000e+00
  0.449        0.319      0.000000e+00
  0.449        0.334      0.000000e+00
  0.449        0.349      0.000000e+00
  0.449        0.364      0.000000e+00
  0.449        0.379      0.000000e+00
  0.449        0.394      0.000000e+00
  0.449        0.409      0.000000e+00
  0.449        0.424      0.000000e+00
  0.449        0.439      0.000000e+00
  0.449        0.454      0.000000e+00
  0.449        0.469      0.000000e+00
  0.449        0.484      0.000000e+00
  0.449        0.500      0.000000e+00
  0.449        0.515      0.000000e+00
  0.449        0.530      0.000000e+00
  0.449        0.545      0.000000e+00
  0.449        0.560      0.000000e+00
  0.449        0.575      0.000000e+00
  0.449        0.590      0.000000e+00
  0.449        0.605      0.000000e+00
  0.449        0.620      0.000000e+00
  0.449        0.635      0.000000e+00
  0.449        0.650      0.000000e+00
  0.449        0.665      0.000000e+00
  0.449        0.680      0.000000e+00
  0.449        0.695      0.000000e+00
  0.449        0.710      0.000000e+00
  0.449        0.726      0.000000e+00
  0.449        0.741      0.000000e+00
  0.449        0.756      0.000000e+00
  0.449        0.771      0.000000e+00
  0.449        0.786      0.000000e+00
  0.449        0.801      0.000000e+00
  0.449        0.816      0.000000e+00
  0.449        0.831      0.000000e+00
  0.449        0.846      0.000000e+00
  0.449        0.861      0.000000e+00
  0.449        0.876      0.000000e+00
  0.449        0.891      0.000000e+00
  0.449        0.906      0.000000e+00
  0.449        0.921      0.000000e+00
  0.449        0.936      0.000000e+00
  0.449        0.951      0.000000e+00
  0.449        0.967      0.000000e+00
  0.449        0.982      0.000000e+00
  0.449        0.997      0.000000e+00
  0.449        1.012      0.000000e+00
  0.449        1.027      0.000000e+00
  0.449        1.042      0.000000e+00
  0.449        1.057      0.000000e+00
  0.449        1.072      0.000000e+00
  0.449        1.087      0.000000e+00
  0.449        1.102      0.000000e+00
  0.449        1.117      0.000000e+00
  0.449        1.132      0.000000e+00
  0.449        1.147      0.000000e+00
  0.449        1.162      0.000000e+00
  0.449        1.177      0.000000e+00
  0.449        1.192      0.000000e+00

  0.464        0.018      0.000000e+00
  0.464        0.033      0.000000e+00
  0.464        0.048      0.000000e+00
  0.464        0.063      0.000000e+00
  0.464        0.078      0.000000e+00
  0.464        0.093      0.000000e+00
  0.464        0.108      0.000000e+00
  0.464        0.123      0.000000e+00
  0.464        0.138      0.000000e+00
  0.464        0.153      0.000000e+00
  0.464        0.168      0.000000e+00
  0.464        0.183      0.000000e+00
  0.464        0.198      0.000000e+00
  0.464        0.213      0.000000e+00
  0.464        0.228      0.000000e+00
  0.464        0.243      0.000000e+00
  0.464        0.259      0.000000e+00
  0.464        0.274      0.000000e+00
  0.464        0.289      0.000000e+00
  0.464        0.304      0.000000e+00
  0.464        0.319      0.000000e+00
  0.464        0.334      0.000000e+00
  0.464        0.349      0.000000e+00
  0.464        0.364      0.000000e+00
  0.464        0.379      0.000000e+00
  0.464        0.394      0.000000e+00
  0.464        0.409      0.000000e+00
  0.464        0.424      0.000000e+00
  0.464        0.439      0.000000e+00
  0.464        0.454      0.000000e+00
  0.464        0.469      0.000000e+00
  0.464        0.484      0.000000e+00
  0.464        0.500      0.000000e+00
  0.464        0.515      0.000000e+00
  0.464        0.530      0.000000e+00
  0.464        0.545      0.000000e+00
  0.464        0.560      0.000000e+00
  0.464        0.575      0.000000e+00
  0.464        0.590      0.000000e+00
  0.464        0.605      0.000000e+00
  0.464        0.620      0.000000e+00
  0.464        0.635      0.000000e+00
  0.464        0.650      0.000000e+00
  0.464        0.665      0.000000e+00
  0.464        0.680      0.000000e+00
  0.464        0.695      0.000000e+00
  0.464        0.710      0.000000e+00
  0.464        0.726      0.000000e+00
  0.464        0.741      0.000000e+00
  0.464        0.756      0.000000e+00
  0.464        0.771      0.000000e+00
  0.464        0.786      0.000000e+00
  0.464        0.801      0.000000e+00
  0.464        0.816      0.000000e+00
  0.464        0.831      0.000000e+00
  0.464        0.846      3.000000e+00
  0.464        0.861      3.000000e+00
  0.464        0.876      0.000000e+00
  0.464        0.891      1.000000e+00
  0.464        0.906      0.000000e+00
  0.464        0.921      0.000000e+00
  0.464        0.936      0.000000e+00
  0.464        0.951      0.000000e+00
  0.464        0.967      0.000000e+00
  0.464        0.982      0.000000e+00
  0.464        0.997      0.000000e+00
  0.464        1.012      0.000000e+00
  0.464        1.027      0.000000e+00
  0.464        1.042      0.000000e+00
  0.464        1.057      0.000000e+00
  0.464        1.072      0.000000e+00
  0.464        1.087      0.000000e+00
  0.464        1.102      0.000000e+00
  0.464        1.117      0.000000e+00
  0.464        1.132      0.000000e+00
  0.464        1.147      0.000000e+00
  0.464        1.162      0.000000e+00
  0.464        1.177      0.000000e+00
  0.464        1.192      0.000000e+00

  0.479        0.018      0.000000e+00
  0.479        0.033      0.000000e+00
  0.479        0.048      0.000000e+00
  0.479        0.063      0.000000e+00
  0.479        0.078      0.000000e+00
  0.479        0.093      0.000000e+00
  0.479        0.108      0.000000e+00
  0.479        0.123      0.000000e+00
  0.479        0.138      0.000000e+00
  0.479        0.153      0.000000e+00
  0.479        0.168      0.000000e+00
  0.479        0.183      0.000000e+00
  0.479        0.198      0.000000e+00
  0.479        0.213      0.000000e+00
  0.479        0.228      0.000000e+00
  0.479        0.243      0.000000e+00
  0.479        0.259      0.000000e+00
  0.479        0.274      0.000000e+00
  0.479        0.289      0.000000e+00
  0.479        0.304      0.000000e+00
  0.479        0.319      0.000000e+00
  0.479        0.334      0.000000e+00
  0.479        0.349      0.000000e+00
  0.479        0.364      0.000000e+00
  0.479        0.379      0.000000e+00
  0.479        0.394      0.000000e+00
  0.479        0.409      0.000000e+00
  0.479        0.424      0.000000e+00
  0.479        0.439      0.000000e+00
  0.479        0.454      0.000000e+00
  0.479        0.469      0.000000e+00
  0.479        0.484      0.000000e+00
  0.479        0.500      0.000000e+00
  0.479        0.515      0.000000e+00
  0.479        0.530      0.000000e+00
  0.479        0.545      0.000000e+00
  0.479        0.560      0.000000e+00
  0.479        0.575      0.000000e+00
  0.479        0.590      0.000000e+00
  0.479        0.605      0.000000e+00
  0.479        0.620      0.000000e+00
  0.479        0.635      0.000000e+00
  0.479        0.650      0.000000e+00
  0.479        0.665      0.000000e+00
  0.479        0.680      0.000000e+00
  0.479        0.695      0.000000e+00
  0.479        0.710      1.000000e+00
  0.479        0.726      3.000000e+00
  0.479        0.741      5.000000e+00
  0.479        0.756      2.000000e+00
  0.479        0.771      0.000000e+00
  0.479        0.786      2.000000e+00
  0.479        0.801      3.000000e+00
  0.479        0.816      2.000000e+00
  0.479        0.831      0.000000e+00
  0.479        0.846      1.000000e+00
  0.479        0.861      0.000000e+00
  0.479        0.876      1.000000e+00
  0.479        0.891      0.000000e+00
  0.479        0.906      0.000000e+00
  0.479        0.921      0.000000e+00
  0.479        0.936      0.000000e+00
  0.479        0.951      0.000000e+00
  0.479        0.967      0.000000e+00
  0.479        0.982      0.000000e+00
  0.479        0.997      0.000000e+00
  0.479        1.012      0.000000e+00
  0.479        1.027      0.000000e+00
  0.479        1.042      0.000000e+00
  0.479        1.057      0.000000e+00
  0.479        1.072      0.000000e+00
  0.479        1.087      0.000000e+00
  0.479        1.102      0.000000e+00
  0.479        1.117      0.000000e+00
  0.479        1.132      0.000000e+00
  0.479        1.147      0.000000e+00
  0.479        1.162      0.000000e+00
  0.479        1.177      0.000000e+00
  0.479        1.192      0.000000e+00

  0.494        0.018      0.000000e+00
  0.494        0.033      0.000000e+00
  0.494        0.048      0.000000e+00
  0.494        0.063      0.000000e+00
  0.494        0.078      0.000000e+00
  0.494        0.093      0.000000e+00
  0.494        0.108      0.000000e+00
  0.494        0.123      0.000000e+00
  0.494        0.138      0.000000e+00
  0.494        0.153      0.000000e+00
  0.494        0.168      0.000000e+00
  0.494        0.183      0.000000e+00
  0.494        0.198      0.000000e+00
  0.494        0.213      0.000000e+00
  0.494        0.228      0.000000e+00
  0.494        0.243      0.000000e+00
  0.494        0.259      0.000000e+00
  0.494        0.274      0.000000e+00
  0.494        0.289      0.000000e+00
  0.494        0.304      0.000000e+00
  0.494        0.319      0.000000e+00
  0.494        0.334      0.000000e+00
  0.494        0.349      0.000000e+00
  0.494        0.364      0.000000e+00
  0.494        0.379      0.000000e+00
  0.494        0.394      0.000000e+00
  0.494        0.409      0.000000e+00
  0.494        0.424      0.000000e+00
  0.494        0.439      0.000000e+00
  0.494        0.454      0.000000e+00
  0.494        0.469      0.000000e+00
  0.494        0.484      0.000000e+00
  0.494        0.500      0.000000e+00
  0.494        0.515      0.000000e+00
  0.494        0.530      0.000000e+00
  0.494        0.545      0.000000e+00
  0.494        0.560      0.000000e+00
  0.494        0.575      0.000000e+00
  0.494        0.590      0.000000e+00
  0.494        0.605      0.000000e+00
  0.494        0.620      0.000000e+00
  0.494        0.635      0.000000e+00
  0.494        0.650      0.000000e+00
  0.494        0.665      0.000000e+00
  0.494        0.680      0.000000e+00
  0.494        0.695      5.000000e+00
  0.494        0.710      4.000000e+00
  0.494        0.726      3.000000e+00
  0.494        0.741      3.000000e+00
  0.494        0.756      0.000000e+00
  0.494        0.771      1.000000e+00
  0.494        0.786      4.000000e+00
  0.494        0.801      0.000000e+00
  0.494        0.816      0.000000e+00
  0.494        0.831      0.000000e+00
  0.494        0.846      0.000000e+00
  0.494        0.861      0.000000e+00
  0.494        0.876      0.000000e+00
  0.494        0.891      0.000000e+00
  0.494        0.906      0.000000e+00
  0.494        0.921      0.000000e+00
  0.494        0.936      0.000000e+00
  0.494        0.951      0.000000e+00
  0.494        0.967      0.000000e+00
  0.494        0.982      0.000000e+00
  0.494        0.997      0.000000e+00
  0.494        1.012      0.000000e+00
  0.494        1.027      0.000000e+00
  0.494        1.042      0.000000e+00
  0.494        1.057      0.000000e+00
  0.494        1.072      0.000000e+00
  0.494        1.087      0.000000e+00
  0.494        1.102      0.000000e+00
  0.494        1.117      0.000000e+00
  0.494        1.132      0.000000e+00
  0.494        1.147      0.000000e+00
  0.494        1.162      0.000000e+00
  0.494        1.177      0.000000e+00
  0.494        1.192      0.000000e+00

  0.509        0.018      2.000000e+00
  0.509        0.033      0.000000e+00
  0.509        0.048      0.000000e+00
  0.509        0.063      0.000000e+00
  0.509        0.078      0.000000e+00
  0.509        0.093      0.000000e+00
  0.509        0.108      0.000000e+00
  0.509        0.123      0.000000e+00
  0.509        0.138      0.000000e+00
  0.509        0.153      0.000000e+00
  0.509        0.168      0.000000e+00
  0.509        0.183      0.000000e+00
  0.509        0.198      0.000000e+00
  0.509        0.213      0.000000e+00
  0.509        0.228      0.000000e+00
  0.509        0.243      0.000000e+00
  0.509        0.259      0.000000e+00
  0.509        0.274      0.000000e+00
  0.509        0.289      0.000000e+00
  0.509        0.304      0.000000e+00
  0.509        0.319      0.000000e+00
  0.509        0.334      0.000000e+00
  0.509        0.349      0.000000e+00
  0.509        0.364      0.000000e+00
  0.509        0.379      0.000000e+00
  0.509        0.394      0.000000e+00
  0.509        0.409      0.000000e+00
  0.509        0.424      0.000000e+00
  0.509        0.439      0.000000e+00
  0.509        0.454      0.000000e+00
  0.509        0.469      0.000000e+00
  0.509        0.484      0.000000e+00
  0.509        0.500      0.000000e+00
  0.509        0.515      0.000000e+00
  0.509        0.530      0.000000e+00
  0.509        0.545      0.000000e+00
  0.509        0.560      0.000000e+00
  0.509        0.575      0.000000e+00
  0.509        0.590      0.000000e+00
  0.509        0.605      2.000000e+00
  0.509        0.620      1.000000e+00
  0.509        0.635      3.000000e+00
  0.509        0.650      3.000000e+00
  0.509        0.665      0.000000e+00
  0.509        0.680      7.000000e+00
  0.509        0.695      9.000000e+00
  0.509        0.710      2.000000e+00
  0.509        0.726      2.000000e+00
  0.509        0.741      0.000000e+00
  0.509        0.756      0.000000e+00
  0.509        0.771      0.000000e+00
  0.509        0.786      0.000000e+00
  0.509        0.801      0.000000e+00
  0.509        0.816      0.000000e+00
  0.509        0.831      0.000000e+00
  0.509        0.846      0.000000e+00
  0.509        0.861      0.000000e+00
  0.509        0.876      0.000000e+00
  0.509        0.891      0.000000e+00
  0.509        0.906      0.000000e+00
  0.509        0.921      0.000000e+00
  0.509        0.936      0.000000e+00
  0.509        0.951      0.000000e+00
  0.509        0.967      0.000000e+00
  0.509        0.982      0.000000e+00
  0.509        0.997      0.000000e+00
  0.509        1.012      0.000000e+00
  0.509        1.027      0.000000e+00
  0.509        1.042      0.000000e+00
  0.509        1.057      0.000000e+00
  0.509        1.072      0.000000e+00
  0.509        1.087      0.000000e+00
  0.509        1.102      0.000000e+00
  0.509        1.117      0.000000e+00
  0.509        1.132      0.000000e+00
  0.509        1.147      0.000000e+00
  0.509        1.162      0.000000e+00
  0.509        1.177      0.000000e+00
  0.509        1.192      0.000000e+00

  0.525        0.018      0.000000e+00
  0.525        0.033      0.000000e+00
  0.525        0.048      0.000000e+00
  0.525        0.063      0.000000e+00
  0.525        0.078      0.000000e+00
  0.525        0.093      0.000000e+00
  0.525        0.108      0.000000e+00
  0.525        0.123      0.000000e+00
  0.525        0.138      0.000000e+00
  0.525        0.153      0.000000e+00
  0.525        0.168      0.000000e+00
  0.525        0.183      0.000000e+00
  0.525        0.198      0.000000e+00
  0.525        0.213      0.000000e+00
  0.525        0.228      0.000000e+00
  0.525        0.243      0.000000e+00
  0.525        0.259      0.000000e+00
  0.525        0.274      0.000000e+00
  0.525        0.289      0.000000e+00
  0.525        0.304      0.000000e+00
  0.525        0.319      0.000000e+00
  0.525        0.334      0.000000e+00
  0.525        0.349      0.000000e+00
  0.525        0.364      0.000000e+00
  0.525        0.379      0.000000e+00
  0.525        0.394      0.000000e+00
  0.525        0.409      0.000000e+00
  0.525        0.424      0.000000e+00
  0.525        0.439      0.000000e+00
  0.525        0.454      0.000000e+00
  0.525        0.469      0.000000e+00
  0.525        0.484      0.000000e+00
  0.525        0.500      0.000000e+00
  0.525        0.515      0.000000e+00
  0.525        0.530      0.000000e+00
  0.525        0.545      0.000000e+00
  0.525        0.560      0.000000e+00
  0.525        0.575      0.000000e+00
  0.525        0.590      0.000000e+00
  0.525        0.605      3.000000e+00
  0.525        0.620      6.000000e+00
  0.525        0.635      6.000000e+00
  0.525        0.650      4.000000e+00
  0.525        0.665      1.000000e+00
  0.525        0.680      2.000000e+00
  0.525        0.695      0.000000e+00
  0.525        0.710      0.000000e+00
  0.525        0.726      0.000000e+00
  0.525        0.741      0.000000e+00
  0.525        0.756      0.000000e+00
  0.525        0.771      0.000000e+00
  0.525        0.786      0.000000e+00
  0.525        0.801      0.000000e+00
  0.525        0.816      0.000000e+00
  0.525        0.831      0.000000e+00
  0.525        0.846      0.000000e+00
  0.525        0.861      0.000000e+00
  0.525        0.876      0.000000e+00
  0.525        0.891      0.000000e+00
  0.525        0.906      0.000000e+00
  0.525        0.921      0.000000e+00
  0.525        0.936      0.000000e+00
  0.525        0.951      0.000000e+00
  0.525        0.967      0.000000e+00
  0.525        0.982      0.000000e+00
  0.525        0.997      0.000000e+00
  0.525        1.012      0.000000e+00
  0.525        1.027      0.000000e+00
  0.525        1.042      0.000000e+00
  0.525        1.057      0.000000e+00
  0.525        1.072      0.000000e+00
  0.525        1.087      0.000000e+00
  0.525        1.102      0.000000e+00
  0.525        1.117      0.000000e+00
  0.525        1.132      0.000000e+00
  0.525        1.147      0.000000e+00
  0.525        1.162      0.000000e+00
  0.525        1.177      0.000000e+00
  0.525        1.192      0.000000e+00

  0.540        0.018      0.000000e+00
  0.540        0.033      0.000000e+00
  0.540        0.048      0.000000e+00
  0.540        0.063      0.000000e+00
  0.540        0.078      0.000000e+00
  0.540        0.093      0.000000e+00
  0.540        0.108      0.000000e+00
  0.540        0.123      0.000000e+00
  0.540        0.138      0.000000e+00
  0.540        0.153      0.000000e+00
  0.540        0.168      0.000000e+00
  0.540        0.183      0.000000e+00
  0.540        0.198      0.000000e+00
  0.540        0.213      0.000000e+00
  0.540        0.228      0.000000e+00
  0.540        0.243      0.000000e+00
  0.540        0.259      0.000000e+00
  0.540        0.274      0.000000e+00
  0.540        0.289      0.000000e+00
  0.540        0.304      0.000000e+00
  0.540        0.319      0.000000e+00
  0.540        0.334      0.000000e+00
  0.540        0.349      0.000000e+00
  0.540        0.364      0.000000e+00
  0.540        0.379      0.000000e+00
  0.540        0.394      0.000000e+00
  0.540        0.409      0.000000e+00
  0.540        0.424      0.000000e+00
  0.540        0.439      0.000000e+00
  0.540        0.454      0.000000e+00
  0.540        0.469      0.000000e+00
  0.540        0.484      0.000000e+00
  0.540        0.500      0.000000e+00
  0.540        0.515      0.000000e+00
  0.540        0.530      0.000000e+00
  0.540        0.545      0.000000e+00
  0.540        0.560      1.000000e+00
  0.540        0.575      1.200000e+01
  0.540        0.590      2.000000e+00
  0.540        0.605      3.000000e+00
  0.540        0.620      1.000000e+00
  0.540        0.635      2.000000e+00
  0.540        0.650      0.000000e+00
  0.540        0.665      0.000000e+00
  0.540        0.680      0.000000e+00
  0.540        0.695      0.000000e+00
  0.540        0.710      0.000000e+00
  0.540        0.726      0.000000e+00
  0.540        0.741      0.000000e+00
  0.540        0.756      0.000000e+00
  0.540        0.771      0.000000e+00
  0.540        0.786      0.000000e+00
  0.540        0.801      0.000000e+00
  0.540        0.816      0.000000e+00
  0.540        0.831      0.000000e+00
  0.540        0.846      0.000000e+00
  0.540        0.861      0.000000e+00
  0.540        0.876      0.000000e+00
  0.540        0.891      0.000000e+00
  0.540        0.906      0.000000e+00
  0.540        0.921      0.000000e+00
  0.540        0.936      0.000000e+00
  0.540        0.951      0.000000e+00
  0.540        0.967      0.000000e+00
  0.540        0.982      0.000000e+00
  0.540        0.997      0.000000e+00
  0.540        1.012      0.000000e+00
  0.540        1.027      0.000000e+00
  0.540        1.042      0.000000e+00
  0.540        1.057      0.000000e+00
  0.540        1.072      0.000000e+00
  0.540        1.087      0.000000e+00
  0.540        1.102      0.000000e+00
  0.540        1.117      0.000000e+00
  0.540        1.132      0.000000e+00
  0.540        1.147      0.000000e+00
  0.540        1.162      0.000000e+00
  0.540        1.177      0.000000e+00
  0.540        1.192      0.000000e+00

  0.555        0.018      1.000000e+00
  0.555        0.033      0.000000e+00
  0.555        0.048      0.000000e+00
  0.555        0.063      0.000000e+00
  0.555        0.078      0.000000e+00
  0.555        0.093      0.000000e+00
  0.555        0.108      0.000000e+00
  0.555        0.123      0.000000e+00
  0.555        0.138      0.000000e+00
  0.555        0.153      0.000000e+00
  0.555        0.168      0.000000e+00
  0.555        0.183      0.000000e+00
  0.555        0.198      0.000000e+00
  0.555        0.213      0.000000e+00
  0.555        0.228      0.000000e+00
  0.555        0.243      0.000000e+00
  0.555        0.259      0.000000e+00
  0.555        0.274      0.000000e+00
  0.555        0.289      0.000000e+00
  0.555        0.304      0.000000e+00
  0.555        0.319      0.000000e+00
  0.555        0.334      0.000000e+00
  0.555        0.349      0.000000e+00
  0.555        0.364      0.000000e+00
  0.555        0.379      0.000000e+00
  0.555        0.394      0.000000e+00
  0.555        0.409      0.000000e+00
  0.555        0.424      0.000000e+00
  0.555        0.439      0.000000e+00
  0.555        0.454      3.000000e+00
  0.555        0.469      2.000000e+00
  0.555        0.484      0.000000e+00
  0.555        0.500      2.000000e+00
  0.555        0.515      3.000000e+00
  0.555        0.530      3.000000e+00
  0.555        0.545      5.000000e+00
  0.555        0.560      0.000000e+00
  0.555        0.575      6.000000e+00
  0.555        0.590      1.000000e+00
  0.555        0.605      1.000000e+00
  0.555        0.620      1.000000e+00
  0.555        0.635      0.000000e+00
  0.555        0.650      0.000000e+00
  0.555        0.665      0.000000e+00
  0.555        0.680      0.000000e+00
  0.555        0.695      0.000000e+00
  0.555        0.710      0.000000e+00
  0.555        0.726      0.000000e+00
  0.555        0.741      0.000000e+00
  0.555        0.756      0.000000e+00
  0.555        0.771      0.000000e+00
  0.555        0.786      0.000000e+00
  0.555        0.801      0.000000e+00
  0.555        0.816      0.000000e+00
  0.555        0.831      0.000000e+00
  0.555        0.846      0.000000e+00
  0.555        0.861      0.000000e+00
  0.555        0.876      0.000000e+00
  0.555        0.891      0.000000e+00
  0.555        0.906      0.000000e+00
  0.555        0.921      0.000000e+00
  0.555        0.936      0.000000e+00
  0.555        0.951      0.000000e+00
  0.555        0.967      0.000000e+00
  0.555        0.982      0.000000e+00
  0.555        0.997      0.000000e+00
  0.555        1.012      0.000000e+00
  0.555        1.027      0.000000e+00
  0.555        1.042      0.000000e+00
  0.555        1.057      0.000000e+00
  0.555        1.072      0.000000e+00
  0.555        1.087      0.000000e+00
  0.555        1.102      0.000000e+00
  0.555        1.117      0.000000e+00
  0.555        1.132      0.000000e+00
  0.555        1.147      0.000000e+00
  0.555        1.162      0.000000e+00
  0.555        1.177      0.000000e+00
  0.555        1.192      0.000000e+00

  0.570        0.018      0.000000e+00
  0.570        0.033      0.000000e+00
  0.570        0.048      0.000000e+00
  0.570        0.063      0.000000e+00
  0.570        0.078      0.000000e+00
  0.570        0.093      0.000000e+00
  0.570        0.108      0.000000e+00
  0.570        0.123      0.000000e+00
  0.570        0.138      0.000000e+00
  0.570        0.153      0.000000e+00
  0.570        0.168      0.000000e+00
  0.570        0.183      0.000000e+00
  0.570        0.198      0.000000e+00
  0.570        0.213      0.000000e+00
  0.570        0.228      0.000000e+00
  0.570        0.243      0.000000e+00
  0.570        0.259      0.000000e+00
  0.570        0.274      0.000000e+00
  0.570        0.289      0.000000e+00
  0.570        0.304      0.000000e+00
  0.570        0.319      0.000000e+00
  0.570        0.334      0.000000e+00
  0.570        0.349      0.000000e+00
  0.570        0.364      0.000000e+00
  0.570        0.379      0.000000e+00
  0.570        0.394      0.000000e+00
  0.570        0.409      1.000000e+00
  0.570        0.424      5.000000e+00
  0.570        0.439      4.000000e+00
  0.570        0.454      8.000000e+00
  0.570        0.469      1.000000e+00
  0.570        0.484      4.000000e+00
  0.570        0.500      9.000000e+00
  0.570        0.515      2.000000e+00
  0.570        0.530      3.000000e+00
  0.570        0.545      5.000000e+00
  0.570        0.560      1.000000e+00
  0.570        0.575      0.000000e+00
  0.570        0.590      0.000000e+00
  0.570        0.605      0.000000e+00
  0.570        0.620      0.000000e+00
  0.570        0.635      0.000000e+00
  0.570        0.650      0.000000e+00
  0.570        0.665      0.000000e+00
  0.570        0.680      0.000000e+00
  0.570        0.695      0.000000e+00
  0.570        0.710      0.000000e+00
  0.570        0.726      0.000000e+00
  0.570        0.741      0.000000e+00
  0.570        0.756      0.000000e+00
  0.570        0.771      0.000000e+00
  0.570        0.786      0.000000e+00
  0.570        0.801      0.000000e+00
  0.570        0.816      0.000000e+00
  0.570        0.831      0.000000e+00
  0.570        0.846      0.000000e+00
  0.570        0.861      0.000000e+00
  0.570        0.876      0.000000e+00
  0.570        0.891      0.000000e+00
  0.570        0.906      0.000000e+00
  0.570        0.921      0.000000e+00
  0.570        0.936      0.000000e+00
  0.570        0.951      0.000000e+00
  0.570        0.967      0.000000e+00
  0.570        0.982      0.000000e+00
  0.570        0.997      0.000000e+00
  0.570        1.012      0.000000e+00
  0.570        1.027      0.000000e+00
  0.570        1.042      0.000000e+00
  0.570        1.057      0.000000e+00
  0.570        1.072      0.000000e+00
  0.570        1.087      0.000000e+00
  0.570        1.102      0.000000e+00
  0.570        1.117      0.000000e+00
  0.570        1.132      0.000000e+00
  0.570        1.147      0.000000e+00
  0.570        1.162      0.000000e+00
  0.570        1.177      0.000000e+00
  0.570        1.192      0.000000e+00

  0.585        0.018      0.000000e+00
  0.585        0.033      0.000000e+00
  0.585        0.048      0.000000e+00
  0.585        0.063      0.000000e+00
  0.585        0.078      0.000000e+00
  0.585        0.093      0.000000e+00
  0.585        0.108      0.000000e+00
  0.585        0.123      0.000000e+00
  0.585        0.138      0.000000e+00
  0.585        0.153      0.000000e+00
  0.585        0.168      0.000000e+00
  0.585        0.183      0.000000e+00
  0.585        0.198      0.000000e+00
  0.585        0.213      0.000000e+00
  0.585        0.228      0.000000e+00
  0.585        0.243      0.000000e+00
  0.585        0.259      0.000000e+00
  0.585        0.274      0.000000e+00
  0.585        0.289      0.000000e+00
  0.585        0.304      0.000000e+00
  0.585        0.319      0.000000e+00
  0.585        0.334      0.000000e+00
  0.585        0.349      0.000000e+00
  0.585        0.364      0.000000e+00
  0.585        0.379      1.000000e+00
  0.585        0.394      0.000000e+00
  0.585        0.409      6.000000e+00
  0.585        0.424      9.000000e+00
  0.585        0.439      1.000000e+00
  0.585        0.454      0.000000e+00
  0.585        0.469      6.000000e+00
  0.585        0.484      2.000000e+00
  0.585        0.500      5.000000e+00
  0.585        0.515      4.000000e+00
  0.585        0.530      1.000000e+00
  0.585        0.545      0.000000e+00
  0.585        0.560      0.000000e+00
  0.585        0.575      0.000000e+00
  0.585        0.590      0.000000e+00
  0.585        0.605      0.000000e+00
  0.585        0.620      0.000000e+00
  0.585        0.635      0.000000e+00
  0.585        0.650      0.000000e+00
  0.585        0.665      0.000000e+00
  0.585        0.680      0.000000e+00
  0.585        0.695      0.000000e+00
  0.585        0.710      0.000000e+00
  0.585        0.726      0.000000e+00
  0.585        0.741      0.000000e+00
  0.585        0.756      0.000000e+00
  0.585        0.771      0.000000e+00
  0.585        0.786      0.000000e+00
  0.585        0.801      0.000000e+00
  0.585        0.816      0.000000e+00
  0.585        0.831      0.000000e+00
  0.585        0.846      0.000000e+00
  0.585        0.861      0.000000e+00
  0.585        0.876      0.000000e+00
  0.585        0.891      0.000000e+00
  0.585        0.906      0.000000e+00
  0.585        0.921      0.000000e+00
  0.585        0.936      0.000000e+00
  0.585        0.951      0.000000e+00
  0.585        0.967      0.000000e+00
  0.585        0.982      0.000000e+00
  0.585        0.997      0.000000e+00
  0.585        1.012      0.000000e+00
  0.585        1.027      0.000000e+00
  0.585        1.042      0.000000e+00
  0.585        1.057      0.000000e+00
  0.585        1.072      0.000000e+00
  0.585        1.087      0.000000e+00
  0.585        1.102      0.000000e+00
  0.585        1.117      0.000000e+00
  0.585        1.132      0.000000e+00
  0.585        1.147      0.000000e+00
  0.585        1.162      0.000000e+00
  0.585        1.177      0.000000e+00
  0.585        1.192      0.000000e+00

  0.601        0.018      0.000000e+00
  0.601        0.033      0.000000e+00
  0.601        0.048      0.000000e+00
  0.601        0.063      0.000000e+00
  0.601        0.078      0.000000e+00
  0.601        0.093      0.000000e+00
  0.601        0.108      0.000000e+00
  0.601        0.123      0.000000e+00
  0.601        0.138      0.000000e+00
  0.601        0.153      0.000000e+00
  0.601        0.168      0.000000e+00
  0.601        0.183      0.000000e+00
  0.601        0.198      0.000000e+00
  0.601        0.213      0.000000e+00
  0.601        0.228      0.000000e+00
  0.601        0.243      0.000000e+00
  0.601        0.259      0.000000e+00
  0.601        0.274      0.000000e+00
  0.601        0.289      0.000000e+00
  0.601        0.304      0.000000e+00
  0.601        0.319      0.000000e+00
  0.601        0.334      0.000000e+00
  0.601        0.349      0.000000e+00
  0.601        0.364      1.000000e+00
  0.601        0.379      7.000000e+00
  0.601        0.394      5.000000e+00
  0.601        0.409      4.000000e+00
  0.601        0.424      4.000000e+00
  0.601        0.439      2.000000e+00
  0.601        0.454      0.000000e+00
  0.601        0.469      3.000000e+00
  0.601        0.484      1.000000e+00
  0.601        0.500      2.000000e+00
  0.601        0.515      0.000000e+00
  0.601        0.530      0.000000e+00
  0.601        0.545      0.000000e+00
  0.601        0.560      0.000000e+00
  0.601        0.575      0.000000e+00
  0.601        0.590      0.000000e+00
  0.601        0.605      0.000000e+00
  0.601        0.620      0.000000e+00
  0.601        0.635      0.000000e+00
  0.601        0.650      0.000000e+00
  0.601        0.665      0.000000e+00
  0.601        0.680      0.000000e+00
  0.601        0.695      0.000000e+00
  0.601        0.710      0.000000e+00
  0.601        0.726      0.000000e+00
  0.601        0.741      0.000000e+00
  0.601        0.756      0.000000e+00
  0.601        0.771      0.000000e+00
  0.601        0.786      0.000000e+00
  0.601        0.801      0.000000e+00
  0.601        0.816      0.000000e+00
  0.601        0.831      0.000000e+00
  0.601        0.846      0.000000e+00
  0.601        0.861      0.000000e+00
  0.601        0.876      0.000000e+00
  0.601        0.891      0.000000e+00
  0.601        0.906      0.000000e+00
  0.601        0.921      0.000000e+00
  0.601        0.936      0.000000e+00
  0.601        0.951      0.000000e+00
  0.601        0.967      0.000000e+00
  0.601        0.982      0.000000e+00
  0.601        0.997      0.000000e+00
  0.601        1.012      0.000000e+00
  0.601        1.027      0.000000e+00
  0.601        1.042      0.000000e+00
  0.601        1.057      0.000000e+00
  0.601        1.072      0.000000e+00
  0.601        1.087      0.000000e+00
  0.601        1.102      0.000000e+00
  0.601        1.117      0.000000e+00
  0.601        1.132      0.000000e+00
  0.601        1.147      0.000000e+00
  0.601        1.162      0.000000e+00
  0.601        1.177      0.000000e+00
  0.601        1.192      0.000000e+00

  0.616        0.018      1.000000e+00
  0.616        0.033      0.000000e+00
  0.616        0.048      0.000000e+00
  0.616        0.063      0.000000e+00
  0.616        0.078      0.000000e+00
  0.616        0.093      0.000000e+00
  0.616        0.108      0.000000e+00
  0.616        0.123      0.000000e+00
  0.616        0.138      0.000000e+00
  0.616        0.153      0.000000e+00
  0.616        0.168      0.000000e+00
  0.616        0.183      0.000000e+00
  0.616        0.198      0.000000e+00
  0.616        0.213      0.000000e+00
  0.616        0.228      0.000000e+00
  0.616        0.243      0.000000e+00
  0.616        0.259      0.000000e+00
  0.616        0.274      0.000000e+00
  0.616        0.289      0.000000e+00
  0.616        0.304      0.000000e+00
  0.616        0.319      0.000000e+00
  0.616        0.334      0.000000e+00
  0.616        0.349      2.000000e+00
  0.616        0.364      1.300000e+01
  0.616        0.379      8.000000e+00
  0.616        0.394      1.000000e+00
  0.616        0.409      9.000000e+00
  0.616        0.424      8.000000e+00
  0.616        0.439      0.000000e+00
  0.616        0.454      0.000000e+00
  0.616        0.469      0.000000e+00
  0.616        0.484      0.000000e+00
  0.616        0.500      0.000000e+00
  0.616        0.515      0.000000e+00
  0.616        0.530      0.000000e+00
  0.616        0.545      0.000000e+00
  0.616        0.560      0.000000e+00
  0.616        0.575      0.000000e+00
  0.616        0.590      0.000000e+00
  0.616        0.605      0.000000e+00
  0.616        0.620      0.000000e+00
  0.616        0.635      0.000000e+00
  0.616        0.650      0.000000e+00
  0.616        0.665      0.000000e+00
  0.616        0.680      0.000000e+00
  0.616        0.695      0.000000e+00
  0.616        0.710      0.000000e+00
  0.616        0.726      0.000000e+00
  0.616        0.741      0.000000e+00
  0.616        0.756      0.000000e+00
  0.616        0.771      0.000000e+00
  0.616        0.786      0.000000e+00
  0.616        0.801      0.000000e+00
  0.616        0.816      0.000000e+00
  0.616        0.831      0.000000e+00
  0.616        0.846      0.000000e+00
  0.616        0.861      0.000000e+00
  0.616        0.876      0.000000e+00
  0.616        0.891      0.000000e+00
  0.616        0.906      0.000000e+00
  0.616        0.921      0.000000e+00
  0.616        0.936      0.000000e+00
  0.616        0.951      0.000000e+00
  0.616        0.967      0.000000e+00
  0.616        0.982      0.000000e+00
  0.616        0.997      0.000000e+00
  0.616        1.012      0.000000e+00
  0.616        1.027      0.000000e+00
  0.616        1.042      0.000000e+00
  0.616        1.057      0.000000e+00
  0.616        1.072      0.000000e+00
  0.616        1.087      0.000000e+00
  0.616        1.102      0.000000e+00
  0.616        1.117      0.000000e+00
  0.616        1.132      0.000000e+00
  0.616        1.147      0.000000e+00
  0.616        1.162      0.000000e+00
  0.616        1.177      0.000000e+00
  0.616        1.192      0.000000e+00

  0.631        0.018      0.000000e+00
  0.631        0.033      0.000000e+00
  0.631        0.048      0.000000e+00
  0.631        0.063      0.000000e+00
  0.631        0.078      0.000000e+00
  0.631        0.093      0.000000e+00
  0.631        0.108      0.000000e+00
  0.631        0.123      0.000000e+00
  0.631        0.138      0.000000e+00
  0.631        0.153      0.000000e+00
  0.631        0.168      0.000000e+00
  0.631        0.183      0.000000e+00
  0.631        0.198      0.000000e+00
  0.631        0.213      0.000000e+00
  0.631        0.228      0.000000e+00
  0.631        0.243      0.000000e+00
  0.631        0.259      0.000000e+00
  0.631        0.274      0.000000e+00
  0.631        0.289      0.000000e+00
  0.631        0.304      1.000000e+00
  0.631        0.319      1.000000e+00
  0.631        0.334      5.000000e+00
  0.631        0.349      5.000000e+00
  0.631        0.364      4.000000e+00
  0.631        0.379      0.000000e+00
  0.631        0.394      5.000000e+00
  0.631        0.409      1.000000e+01
  0.631        0.424      2.000000e+00
  0.631        0.439      0.000000e+00
  0.631        0.454      0.000000e+00
  0.631        0.469      0.000000e+00
  0.631        0.484      0.000000e+00
  0.631        0.500      0.000000e+00
  0.631        0.515      0.000000e+00
  0.631        0.530      0.000000e+00
  0.631        0.545      0.000000e+00
  0.631        0.560      0.000000e+00
  0.631        0.575      0.000000e+00
  0.631        0.590      0.000000e+00
  0.631        0.605      0.000000e+00
  0.631        0.620      0.000000e+00
  0.631        0.635      0.000000e+00
  0.631        0.650      0.000000e+00
  0.631        0.665      0.000000e+00
  0.631        0.680      0.000000e+00
  0.631        0.695      0.000000e+00
  0.631        0.710      0.000000e+00
  0.631        0.726      0.000000e+00
  0.631        0.741      0.000000e+00
  0.631        0.756      0.000000e+00
  0.631        0.771      0.000000e+00
  0.631        0.786      0.000000e+00
  0.631        0.801      0.000000e+00
  0.631        0.816      0.000000e+00
  0.631        0.831      0.000000e+00
  0.631        0.846      0.000000e+00
  0.631        0.861      0.000000e+00
  0.631        0.876      0.000000e+00
  0.631        0.891      0.000000e+00
  0.631        0.906      0.000000e+00
  0.631        0.921      0.000000e+00
  0.631        0.936      0.000000e+00
  0.631        0.951      0.000000e+00
  0.631        0.967      0.000000e+00
  0.631        0.982      0.000000e+00
  0.631        0.997      0.000000e+00
  0.631        1.012      0.000000e+00
  0.631        1.027      0.000000e+00
  0.631        1.042      0.000000e+00
  0.631        1.057      0.000000e+00
  0.631        1.072      0.000000e+00
  0.631        1.087      0.000000e+00
  0.631        1.102      0.000000e+00
  0.631        1.117      0.000000e+00
  0.631        1.132      0.000000e+00
  0.631        1.147      0.000000e+00
  0.631        1.162      0.000000e+00
  0.631        1.177      0.000000e+00
  0.631        1.192      0.000000e+00

  0.646        0.018      0.000000e+00
  0.646        0.033      0.000000e+00
  0.646        0.048      0.000000e+00
  0.646        0.063      0.000000e+00
  0.646        0.078      0.000000e+00
  0.646        0.093      0.000000e+00
  0.646        0.108      0.000000e+00
  0.646        0.123      0.000000e+00
  0.646        0.138      0.000000e+00
  0.646        0.153      0.000000e+00
  0.646        0.168      0.000000e+00
  0.646        0.183      0.000000e+00
  0.646        0.198      0.000000e+00
  0.646        0.213      0.000000e+00
  0.646        0.228      0.000000e+00
  0.646        0.243      0.000000e+00
  0.646        0.259      0.000000e+00
  0.646        0.274      0.000000e+00
  0.646        0.289      1.000000e+00
  0.646        0.304      3.000000e+00
  0.646        0.319      5.000000e+00
  0.646        0.334      3.000000e+00
  0.646        0.349      6.000000e+00
  0.646        0.364      5.000000e+00
  0.646        0.379      5.000000e+00
  0.646        0.394      1.000000e+00
  0.646        0.409      3.000000e+00
  0.646        0.424      1.000000e+00
  0.646        0.439      0.000000e+00
  0.646        0.454      0.000000e+00
  0.646        0.469      0.000000e+00
  0.646        0.484      0.000000e+00
  0.646        0.500      0.000000e+00
  0.646        0.515      0.000000e+00
  0.646        0.530      0.000000e+00
  0.646        0.545      0.000000e+00
  0.646        0.560      0.000000e+00
  0.646        0.575      0.000000e+00
  0.646        0.590      0.000000e+00
  0.646        0.605      0.000000e+00
  0.646        0.620      0.000000e+00
  0.646        0.635      0.000000e+00
  0.646        0.650      0.000000e+00
  0.646        0.665      0.000000e+00
  0.646        0.680      0.000000e+00
  0.646        0.695      0.000000e+00
  0.646        0.710      0.000000e+00
  0.646        0.726      0.000000e+00
  0.646        0.741      0.000000e+00
  0.646        0.756      0.000000e+00
  0.646        0.771      0.000000e+00
  0.646        0.786      0.000000e+00
  0.646        0.801      0.000000e+00
  0.646        0.816      0.000000e+00
  0.646        0.831      0.000000e+00
  0.646        0.846      0.000000e+00
  0.646        0.861      0.000000e+00
  0.646        0.876      0.000000e+00
  0.646        0.891      0.000000e+00
  0.646        0.906      0.000000e+00
  0.646        0.921      0.000000e+00
  0.646        0.936      0.000000e+00
  0.646        0.951      0.000000e+00
  0.646        0.967      0.000000e+00
  0.646        0.982      0.000000e+00
  0.646        0.997      0.000000e+00
  0.646        1.012      0.000000e+00
  0.646        1.027      0.000000e+00
  0.646        1.042      0.000000e+00
  0.646        1.057      0.000000e+00
  0.646        1.072      0.000000e+00
  0.646        1.087      0.000000e+00
  0.646        1.102      0.000000e+00
  0.646        1.117      0.000000e+00
  0.646        1.132      0.000000e+00
  0.646        1.147      0.000000e+00
  0.646        1.162      0.000000e+00
  0.646        1.177      0.000000e+00
  0.646        1.192      0.000000e+00

  0.661        0.018      0.000000e+00
  0.661        0.033      0.000000e+00
  0.661        0.048      0.000000e+00
  0.661        0.063      0.000000e+00
  0.661        0.078      0.000000e+00
  0.661        0.093      0.000000e+00
  0.661        0.108      0.000000e+00
  0.661        0.123      0.000000e+00
  0.661        0.138      0.000000e+00
  0.661        0.153      0.000000e+00
  0.661        0.168      0.000000e+00
  0.661        0.183      0.000000e+00
  0.661        0.198      0.000000e+00
  0.661        0.213      0.000000e+00
  0.661        0.228      0.000000e+00
  0.661        0.243      0.000000e+00
  0.661        0.259      1.000000e+00
  0.661        0.274      2.000000e+00
  0.661        0.289      7.000000e+00
  0.661        0.304      9.000000e+00
  0.661        0.319      6.000000e+00
  0.661        0.334      0.000000e+00
  0.661        0.349      5.000000e+00
  0.661        0.364      3.000000e+00
  0.661        0.379      0.000000e+00
  0.661        0.394      0.000000e+00
  0.661        0.409      0.000000e+00
  0.661        0.424      0.000000e+00
  0.661        0.439      0.000000e+00
  0.661        0.454      0.000000e+00
  0.661        0.469      0.000000e+00
  0.661        0.484      0.000000e+00
  0.661        0.500      0.000000e+00
  0.661        0.515      0.000000e+00
  0.661        0.530      0.000000e+00
  0.661        0.545      0.000000e+00
  0.661        0.560      0.000000e+00
  0.661        0.575      0.000000e+00
  0.661        0.590      0.000000e+00
  0.661        0.605      0.000000e+00
  0.661        0.620      0.000000e+00
  0.661        0.635      0.000000e+00
  0.661        0.650      0.000000e+00
  0.661        0.665      0.000000e+00
  0.661        0.680      0.000000e+00
  0.661        0.695      0.000000e+00
  0.661        0.710      0.000000e+00
  0.661        0.726      0.000000e+00
  0.661        0.741      0.000000e+00
  0.661        0.756      0.000000e+00
  0.661        0.771      0.000000e+00
  0.661        0.786      0.000000e+00
  0.661        0.801      0.000000e+00
  0.661        0.816      0.000000e+00
  0.661        0.831      0.000000e+00
  0.661        0.846      0.000000e+00
  0.661        0.861      0.000000e+00
  0.661        0.876      0.000000e+00
  0.661        0.891      0.000000e+00
  0.661        0.906      0.000000e+00
  0.661        0.921      0.000000e+00
  0.661        0.936      0.000000e+00
  0.661        0.951      0.000000e+00
  0.661        0.967      0.000000e+00
  0.661        0.982      0.000000e+00
  0.661        0.997      0.000000e+00
  0.661        1.012      0.000000e+00
  0.661        1.027      0.000000e+00
  0.661        1.042      0.000000e+00
  0.661        1.057      0.000000e+00
  0.661        1.072      0.000000e+00
  0.661        1.087      0.000000e+00
  0.661        1.102      0.000000e+00
  0.661        1.117      0.000000e+00
  0.661        1.132      0.000000e+00
  0.661        1.147      0.000000e+00
  0.661        1.162      0.000000e+00
  0.661        1.177      0.000000e+00
  0.661        1.192      0.000000e+00

  0.676        0.018      0.000000e+00
  0.676        0.033      0.000000e+00
  0.676        0.048      0.000000e+00
  0.676        0.063      0.000000e+00
  0.676        0.078      0.000000e+00
  0.676        0.093      0.000000e+00
  0.676        0.108      0.000000e+00
  0.676        0.123      0.000000e+00
  0.676        0.138      0.000000e+00
  0.676        0.153      0.000000e+00
  0.676        0.168      0.000000e+00
  0.676        0.183      0.000000e+00
  0.676        0.198      0.000000e+00
  0.676        0.213      1.000000e+00
  0.676        0.228      0.000000e+00
  0.676        0.243      0.000000e+00
  0.676        0.259      2.000000e+00
  0.676        0.274      1.000000e+00
  0.676        0.289      7.000000e+00
  0.676        0.304      6.000000e+00
  0.676        0.319      6.000000e+00
  0.676        0.334      2.000000e+00
  0.676        0.349      1.000000e+00
  0.676        0.364      0.000000e+00
  0.676        0.379      0.000000e+00
  0.676        0.394      0.000000e+00
  0.676        0.409      0.000000e+00
  0.676        0.424      0.000000e+00
  0.676        0.439      0.000000e+00
  0.676        0.454      0.000000e+00
  0.676        0.469      0.000000e+00
  0.676        0.484      0.000000e+00
  0.676        0.500      0.000000e+00
  0.676        0.515      0.000000e+00
  0.676        0.530      0.000000e+00
  0.676        0.545      0.000000e+00
  0.676        0.560      0.000000e+00
  0.676        0.575      0.000000e+00
  0.676        0.590      0.000000e+00
  0.676        0.605      0.000000e+00
  0.676        0.620      0.000000e+00
  0.676        0.635      0.000000e+00
  0.676        0.650      0.000000e+00
  0.676        0.665      0.000000e+00
  0.676        0.680      0.000000e+00
  0.676        0.695      0.000000e+00
  0.676        0.710      0.000000e+00
  0.676        0.726      0.000000e+00
  0.676        0.741      0.000000e+00
  0.676        0.756      0.000000e+00
  0.676        0.771      0.000000e+00
  0.676        0.786      0.000000e+00
  0.676        0.801      0.000000e+00
  0.676        0.816      0.000000e+00
  0.676        0.831      0.000000e+00
  0.676        0.846      0.000000e+00
  0.676        0.861      0.000000e+00
  0.676        0.876      0.000000e+00
  0.676        0.891      0.000000e+00
  0.676        0.906      0.000000e+00
  0.676        0.921      0.000000e+00
  0.676        0.936      0.000000e+00
  0.676        0.951      0.000000e+00
  0.676        0.967      0.000000e+00
  0.676        0.982      0.000000e+00
  0.676        0.997      0.000000e+00
  0.676        1.012      0.000000e+00
  0.676        1.027      0.000000e+00
  0.676        1.042      0.000000e+00
  0.676        1.057      0.000000e+00
  0.676        1.072      0.000000e+00
  0.676        1.087      0.000000e+00
  0.676        1.102      0.000000e+00
  0.676        1.117      0.000000e+00
  0.676        1.132      0.000000e+00
  0.676        1.147      0.000000e+00
  0.676        1.162      0.000000e+00
  0.676        1.177      0.000000e+00
  0.676        1.192      0.000000e+00

  0.692        0.018      0.000000e+00
  0.692        0.033      0.000000e+00
  0.692        0.048      0.000000e+00
  0.692        0.063      0.000000e+00
  0.692        0.078      0.000000e+00
  0.692        0.093      0.000000e+00
  0.692        0.108      0.000000e+00
  0.692        0.123      0.000000e+00
  0.692        0.138      0.000000e+00
  0.692        0.153      0.000000e+00
  0.692        0.168      0.000000e+00
  0.692        0.183      0.000000e+00
  0.692        0.198      1.000000e+00
  0.692        0.213      6.000000e+00
  0.692        0.228      5.000000e+00
  0.692        0.243      2.000000e+00
  0.692        0.259      1.000000e+00
  0.692        0.274      4.000000e+00
  0.692        0.289      1.000000e+01
  0.692        0.304      6.000000e+00
  0.692        0.319      2.000000e+00
  0.692        0.334      0.000000e+00
  0.692        0.349      0.000000e+00
  0.692        0.364      0.000000e+00
  0.692        0.379      0.000000e+00
  0.692        0.394      0.000000e+00
  0.692        0.409      0.000000e+00
  0.692        0.424      0.000000e+00
  0.692        0.439      0.000000e+00
  0.692        0.454      0.000000e+00
  0.692        0.469      0.000000e+00
  0.692        0.484      0.000000e+00
  0.692        0.500      0.000000e+00
  0.692        0.515      0.000000e+00
  0.692        0.530      0.000000e+00
  0.692        0.545      0.000000e+00
  0.692        0.560      0.000000e+00
  0.692        0.575      0.000000e+00
  0.692        0.590      0.000000e+00
  0.692        0.605      0.000000e+00
  0.692        0.620      0.000000e+00
  0.692        0.635      0.000000e+00
  0.692        0.650      0.000000e+00
  0.692        0.665      0.000000e+00
  0.692        0.680      0.000000e+00
  0.692        0.695      0.000000e+00
  0.692        0.710      0.000000e+00
  0.692        0.726      0.000000e+00
  0.692        0.741      0.000000e+00
  0.692        0.756      0.000000e+00
  0.692        0.771      0.000000e+00
  0.692        0.786      0.000000e+00
  0.692        0.801      0.000000e+00
  0.692        0.816      0.000000e+00
  0.692        0.831      0.000000e+00
  0.692        0.846      0.000000e+00
  0.692        0.861      0.000000e+00
  0.692        0.876      0.000000e+00
  0.692        0.891      0.000000e+00
  0.692        0.906      0.000000e+00
  0.692        0.921      0.000000e+00
  0.692        0.936      0.000000e+00
  0.692        0.951      0.000000e+00
  0.692        0.967      0.000000e+00
  0.692        0.982      0.000000e+00
  0.692        0.997      0.000000e+00
  0.692        1.012      0.000000e+00
  0.692        1.027      0.000000e+00
  0.692        1.042      0.000000e+00
  0.692        1.057      0.000000e+00
  0.692        1.072      0.000000e+00
  0.692        1.087      0.000000e+00
  0.692        1.102      0.000000e+00
  0.692        1.117      0.000000e+00
  0.692        1.132      0.000000e+00
  0.692        1.147      0.000000e+00
  0.692        1.162      0.000000e+00
  0.692        1.177      0.000000e+00
  0.692        1.192      0.000000e+00

  0.707        0.018      1.000000e+00
  0.707        0.033      0.000000e+00
  0.707        0.048      0.000000e+00
  0.707        0.063      0.000000e+00
  0.707        0.078      0.000000e+00
  0.707        0.093      0.000000e+00
  0.707        0.108      0.000000e+00
  0.707        0.123      0.000000e+00
  0.707        0.138      0.000000e+00
  0.707        0.153      0.000000e+00
  0.707        0.168      0.000000e+00
  0.707        0.183      2.000000e+00
  0.707        0.198      4.000000e+00
  0.707        0.213      1.400000e+01
  0.707        0.228      9.000000e+00
  0.707        0.243      1.100000e+01
  0.707        0.259      1.000000e+00
  0.707        0.274      7.000000e+00
  0.707        0.289      5.000000e+00
  0.707        0.304      4.000000e+00
  0.707        0.319      0.000000e+00
  0.707        0.334      0.000000e+00
  0.707        0.349      0.000000e+00
  0.707        0.364      0.000000e+00
  0.707        0.379      0.000000e+00
  0.707        0.394      0.000000e+00
  0.707        0.409      0.000000e+00
  0.707        0.424      0.000000e+00
  0.707        0.439      0.000000e+00
  0.707        0.454      0.000000e+00
  0.707        0.469      0.000000e+00
  0.707        0.484      0.000000e+00
  0.707        0.500      0.000000e+00
  0.707        0.515      0.000000e+00
  0.707        0.530      0.000000e+00
  0.707        0.545      0.000000e+00
  0.707        0.560      0.000000e+00
  0.707        0.575      0.000000e+00
  0.707        0.590      0.000000e+00
  0.707        0.605      0.000000e+00
  0.707        0.620      0.000000e+00
  0.707        0.635      0.000000e+00
  0.707        0.650      0.000000e+00
  0.707        0.665      0.000000e+00
  0.707        0.680      0.000000e+00
  0.707        0.695      0.000000e+00
  0.707        0.710      0.000000e+00
  0.707        0.726      0.000000e+00
  0.707        0.741      0.000000e+00
  0.707        0.756      0.000000e+00
  0.707        0.771      0.000000e+00
  0.707        0.786      0.000000e+00
  0.707        0.801      0.000000e+00
  0.707        0.816      0.000000e+00
  0.707        0.831      0.000000e+00
  0.707        0.846      0.000000e+00
  0.707        0.861      0.000000e+00
  0.707        0.876      0.000000e+00
  0.707        0.891      0.000000e+00
  0.707        0.906      0.000000e+00
  0.707        0.921      0.000000e+00
  0.707        0.936      0.000000e+00
  0.707        0.951      0.000000e+00
  0.707        0.967      0.000000e+00
  0.707        0.982      0.000000e+00
  0.707        0.997      0.000000e+00
  0.707        1.012      0.000000e+00
  0.707        1.027      0.000000e+00
  0.707        1.042      0.000000e+00
  0.707        1.057      0.000000e+00
  0.707        1.072      0.000000e+00
  0.707        1.087      0.000000e+00
  0.707        1.102      0.000000e+00
  0.707        1.117      0.000000e+00
  0.707        1.132      0.000000e+00
  0.707        1.147      0.000000e+00
  0.707        1.162      0.000000e+00
  0.707        1.177      0.000000e+00
  0.707        1.192      0.000000e+00

  0.722        0.018      1.000000e+00
  0.722        0.033      0.000000e+00
  0.722        0.048      0.000000e+00
  0.722        0.063      0.000000e+00
  0.722        0.078      0.000000e+00
  0.722        0.093      0.000000e+00
  0.722        0.108      0.000000e+00
  0.722        0.123      0.000000e+00
  0.722        0.138      0.000000e+00
  0.722        0.153      0.000000e+00
  0.722        0.168      0.000000e+00
  0.722        0.183      9.000000e+00
  0.722        0.198      3.000000e+00
  0.722        0.213      1.100000e+01
  0.722        0.228      7.000000e+00
  0.722        0.243      7.000000e+00
  0.722        0.259      3.000000e+00
  0.722        0.274      3.000000e+00
  0.722        0.289      0.000000e+00
  0.722        0.304      1.000000e+00
  0.722        0.319      0.000000e+00
  0.722        0.334      0.000000e+00
  0.722        0.349      0.000000e+00
  0.722        0.364      0.000000e+00
  0.722        0.379      0.000000e+00
  0.722        0.394      0.000000e+00
  0.722        0.409      0.000000e+00
  0.722        0.424      0.000000e+00
  0.722        0.439      0.000000e+00
  0.722        0.454      0.000000e+00
  0.722        0.469      0.000000e+00
  0.722        0.484      0.000000e+00
  0.722        0.500      0.000000e+00
  0.722        0.515      0.000000e+00
  0.722        0.530      0.000000e+00
  0.722        0.545      0.000000e+00
  0.722        0.560      0.000000e+00
  0.722        0.575      0.000000e+00
  0.722        0.590      0.000000e+00
  0.722        0.605      0.000000e+00
  0.722        0.620      0.000000e+00
  0.722        0.635      0.000000e+00
  0.722        0.650      0.000000e+00
  0.722        0.665      0.000000e+00
  0.722        0.680      0.000000e+00
  0.722        0.695      0.000000e+00
  0.722        0.710      0.000000e+00
  0.722        0.726      0.000000e+00
  0.722        0.741      0.000000e+00
  0.722        0.756      0.000000e+00
  0.722        0.771      0.000000e+00
  0.722        0.786      0.000000e+00
  0.722        0.801      0.000000e+00
  0.722        0.816      0.000000e+00
  0.722        0.831      0.000000e+00
  0.722        0.846      0.000000e+00
  0.722        0.861      0.000000e+00
  0.722        0.876      0.000000e+00
  0.722        0.891      0.000000e+00
  0.722        0.906      0.000000e+00
  0.722        0.921      0.000000e+00
  0.722        0.936      0.000000e+00
  0.722        0.951      0.000000e+00
  0.722        0.967      0.000000e+00
  0.722        0.982      0.000000e+00
  0.722        0.997      0.000000e+00
  0.722        1.012      0.000000e+00
  0.722        1.027      0.000000e+00
  0.722        1.042      0.000000e+00
  0.722        1.057      0.000000e+00
  0.722        1.072      0.000000e+00
  0.722        1.087      0.000000e+00
  0.722        1.102      0.000000e+00
  0.722        1.117      0.000000e+00
  0.722        1.132      0.000000e+00
  0.722        1.147      0.000000e+00
  0.722        1.162      0.000000e+00
  0.722        1.177      0.000000e+00
  0.722        1.192      0.000000e+00

  0.737        0.018      1.000000e+00
  0.737        0.033      0.000000e+00
  0.737        0.048      0.000000e+00
  0.737        0.063      0.000000e+00
  0.737        0.078      0.000000e+00
  0.737        0.093      0.000000e+00
  0.737        0.108      0.000000e+00
  0.737        0.123      0.000000e+00
  0.737        0.138      0.000000e+00
  0.737        0.153      0.000000e+00
  0.737        0.168      4.000000e+00
  0.737        0.183      8.000000e+00
  0.737        0.198      9.000000e+00
  0.737        0.213      2.000000e+00
  0.737        0.228      1.100000e+01
  0.737        0.243      1.100000e+01
  0.737        0.259      2.000000e+00
  0.737        0.274      0.000000e+00
  0.737        0.289      0.000000e+00
  0.737        0.304      0.000000e+00
  0.737        0.319      0.000000e+00
  0.737        0.334      0.000000e+00
  0.737        0.349      0.000000e+00
  0.737        0.364      0.000000e+00
  0.737        0.379      0.000000e+00
  0.737        0.394      0.000000e+00
  0.737        0.409      0.000000e+00
  0.737        0.424      0.000000e+00
  0.737        0.439      0.000000e+00
  0.737        0.454      0.000000e+00
  0.737        0.469      0.000000e+00
  0.737        0.484      0.000000e+00
  0.737        0.500      0.000000e+00
  0.737        0.515      0.000000e+00
  0.737        0.530      0.000000e+00
  0.737        0.545      0.000000e+00
  0.737        0.560      0.000000e+00
  0.737        0.575      0.000000e+00
  0.737        0.590      0.000000e+00
  0.737        0.605      0.000000e+00
  0.737        0.620      0.000000e+00
  0.737        0.635      0.000000e+00
  0.737        0.650      0.000000e+00
  0.737        0.665      0.000000e+00
  0.737        0.680      0.000000e+00
  0.737        0.695      0.000000e+00
  0.737        0.710      0.000000e+00
  0.737        0.726      0.000000e+00
  0.737        0.741      0.000000e+00
  0.737        0.756      0.000000e+00
  0.737        0.771      0.000000e+00
  0.737        0.786      0.000000e+00
  0.737        0.801      0.000000e+00
  0.737        0.816      0.000000e+00
  0.737        0.831      0.000000e+00
  0.737        0.846      0.000000e+00
  0.737        0.861      0.000000e+00
  0.737        0.876      0.000000e+00
  0.737        0.891      0.000000e+00
  0.737        0.906      0.000000e+00
  0.737        0.921      0.000000e+00
  0.737        0.936      0.000000e+00
  0.737        0.951      0.000000e+00
  0.737        0.967      0.000000e+00
  0.737        0.982      0.000000e+00
  0.737        0.997      0.000000e+00
  0.737        1.012      0.000000e+00
  0.737        1.027      0.000000e+00
  0.737        1.042      0.000000e+00
  0.737        1.057      0.000000e+00
  0.737        1.072      0.000000e+00
  0.737        1.087      0.000000e+00
  0.737        1.102      0.000000e+00
  0.737        1.117      0.000000e+00
  0.737        1.132      0.000000e+00
  0.737        1.147      0.000000e+00
  0.737        1.162      0.000000e+00
  0.737        1.177      0.000000e+00
  0.737        1.192      0.000000e+00

  0.752        0.018      0.000000e+00
  0.752        0.033      0.000000e+00
  0.752        0.048      0.000000e+00
  0.752        0.063      0.000000e+00
  0.752        0.078      0.000000e+00
  0.752        0.093      0.000000e+00
  0.752        0.108      0.000000e+00
  0.752        0.123      0.000000e+00
  0.752        0.138      0.000000e+00
  0.752        0.153      2.000000e+00
  0.752        0.168      7.000000e+00
  0.752        0.183      6.000000e+00
  0.752        0.198      7.000000e+00
  0.752        0.213      6.000000e+00
  0.752        0.228      1.300000e+01
  0.752        0.243      7.000000e+00
  0.752        0.259      0.000000e+00
  0.752        0.274      0.000000e+00
  0.752        0.289      0.000000e+00
  0.752        0.304      0.000000e+00
  0.752        0.319      0.000000e+00
  0.752        0.334      0.000000e+00
  0.752        0.349      0.000000e+00
  0.752        0.364      0.000000e+00
  0.752        0.379      0.000000e+00
  0.752        0.394      0.000000e+00
  0.752        0.409      0.000000e+00
  0.752        0.424      0.000000e+00
  0.752        0.439      0.000000e+00
  0.752        0.454      0.000000e+00
  0.752        0.469      0.000000e+00
  0.752        0.484      0.000000e+00
  0.752        0.500      0.000000e+00
  0.752        0.515      0.000000e+00
  0.752        0.530      0.000000e+00
  0.752        0.545      0.000000e+00
  0.752        0.560      0.000000e+00
  0.752        0.575      0.000000e+00
  0.752        0.590      0.000000e+00
  0.752        0.605      0.000000e+00
  0.752        0.620      0.000000e+00
  0.752        0.635      0.000000e+00
  0.752        0.650      0.000000e+00
  0.752        0.665      0.000000e+00
  0.752        0.680      0.000000e+00
  0.752        0.695      0.000000e+00
  0.752        0.710      0.000000e+00
  0.752        0.726      0.000000e+00
  0.752        0.741      0.000000e+00
  0.752        0.756      0.000000e+00
  0.752        0.771      0.000000e+00
  0.752        0.786      0.000000e+00
  0.752        0.801      0.000000e+00
  0.752        0.816      0.000000e+00
  0.752        0.831      0.000000e+00
  0.752        0.846      0.000000e+00
  0.752        0.861      0.000000e+00
  0.752        0.876      0.000000e+00
  0.752        0.891      0.000000e+00
  0.752        0.906      0.000000e+00
  0.752        0.921      0.000000e+00
  0.752        0.936      0.000000e+00
  0.752        0.951      0.000000e+00
  0.752        0.967      0.000000e+00
  0.752        0.982      0.000000e+00
  0.752        0.997      0.000000e+00
  0.752        1.012      0.000000e+00
  0.752        1.027      0.000000e+00
  0.752        1.042      0.000000e+00
  0.752        1.057      0.000000e+00
  0.752        1.072      0.000000e+00
  0.752        1.087      0.000000e+00
  0.752        1.102      0.000000e+00
  0.752        1.117      0.000000e+00
  0.752        1.132      0.000000e+00
  0.752        1.147      0.000000e+00
  0.752        1.162      0.000000e+00
  0.752        1.177      0.000000e+00
  0.752        1.192      0.000000e+00

  0.767        0.018      1.000000e+00
  0.767        0.033      0.000000e+00
  0.767        0.048      0.000000e+00
  0.767        0.063      0.000000e+00
  0.767        0.078      0.000000e+00
  0.767        0.093      0.000000e+00
  0.767        0.108      0.000000e+00
  0.767        0.123      0.000000e+00
  0.767        0.138      0.000000e+00
  0.767        0.153      1.100000e+01
  0.767        0.168      4.000000e+00
  0.767        0.183      6.000000e+00
  0.767        0.198      3.000000e+00
  0.767        0.213      7.000000e+00
  0.767        0.228      5.000000e+00
  0.767        0.243      0.000000e+00
  0.767        0.259      0.000000e+00
  0.767        0.274      0.000000e+00
  0.767        0.289      0.000000e+00
  0.767        0.304      0.000000e+00
  0.767        0.319      0.000000e+00
  0.767        0.334      0.000000e+00
  0.767        0.349      0.000000e+00
  0.767        0.364      0.000000e+00
  0.767        0.379      0.000000e+00
  0.767        0.394      0.000000e+00
  0.767        0.409      0.000000e+00
  0.767        0.424      0.000000e+00
  0.767        0.439      0.000000e+00
  0.767        0.454      0.000000e+00
  0.767        0.469      0.000000e+00
  0.767        0.484      0.000000e+00
  0.767        0.500      0.000000e+00
  0.767        0.515      0.000000e+00
  0.767        0.530      0.000000e+00
  0.767        0.545      0.000000e+00
  0.767        0.560      0.000000e+00
  0.767        0.575      0.000000e+00
  0.767        0.590      0.000000e+00
  0.767        0.605      0.000000e+00
  0.767        0.620      0.000000e+00
  0.767        0.635      0.000000e+00
  0.767        0.650      0.000000e+00
  0.767        0.665      0.000000e+00
  0.767        0.680      0.000000e+00
  0.767        0.695      0.000000e+00
  0.767        0.710      0.000000e+00
  0.767        0.726      0.000000e+00
  0.767        0.741      0.000000e+00
  0.767        0.756      0.000000e+00
  0.767        0.771      0.000000e+00
  0.767        0.786      0.000000e+00
  0.767        0.801      0.000000e+00
  0.767        0.816      0.000000e+00
  0.767        0.831      0.000000e+00
  0.767        0.846      0.000000e+00
  0.767        0.861      0.000000e+00
  0.767        0.876      0.000000e+00
  0.767        0.891      0.000000e+00
  0.767        0.906      0.000000e+00
  0.767        0.921      0.000000e+00
  0.767        0.936      0.000000e+00
  0.767        0.951      0.000000e+00
  0.767        0.967      0.000000e+00
  0.767        0.982      0.000000e+00
  0.767        0.997      0.000000e+00
  0.767        1.012      0.000000e+00
  0.767        1.027      0.000000e+00
  0.767        1.042      0.000000e+00
  0.767        1.057      0.000000e+00
  0.767        1.072      0.000000e+00
  0.767        1.087      0.000000e+00
  0.767        1.102      0.000000e+00
  0.767        1.117      0.000000e+00
  0.767        1.132      0.000000e+00
  0.767        1.147      0.000000e+00
  0.767        1.162      0.000000e+00
  0.767        1.177      0.000000e+00
  0.767        1.192      0.000000e+00

  0.783        0.018      1.000000e+00
  0.783        0.033      0.000000e+00
  0.783        0.048      0.000000e+00
  0.783        0.063      0.000000e+00
  0.783        0.078      0.000000e+00
  0.783        0.093      0.000000e+00
  0.783        0.108      0.000000e+00
  0.783        0.123      0.000000e+00
  0.783        0.138      8.000000e+00
  0.783        0.153      2.000000e+00
  0.783        0.168      1.100000e+01
  0.783        0.183      7.000000e+00
  0.783        0.198      5.000000e+00
  0.783        0.213      1.000000e+00
  0.783        0.228      1.000000e+00
  0.783        0.243      0.000000e+00
  0.783        0.259      0.000000e+00
  0.783        0.274      0.000000e+00
  0.783        0.289      0.000000e+00
  0.783        0.304      0.000000e+00
  0.783        0.319      0.000000e+00
  0.783        0.334      0.000000e+00
  0.783        0.349      0.000000e+00
  0.783        0.364      0.000000e+00
  0.783        0.379      0.000000e+00
  0.783        0.394      0.000000e+00
  0.783        0.409      0.000000e+00
  0.783        0.424      0.000000e+00
  0.783        0.439      0.000000e+00
  0.783        0.454      0.000000e+00
  0.783        0.469      0.000000e+00
  0.783        0.484      0.000000e+00
  0.783        0.500      0.000000e+00
  0.783        0.515      0.000000e+00
  0.783        0.530      0.000000e+00
  0.783        0.545      0.000000e+00
  0.783        0.560      0.000000e+00
  0.783        0.575      0.000000e+00
  0.783        0.590      0.000000e+00
  0.783        0.605      0.000000e+00
  0.783        0.620      0.000000e+00
  0.783        0.635      0.000000e+00
  0.783        0.650      0.000000e+00
  0.783        0.665      0.000000e+00
  0.783        0.680      0.000000e+00
  0.783        0.695      0.000000e+00
  0.783        0.710      0.000000e+00
  0.783        0.726      0.000000e+00
  0.783        0.741      0.000000e+00
  0.783        0.756      0.000000e+00
  0.783        0.771      0.000000e+00
  0.783        0.786      0.000000e+00
  0.783        0.801      0.000000e+00
  0.783        0.816      0.000000e+00
  0.783        0.831      0.000000e+00
  0.783        0.846      0.000000e+00
  0.783        0.861      0.000000e+00
  0.783        0.876      0.000000e+00
  0.783        0.891      0.000000e+00
  0.783        0.906      0.000000e+00
  0.783        0.921      0.000000e+00
  0.783        0.936      0.000000e+00
  0.783        0.951      0.000000e+00
  0.783        0.967      0.000000e+00
  0.783        0.982      0.000000e+00
  0.783        0.997      0.000000e+00
  0.783        1.012      0.000000e+00
  0.783        1.027      0.000000e+00
  0.783        1.042      0.000000e+00
  0.783        1.057      0.000000e+00
  0.783        1.072      0.000000e+00
  0.783        1.087      0.000000e+00
  0.783        1.102      0.000000e+00
  0.783        1.117      0.000000e+00
  0.783        1.132      0.000000e+00
  0.783        1.147      0.000000e+00
  0.783        1.162      0.000000e+00
  0.783        1.177      0.000000e+00
  0.783        1.192      0.000000e+00

  0.798        0.018      0.000000e+00
  0.798        0.033      0.000000e+00
  0.798        0.048      0.000000e+00
  0.798        0.063      0.000000e+00
  0.798        0.078      0.000000e+00
  0.798        0.093      0.000000e+00
  0.798        0.108      0.000000e+00
  0.798        0.123      5.000000e+00
  0.798        0.138      5.000000e+00
  0.798        0.153      4.000000e+00
  0.798        0.168      1.300000e+01
  0.798        0.183      6.000000e+00
  0.798        0.198      4.000000e+00
  0.798        0.213      1.000000e+00
  0.798        0.228      1.000000e+00
  0.798        0.243      0.000000e+00
  0.798        0.259      0.000000e+00
  0.798        0.274      0.000000e+00
  0.798        0.289      0.000000e+00
  0.798        0.304      0.000000e+00
  0.798        0.319      0.000000e+00
  0.798        0.334      0.000000e+00
  0.798        0.349      0.000000e+00
  0.798        0.364      0.000000e+00
  0.798        0.379      0.000000e+00
  0.798        0.394      0.000000e+00
  0.798        0.409      0.000000e+00
  0.798        0.424      0.000000e+00
  0.798        0.439      0.000000e+00
  0.798        0.454      0.000000e+00
  0.798        0.469      0.000000e+00
  0.798        0.484      0.000000e+00
  0.798        0.500      0.000000e+00
  0.798        0.515      0.000000e+00
  0.798        0.530      0.000000e+00
  0.798        0.545      0.000000e+00
  0.798        0.560      0.000000e+00
  0.798        0.575      0.000000e+00
  0.798        0.590      0.000000e+00
  0.798        0.605      0.000000e+00
  0.798        0.620      0.000000e+00
  0.798        0.635      0.000000e+00
  0.798        0.650      0.000000e+00
  0.798        0.665      0.000000e+00
  0.798        0.680      0.000000e+00
  0.798        0.695      0.000000e+00
  0.798        0.710      0.000000e+00
  0.798        0.726      0.000000e+00
  0.798        0.741      0.000000e+00
  0.798        0.756      0.000000e+00
  0.798        0.771      0.000000e+00
  0.798        0.786      0.000000e+00
  0.798        0.801      0.000000e+00
  0.798        0.816      0.000000e+00
  0.798        0.831      0.000000e+00
  0.798        0.846      0.000000e+00
  0.798        0.861      0.000000e+00
  0.798        0.876      0.000000e+00
  0.798        0.891      0.000000e+00
  0.798        0.906      0.000000e+00
  0.798        0.921      0.000000e+00
  0.798        0.936      0.000000e+00
  0.798        0.951      0.000000e+00
  0.798        0.967      0.000000e+00
  0.798        0.982      0.000000e+00
  0.798        0.997      0.000000e+00
  0.798        1.012      0.000000e+00
  0.798        1.027      0.000000e+00
  0.798        1.042      0.000000e+00
  0.798        1.057      0.000000e+00
  0.798        1.072      0.000000e+00
  0.798        1.087      0.000000e+00
  0.798        1.102      0.000000e+00
  0.798        1.117      0.000000e+00
  0.798        1.132      0.000000e+00
  0.798        1.147      0.000000e+00
  0.798        1.162      0.000000e+00
  0.798        1.177      0.000000e+00
  0.798        1.192      0.000000e+00

  0.813        0.018      0.000000e+00
  0.813        0.033      0.000000e+00
  0.813        0.048      0.000000e+00
  0.813        0.063      0.000000e+00
  0.813        0.078      0.000000e+00
  0.813        0.093      0.000000e+00
  0.813        0.108      1.000000e+00
  0.813        0.123      1.000000e+01
  0.813        0.138      4.000000e+00
  0.813        0.153      8.000000e+00
  0.813        0.168      5.000000e+00
  0.813        0.183      4.000000e+00
  0.813        0.198      2.000000e+00
  0.813        0.213      0.000000e+00
  0.813        0.228      0.000000e+00
  0.813        0.243      0.000000e+00
  0.813        0.259      0.000000e+00
  0.813        0.274      0.000000e+00
  0.813        0.289      0.000000e+00
  0.813        0.304      0.000000e+00
  0.813        0.319      0.000000e+00
  0.813        0.334      0.000000e+00
  0.813        0.349      0.000000e+00
  0.813        0.364      0.000000e+00
  0.813        0.379      0.000000e+00
  0.813        0.394      0.000000e+00
  0.813        0.409      0.000000e+00
  0.813        0.424      0.000000e+00
  0.813        0.439      0.000000e+00
  0.813        0.454      0.000000e+00
  0.813        0.469      0.000000e+00
  0.813        0.484      0.000000e+00
  0.813        0.500      0.000000e+00
  0.813        0.515      0.000000e+00
  0.813        0.530      0.000000e+00
  0.813        0.545      0.000000e+00
  0.813        0.560      0.000000e+00
  0.813        0.575      0.000000e+00
  0.813        0.590      0.000000e+00
  0.813        0.605      0.000000e+00
  0.813        0.620      0.000000e+00
  0.813        0.635      0.000000e+00
  0.813        0.650      0.000000e+00
  0.813        0.665      0.000000e+00
  0.813        0.680      0.000000e+00
  0.813        0.695      0.000000e+00
  0.813        0.710      0.000000e+00
  0.813        0.726      0.000000e+00
  0.813        0.741      0.000000e+00
  0.813        0.756      0.000000e+00
  0.813        0.771      0.000000e+00
  0.813        0.786      0.000000e+00
  0.813        0.801      0.000000e+00
  0.813        0.816      0.000000e+00
  0.813        0.831      0.000000e+00
  0.813        0.846      0.000000e+00
  0.813        0.861      0.000000e+00
  0.813        0.876      0.000000e+00
  0.813        0.891      0.000000e+00
  0.813        0.906      0.000000e+00
  0.813        0.921      0.000000e+00
  0.813        0.936      0.000000e+00
  0.813        0.951      0.000000e+00
  0.813        0.967      0.000000e+00
  0.813        0.982      0.000000e+00
  0.813        0.997      0.000000e+00
  0.813        1.012      0.000000e+00
  0.813        1.027      0.000000e+00
  0.813        1.042      0.000000e+00
  0.813        1.057      0.000000e+00
  0.813        1.072      0.000000e+00
  0.813        1.087      0.000000e+00
  0.813        1.102      0.000000e+00
  0.813        1.117      0.000000e+00
  0.813        1.132      0.000000e+00
  0.813        1.147      0.000000e+00
  0.813        1.162      0.000000e+00
  0.813        1.177      0.000000e+00
  0.813        1.192      0.000000e+00

  0.828        0.018      0.000000e+00
  0.828        0.033      0.000000e+00
  0.828        0.048      0.000000e+00
  0.828        0.063      0.000000e+00
  0.828        0.078      0.000000e+00
  0.828        0.093      1.000000e+00
  0.828        0.108      3.000000e+00
  0.828        0.123      7.000000e+00
  0.828        0.138      7.000000e+00
  0.828        0.153      1.000000e+01
  0.828        0.168      6.000000e+00
  0.828        0.183      1.000000e+00
  0.828        0.198      0.000000e+00
  0.828        0.213      0.000000e+00
  0.828        0.228      0.000000e+00
  0.828        0.243      0.000000e+00
  0.828        0.259      0.000000e+00
  0.828        0.274      0.000000e+00
  0.828        0.289      0.000000e+00
  0.828        0.304      0.000000e+00
  0.828        0.319      0.000000e+00
  0.828        0.334      0.000000e+00
  0.828        0.349      0.000000e+00
  0.828        0.364      0.000000e+00
  0.828        0.379      0.000000e+00
  0.828        0.394      0.000000e+00
  0.828        0.409      0.000000e+00
  0.828        0.424      0.000000e+00
  0.828        0.439      0.000000e+00
  0.828        0.454      0.000000e+00
  0.828        0.469      0.000000e+00
  0.828        0.484      0.000000e+00
  0.828        0.500      0.000000e+00
  0.828        0.515      0.000000e+00
  0.828        0.530      0.000000e+00
  0.828        0.545      0.000000e+00
  0.828        0.560      0.000000e+00
  0.828        0.575      0.000000e+00
  0.828        0.590      0.000000e+00
  0.828        0.605      0.000000e+00
  0.828        0.620      0.000000e+00
  0.828        0.635      0.000000e+00
  0.828        0.650      0.000000e+00
  0.828        0.665      0.000000e+00
  0.828        0.680      0.000000e+00
  0.828        0.695      0.000000e+00
  0.828        0.710      0.000000e+00
  0.828        0.726      0.000000e+00
  0.828        0.741      0.000000e+00
  0.828        0.756      0.000000e+00
  0.828        0.771      0.000000e+00
  0.828        0.786      0.000000e+00
  0.828        0.801      0.000000e+00
  0.828        0.816      0.000000e+00
  0.828        0.831      0.000000e+00
  0.828        0.846      0.000000e+00
  0.828        0.861      0.000000e+00
  0.828        0.876      0.000000e+00
  0.828        0.891      0.000000e+00
  0.828        0.906      0.000000e+00
  0.828        0.921      0.000000e+00
  0.828        0.936      0.000000e+00
  0.828        0.951      0.000000e+00
  0.828        0.967      0.000000e+00
  0.828        0.982      0.000000e+00
  0.828        0.997      0.000000e+00
  0.828        1.012      0.000000e+00
  0.828        1.027      0.000000e+00
  0.828        1.042      0.000000e+00
  0.828        1.057      0.000000e+00
  0.828        1.072      0.000000e+00
  0.828        1.087      0.000000e+00
  0.828        1.102      0.000000e+00
  0.828        1.117      0.000000e+00
  0.828        1.132      0.000000e+00
  0.828        1.147      0.000000e+00
  0.828        1.162      0.000000e+00
  0.828        1.177      0.000000e+00
  0.828        1.192      0.000000e+00

  0.843        0.018      1.000000e+00
  0.843        0.033      0.000000e+00
  0.843        0.048      0.000000e+00
  0.843        0.063      0.000000e+00
  0.843        0.078      1.000000e+00
  0.843        0.093      3.000000e+00
  0.843        0.108      3.000000e+00
  0.843        0.123      8.000000e+00
  0.843        0.138      1.100000e+01
  0.843        0.153      1.000000e+01
  0.843        0.168      4.000000e+00
  0.843        0.183      1.000000e+00
  0.843        0.198      0.000000e+00
  0.843        0.213      0.000000e+00
  0.843        0.228      0.000000e+00
  0.843        0.243      0.000000e+00
  0.843        0.259      0.000000e+00
  0.843        0.274      0.000000e+00
  0.843        0.289      0.000000e+00
  0.843        0.304      0.000000e+00
  0.843        0.319      0.000000e+00
  0.843        0.334      0.000000e+00
  0.843        0.349      0.000000e+00
  0.843        0.364      0.000000e+00
  0.843        0.379      0.000000e+00
  0.843        0.394      0.000000e+00
  0.843        0.409      0.000000e+00
  0.843        0.424      0.000000e+00
  0.843        0.439      0.000000e+00
  0.843        0.454      0.000000e+00
  0.843        0.469      0.000000e+00
  0.843        0.484      0.000000e+00
  0.843        0.500      0.000000e+00
  0.843        0.515      0.000000e+00
  0.843        0.530      0.000000e+00
  0.843        0.545      0.000000e+00
  0.843        0.560      0.000000e+00
  0.843        0.575      0.000000e+00
  0.843        0.590      0.000000e+00
  0.843        0.605      0.000000e+00
  0.843        0.620      0.000000e+00
  0.843        0.635      0.000000e+00
  0.843        0.650      0.000000e+00
  0.843        0.665      0.000000e+00
  0.843        0.680      0.000000e+00
  0.843        0.695      0.000000e+00
  0.843        0.710      0.000000e+00
  0.843        0.726      0.000000e+00
  0.843        0.741      0.000000e+00
  0.843        0.756      0.000000e+00
  0.843        0.771      0.000000e+00
  0.843        0.786      0.000000e+00
  0.843        0.801      0.000000e+00
  0.843        0.816      0.000000e+00
  0.843        0.831      0.000000e+00
  0.843        0.846      0.000000e+00
  0.843        0.861      0.000000e+00
  0.843        0.876      0.000000e+00
  0.843        0.891      0.000000e+00
  0.843        0.906      0.000000e+00
  0.843        0.921      0.000000e+00
  0.843        0.936      0.000000e+00
  0.843        0.951      0.000000e+00
  0.843        0.967      0.000000e+00
  0.843        0.982      0.000000e+00
  0.843        0.997      0.000000e+00
  0.843        1.012      0.000000e+00
  0.843        1.027      0.000000e+00
  0.843        1.042      0.000000e+00
  0.843        1.057      0.000000e+00
  0.843        1.072      0.000000e+00
  0.843        1.087      0.000000e+00
  0.843        1.102      0.000000e+00
  0.843        1.117      0.000000e+00
  0.843        1.132      0.000000e+00
  0.843        1.147      0.000000e+00
  0.843        1.162      0.000000e+00
  0.843        1.177      0.000000e+00
  0.843        1.192      0.000000e+00

  0.859        0.018      0.000000e+00
  0.859        0.033      0.000000e+00
  0.859        0.048      0.000000e+00
  0.859        0.063      0.000000e+00
  0.859        0.078      3.000000e+00
  0.859        0.093      1.300000e+01
  0.859        0.108      6.000000e+00
  0.859        0.123      7.000000e+00
  0.859        0.138      1.300000e+01
  0.859        0.153      1.200000e+01
  0.859        0.168      1.000000e+00
  0.859        0.183      0.000000e+00
  0.859        0.198      0.000000e+00
  0.859        0.213      0.000000e+00
  0.859        0.228      0.000000e+00
  0.859        0.243      0.000000e+00
  0.859        0.259      0.000000e+00
  0.859        0.274      0.000000e+00
  0.859        0.289      0.000000e+00
  0.859        0.304      0.000000e+00
  0.859        0.319      0.000000e+00
  0.859        0.334      0.000000e+00
  0.859        0.349      0.000000e+00
  0.859        0.364      0.000000e+00
  0.859        0.379      0.000000e+00
  0.859        0.394      0.000000e+00
  0.859        0.409      0.000000e+00
  0.859        0.424      0.000000e+00
  0.859        0.439      0.000000e+00
  0.859        0.454      0.000000e+00
  0.859        0.469      0.000000e+00
  0.859        0.484      0.000000e+00
  0.859        0.500      0.000000e+00
  0.859        0.515      0.000000e+00
  0.859        0.530      0.000000e+00
  0.859        0.545      0.000000e+00
  0.859        0.560      0.000000e+00
  0.859        0.575      0.000000e+00
  0.859        0.590      0.000000e+00
  0.859        0.605      0.000000e+00
  0.859        0.620      0.000000e+00
  0.859        0.635      0.000000e+00
  0.859        0.650      0.000000e+00
  0.859        0.665      0.000000e+00
  0.859        0.680      0.000000e+00
  0.859        0.695      0.000000e+00
  0.859        0.710      0.000000e+00
  0.859        0.726      0.000000e+00
  0.859        0.741      0.000000e+00
  0.859        0.756      0.000000e+00
  0.859        0.771      0.000000e+00
  0.859        0.786      0.000000e+00
  0.859        0.801      0.000000e+00
  0.859        0.816      0.000000e+00
  0.859        0.831      0.000000e+00
  0.859        0.846      0.000000e+00
  0.859        0.861      0.000000e+00
  0.859        0.876      0.000000e+00
  0.859        0.891      0.000000e+00
  0.859        0.906      0.000000e+00
  0.859        0.921      0.000000e+00
  0.859        0.936      0.000000e+00
  0.859        0.951      0.000000e+00
  0.859        0.967      0.000000e+00
  0.859        0.982      0.000000e+00
  0.859        0.997      0.000000e+00
  0.859        1.012      0.000000e+00
  0.859        1.027      0.000000e+00
  0.859        1.042      0.000000e+00
  0.859        1.057      0.000000e+00
  0.859        1.072      0.000000e+00
  0.859        1.087      0.000000e+00
  0.859        1.102      0.000000e+00
  0.859        1.117      0.000000e+00
  0.859        1.132      0.000000e+00
  0.859        1.147      0.000000e+00
  0.859        1.162      0.000000e+00
  0.859        1.177      0.000000e+00
  0.859        1.192      0.000000e+00

  0.874        0.018      1.000000e+00
  0.874        0.033      0.000000e+00
  0.874        0.048      0.000000e+00
  0.874        0.063      0.000000e+00
  0.874        0.078      7.000000e+00
  0.874        0.093      1.700000e+01
  0.874        0.108      8.000000e+00
  0.874        0.123      1.100000e+01
  0.874        0.138      1.200000e+01
  0.874        0.153      2.000000e+00
  0.874        0.168      0.000000e+00
  0.874        0.183      0.000000e+00
  0.874        0.198      0.000000e+00
  0.874        0.213      0.000000e+00
  0.874        0.228      0.000000e+00
  0.874        0.243      0.000000e+00
  0.874        0.259      0.000000e+00
  0.874        0.274      0.000000e+00
  0.874        0.289      0.000000e+00
  0.874        0.304      0.000000e+00
  0.874        0.319      0.000000e+00
  0.874        0.334      0.000000e+00
  0.874        0.349      0.000000e+00
  0.874        0.364      0.000000e+00
  0.874        0.379      0.000000e+00
  0.874        0.394      0.000000e+00
  0.874        0.409      0.000000e+00
  0.874        0.424      0.000000e+00
  0.874        0.439      0.000000e+00
  0.874        0.454      0.000000e+00
  0.874        0.469      0.000000e+00
  0.874        0.484      0.000000e+00
  0.874        0.500      0.000000e+00
  0.874        0.515      0.000000e+00
  0.874        0.530      0.000000e+00
  0.874        0.545      0.000000e+00
  0.874        0.560      0.000000e+00
  0.874        0.575      0.000000e+00
  0.874        0.590      0.000000e+00
  0.874        0.605      0.000000e+00
  0.874        0.620      0.000000e+00
  0.874        0.635      0.000000e+00
  0.874        0.650      0.000000e+00
  0.874        0.665      0.000000e+00
  0.874        0.680      0.000000e+00
  0.874        0.695      0.000000e+00
  0.874        0.710      0.000000e+00
  0.874        0.726      0.000000e+00
  0.874        0.741      0.000000e+00
  0.874        0.756      0.000000e+00
  0.874        0.771      0.000000e+00
  0.874        0.786      0.000000e+00
  0.874        0.801      0.000000e+00
  0.874        0.816      0.000000e+00
  0.874        0.831      0.000000e+00
  0.874        0.846      0.000000e+00
  0.874        0.861      0.000000e+00
  0.874        0.876      0.000000e+00
  0.874        0.891      0.000000e+00
  0.874        0.906      0.000000e+00
  0.874        0.921      0.000000e+00
  0.874        0.936      0.000000e+00
  0.874        0.951      0.000000e+00
  0.874        0.967      0.000000e+00
  0.874        0.982      0.000000e+00
  0.874        0.997      0.000000e+00
  0.874        1.012      0.000000e+00
  0.874        1.027      0.000000e+00
  0.874        1.042      0.000000e+00
  0.874        1.057      0.000000e+00
  0.874        1.072      0.000000e+00
  0.874        1.087      0.000000e+00
  0.874        1.102      0.000000e+00
  0.874        1.117      0.000000e+00
  0.874        1.132      0.000000e+00
  0.874        1.147      0.000000e+00
  0.874        1.162      0.000000e+00
  0.874        1.177      0.000000e+00
  0.874        1.192      0.000000e+00

  0.889        0.018      1.000000e+00
  0.889        0.033      0.000000e+00
  0.889        0.048      0.000000e+00
  0.889        0.063      1.000000e+00
  0.889        0.078      1.100000e+01
  0.889        0.093      5.000000e+00
  0.889        0.108      1.400000e+01
  0.889        0.123      1.000000e+01
  0.889        0.138      1.100000e+01
  0.889        0.153      1.000000e+00
  0.889        0.168      0.000000e+00
  0.889        0.183      0.000000e+00
  0.889        0.198      0.000000e+00
  0.889        0.213      0.000000e+00
  0.889        0.228      0.000000e+00
  0.889        0.243      0.000000e+00
  0.889        0.259      0.000000e+00
  0.889        0.274      0.000000e+00
  0.889        0.289      0.000000e+00
  0.889        0.304      0.000000e+00
  0.889        0.319      0.000000e+00
  0.889        0.334      0.000000e+00
  0.889        0.349      0.000000e+00
  0.889        0.364      0.000000e+00
  0.889        0.379      0.000000e+00
  0.889        0.394      0.000000e+00
  0.889        0.409      0.000000e+00
  0.889        0.424      0.000000e+00
  0.889        0.439      0.000000e+00
  0.889        0.454      0.000000e+00
  0.889        0.469      0.000000e+00
  0.889        0.484      0.000000e+00
  0.889        0.500      0.000000e+00
  0.889        0.515      0.000000e+00
  0.889        0.530      0.000000e+00
  0.889        0.545      0.000000e+00
  0.889        0.560      0.000000e+00
  0.889        0.575      0.000000e+00
  0.889        0.590      0.000000e+00
  0.889        0.605      0.000000e+00
  0.889        0.620      0.000000e+00
  0.889        0.635      0.000000e+00
  0.889        0.650      0.000000e+00
  0.889        0.665      0.000000e+00
  0.889        0.680      0.000000e+00
  0.889        0.695      0.000000e+00
  0.889        0.710      0.000000e+00
  0.889        0.726      0.000000e+00
  0.889        0.741      0.000000e+00
  0.889        0.756      0.000000e+00
  0.889        0.771      0.000000e+00
  0.889        0.786      0.000000e+00
  0.889        0.801      0.000000e+00
  0.889        0.816      0.000000e+00
  0.889        0.831      0.000000e+00
  0.889        0.846      0.000000e+00
  0.889        0.861      0.000000e+00
  0.889        0.876      0.000000e+00
  0.889        0.891      0.000000e+00
  0.889        0.906      0.000000e+00
  0.889        0.921      0.000000e+00
  0.889        0.936      0.000000e+00
  0.889        0.951      0.000000e+00
  0.889        0.967      0.000000e+00
  0.889        0.982      0.000000e+00
  0.889        0.997      0.000000e+00
  0.889        1.012      0.000000e+00
  0.889        1.027      0.000000e+00
  0.889        1.042      0.000000e+00
  0.889        1.057      0.000000e+00
  0.889        1.072      0.000000e+00
  0.889        1.087      0.000000e+00
  0.889        1.102      0.000000e+00
  0.889        1.117      0.000000e+00
  0.889        1.132      0.000000e+00
  0.889        1.147      0.000000e+00
  0.889        1.162      0.000000e+00
  0.889        1.177      0.000000e+00
  0.889        1.192      0.000000e+00

  0.904        0.018      1.000000e+00
  0.904        0.033      0.000000e+00
  0.904        0.048      0.000000e+00
  0.904        0.063      1.000000e+00
  0.904        0.078      1.200000e+01
  0.904        0.093      5.000000e+00
  0.904        0.108      4.000000e+00
  0.904        0.123      8.000000e+00
  0.904        0.138      2.000000e+00
  0.904        0.153      0.000000e+00
  0.904        0.168      0.000000e+00
  0.904        0.183      0.000000e+00
  0.904        0.198      0.000000e+00
  0.904        0.213      0.000000e+00
  0.904        0.228      0.000000e+00
  0.904        0.243      0.000000e+00
  0.904        0.259      0.000000e+00
  0.904        0.274      0.000000e+00
  0.904        0.289      0.000000e+00
  0.904        0.304      0.000000e+00
  0.904        0.319      0.000000e+00
  0.904        0.334      0.000000e+00
  0.904        0.349      0.000000e+00
  0.904        0.364      0.000000e+00
  0.904        0.379      0.000000e+00
  0.904        0.394      0.000000e+00
  0.904        0.409      0.000000e+00
  0.904        0.424      0.000000e+00
  0.904        0.439      0.000000e+00
  0.904        0.454      0.000000e+00
  0.904        0.469      0.000000e+00
  0.904        0.484      0.000000e+00
  0.904        0.500      0.000000e+00
  0.904        0.515      0.000000e+00
  0.904        0.530      0.000000e+00
  0.904        0.545      0.000000e+00
  0.904        0.560      0.000000e+00
  0.904        0.575      0.000000e+00
  0.904        0.590      0.000000e+00
  0.904        0.605      0.000000e+00
  0.904        0.620      0.000000e+00
  0.904        0.635      0.000000e+00
  0.904        0.650      0.000000e+00
  0.904        0.665      0.000000e+00
  0.904        0.680      0.000000e+00
  0.904        0.695      0.000000e+00
  0.904        0.710      0.000000e+00
  0.904        0.726      0.000000e+00
  0.904        0.741      0.000000e+00
  0.904        0.756      0.000000e+00
  0.904        0.771      0.000000e+00
  0.904        0.786      0.000000e+00
  0.904        0.801      0.000000e+00
  0.904        0.816      0.000000e+00
  0.904        0.831      0.000000e+00
  0.904        0.846      0.000000e+00
  0.904        0.861      0.000000e+00
  0.904        0.876      0.000000e+00
  0.904        0.891      0.000000e+00
  0.904        0.906      0.000000e+00
  0.904        0.921      0.000000e+00
  0.904        0.936      0.000000e+00
  0.904        0.951      0.000000e+00
  0.904        0.967      0.000000e+00
  0.904        0.982      0.000000e+00
  0.904        0.997      0.000000e+00
  0.904        1.012      0.000000e+00
  0.904        1.027      0.000000e+00
  0.904        1.042      0.000000e+00
  0.904        1.057      0.000000e+00
  0.904        1.072      0.000000e+00
  0.904        1.087      0.000000e+00
  0.904        1.102      0.000000e+00
  0.904        1.117      0.000000e+00
  0.904        1.132      0.000000e+00
  0.904        1.147      0.000000e+00
  0.904        1.162      0.000000e+00
  0.904        1.177      0.000000e+00
  0.904        1.192      0.000000e+00

  0.919        0.018      1.000000e+00
  0.919        0.033      0.000000e+00
  0.919        0.048      0.000000e+00
  0.919        0.063      8.000000e+00
  0.919        0.078      2.000000e+01
  0.919        0.093      1.800000e+01
  0.919        0.108      1.000000e+01
  0.919        0.123      1.000000e+00
  0.919        0.138      1.000000e+00
  0.919        0.153      0.000000e+00
  0.919        0.168      0.000000e+00
  0.919        0.183      0.000000e+00
  0.919        0.198      0.000000e+00
  0.919        0.213      0.000000e+00
  0.919        0.228      0.000000e+00
  0.919        0.243      0.000000e+00
  0.919        0.259      0.000000e+00
  0.919        0.274      0.000000e+00
  0.919        0.289      0.000000e+00
  0.919        0.304      0.000000e+00
  0.919        0.319      0.000000e+00
  0.919        0.334      0.000000e+00
  0.919        0.349      0.000000e+00
  0.919        0.364      0.000000e+00
  0.919        0.379      0.000000e+00
  0.919        0.394      0.000000e+00
  0.919        0.409      0.000000e+00
  0.919        0.424      0.000000e+00
  0.919        0.439      0.000000e+00
  0.919        0.454      0.000000e+00
  0.919        0.469      0.000000e+00
  0.919        0.484      0.000000e+00
  0.919        0.500      0.000000e+00
  0.919        0.515      0.000000e+00
  0.919        0.530      0.000000e+00
  0.919        0.545      0.000000e+00
  0.919        0.560      0.000000e+00
  0.919        0.575      0.000000e+00
  0.919        0.590      0.000000e+00
  0.919        0.605      0.000000e+00
  0.919        0.620      0.000000e+00
  0.919        0.635      0.000000e+00
  0.919        0.650      0.000000e+00
  0.919        0.665      0.000000e+00
  0.919        0.680      0.000000e+00
  0.919        0.695      0.000000e+00
  0.919        0.710      0.000000e+00
  0.919        0.726      0.000000e+00
  0.919        0.741      0.000000e+00
  0.919        0.756      0.000000e+00
  0.919        0.771      0.000000e+00
  0.919        0.786      0.000000e+00
  0.919        0.801      0.000000e+00
  0.919        0.816      0.000000e+00
  0.919        0.831      0.000000e+00
  0.919        0.846      0.000000e+00
  0.919        0.861      0.000000e+00
  0.919        0.876      0.000000e+00
  0.919        0.891      0.000000e+00
  0.919        0.906      0.000000e+00
  0.919        0.921      0.000000e+00
  0.919        0.936      0.000000e+00
  0.919        0.951      0.000000e+00
  0.919        0.967      0.000000e+00
  0.919        0.982      0.000000e+00
  0.919        0.997      0.000000e+00
  0.919        1.012      0.000000e+00
  0.919        1.027      0.000000e+00
  0.919        1.042      0.000000e+00
  0.919        1.057      0.000000e+00
  0.919        1.072      0.000000e+00
  0.919        1.087      0.000000e+00
  0.919        1.102      0.000000e+00
  0.919        1.117      0.000000e+00
  0.919        1.132      0.000000e+00
  0.919        1.147      0.000000e+00
  0.919        1.162      0.000000e+00
  0.919        1.177      0.000000e+00
  0.919        1.192      0.000000e+00

  0.934        0.018      0.000000e+00
  0.934        0.033      0.000000e+00
  0.934        0.048      0.000000e+00
  0.934        0.063      8.000000e+00
  0.934        0.078      1.200000e+01
  0.934        0.093      1.900000e+01
  0.934        0.108      1.100000e+01
  0.934        0.123      1.000000e+00
  0.934        0.138      0.000000e+00
  0.934        0.153      0.000000e+00
  0.934        0.168      0.000000e+00
  0.934        0.183      0.000000e+00
  0.934        0.198      0.000000e+00
  0.934        0.213      0.000000e+00
  0.934        0.228      0.000000e+00
  0.934        0.243      0.000000e+00
  0.934        0.259      0.000000e+00
  0.934        0.274      0.000000e+00
  0.934        0.289      0.000000e+00
  0.934        0.304      0.000000e+00
  0.934        0.319      0.000000e+00
  0.934        0.334      0.000000e+00
  0.934        0.349      0.000000e+00
  0.934        0.364      0.000000e+00
  0.934        0.379      0.000000e+00
  0.934        0.394      0.000000e+00
  0.934        0.409      0.000000e+00
  0.934        0.424      0.000000e+00
  0.934        0.439      0.000000e+00
  0.934        0.454      0.000000e+00
  0.934        0.469      0.000000e+00
  0.934        0.484      0.000000e+00
  0.934        0.500      0.000000e+00
  0.934        0.515      0.000000e+00
  0.934        0.530      0.000000e+00
  0.934        0.545      0.000000e+00
  0.934        0.560      0.000000e+00
  0.934        0.575      0.000000e+00
  0.934        0.590      0.000000e+00
  0.934        0.605      0.000000e+00
  0.934        0.620      0.000000e+00
  0.934        0.635      0.000000e+00
  0.934        0.650      0.000000e+00
  0.934        0.665      0.000000e+00
  0.934        0.680      0.000000e+00
  0.934        0.695      0.000000e+00
  0.934        0.710      0.000000e+00
  0.934        0.726      0.000000e+00
  0.934        0.741      0.000000e+00
  0.934        0.756      0.000000e+00
  0.934        0.771      0.000000e+00
  0.934        0.786      0.000000e+00
  0.934        0.801      0.000000e+00
  0.934        0.816      0.000000e+00
  0.934        0.831      0.000000e+00
  0.934        0.846      0.000000e+00
  0.934        0.861      0.000000e+00
  0.934        0.876      0.000000e+00
  0.934        0.891      0.000000e+00
  0.934        0.906      0.000000e+00
  0.934        0.921      0.000000e+00
  0.934        0.936      0.000000e+00
  0.934        0.951      0.000000e+00
  0.934        0.967      0.000000e+00
  0.934        0.982      0.000000e+00
  0.934        0.997      0.000000e+00
  0.934        1.012      0.000000e+00
  0.934        1.027      0.000000e+00
  0.934        1.042      0.000000e+00
  0.934        1.057      0.000000e+00
  0.934        1.072      0.000000e+00
  0.934        1.087      0.000000e+00
  0.934        1.102      0.000000e+00
  0.934        1.117      0.000000e+00
  0.934        1.132      0.000000e+00
  0.934        1.147      0.000000e+00
  0.934        1.162      0.000000e+00
  0.934        1.177      0.000000e+00
  0.934        1.192      0.000000e+00

  0.950        0.018      0.000000e+00
  0.950        0.033      0.000000e+00
  0.950        0.048      3.000000e+00
  0.950        0.063      9.000000e+00
  0.950        0.078      1.800000e+01
  0.950        0.093      1.800000e+01
  0.950        0.108      6.000000e+00
  0.950        0.123      1.000000e+00
  0.950        0.138      0.000000e+00
  0.950        0.153      0.000000e+00
  0.950        0.168      0.000000e+00
  0.950        0.183      0.000000e+00
  0.950        0.198      0.000000e+00
  0.950        0.213      0.000000e+00
  0.950        0.228      0.000000e+00
  0.950        0.243      0.000000e+00
  0.950        0.259      0.000000e+00
  0.950        0.274      0.000000e+00
  0.950        0.289      0.000000e+00
  0.950        0.304      0.000000e+00
  0.950        0.319      0.000000e+00
  0.950        0.334      0.000000e+00
  0.950        0.349      0.000000e+00
  0.950        0.364      0.000000e+00
  0.950        0.379      0.000000e+00
  0.950        0.394      0.000000e+00
  0.950        0.409      0.000000e+00
  0.950        0.424      0.000000e+00
  0.950        0.439      0.000000e+00
  0.950        0.454      0.000000e+00
  0.950        0.469      0.000000e+00
  0.950        0.484      0.000000e+00
  0.950        0.500      0.000000e+00
  0.950        0.515      0.000000e+00
  0.950        0.530      0.000000e+00
  0.950        0.545      0.000000e+00
  0.950        0.560      0.000000e+00
  0.950        0.575      0.000000e+00
  0.950        0.590      0.000000e+00
  0.950        0.605      0.000000e+00
  0.950        0.620      0.000000e+00
  0.950        0.635      0.000000e+00
  0.950        0.650      0.000000e+00
  0.950        0.665      0.000000e+00
  0.950        0.680      0.000000e+00
  0.950        0.695      0.000000e+00
  0.950        0.710      0.000000e+00
  0.950        0.726      0.000000e+00
  0.950        0.741      0.000000e+00
  0.950        0.756      0.000000e+00
  0.950        0.771      0.000000e+00
  0.950        0.786      0.000000e+00
  0.950        0.801      0.000000e+00
  0.950        0.816      0.000000e+00
  0.950        0.831      0.000000e+00
  0.950        0.846      0.000000e+00
  0.950        0.861      0.000000e+00
  0.950        0.876      0.000000e+00
  0.950        0.891      0.000000e+00
  0.950        0.906      0.000000e+00
  0.950        0.921      0.000000e+00
  0.950        0.936      0.000000e+00
  0.950        0.951      0.000000e+00
  0.950        0.967      0.000000e+00
  0.950        0.982      0.000000e+00
  0.950        0.997      0.000000e+00
  0.950        1.012      0.000000e+00
  0.950        1.027      0.000000e+00
  0.950        1.042      0.000000e+00
  0.950        1.057      0.000000e+00
  0.950        1.072      0.000000e+00
  0.950        1.087      0.000000e+00
  0.950        1.102      0.000000e+00
  0.950        1.117      0.000000e+00
  0.950        1.132      0.000000e+00
  0.950        1.147      0.000000e+00
  0.950        1.162      0.000000e+00
  0.950        1.177      0.000000e+00
  0.950        1.192      0.000000e+00

  0.965        0.018      4.000000e+00
  0.965        0.033      1.000000e+00
  0.965        0.048      1.000000e+01
  0.965        0.063      1.200000e+01
  0.965        0.078      1.000000e+01
  0.965        0.093      1.500000e+01
  0.965        0.108      4.000000e+00
  0.965        0.123      0.000000e+00
  0.965        0.138      0.000000e+00
  0.965        0.153      0.000000e+00
  0.965        0.168      0.000000e+00
  0.965        0.183      0.000000e+00
  0.965        0.198      0.000000e+00
  0.965        0.213      0.000000e+00
  0.965        0.228      0.000000e+00
  0.965        0.243      0.000000e+00
  0.965        0.259      0.000000e+00
  0.965        0.274      0.000000e+00
  0.965        0.289      0.000000e+00
  0.965        0.304      0.000000e+00
  0.965        0.319      0.000000e+00
  0.965        0.334      0.000000e+00
  0.965        0.349      0.000000e+00
  0.965        0.364      0.000000e+00
  0.965        0.379      0.000000e+00
  0.965        0.394      0.000000e+00
  0.965        0.409      0.000000e+00
  0.965        0.424      0.000000e+00
  0.965        0.439      0.000000e+00
  0.965        0.454      0.000000e+00
  0.965        0.469      0.000000e+00
  0.965        0.484      0.000000e+00
  0.965        0.500      0.000000e+00
  0.965        0.515      0.000000e+00
  0.965        0.530      0.000000e+00
  0.965        0.545      0.000000e+00
  0.965        0.560      0.000000e+00
  0.965        0.575      0.000000e+00
  0.965        0.590      0.000000e+00
  0.965        0.605      0.000000e+00
  0.965        0.620      0.000000e+00
  0.965        0.635      0.000000e+00
  0.965        0.650      0.000000e+00
  0.965        0.665      0.000000e+00
  0.965        0.680      0.000000e+00
  0.965        0.695      0.000000e+00
  0.965        0.710      0.000000e+00
  0.965        0.726      0.000000e+00
  0.965        0.741      0.000000e+00
  0.965        0.756      0.000000e+00
  0.965        0.771      0.000000e+00
  0.965        0.786      0.000000e+00
  0.965        0.801      0.000000e+00
  0.965        0.816      0.000000e+00
  0.965        0.831      0.000000e+00
  0.965        0.846      0.000000e+00
  0.965        0.861      0.000000e+00
  0.965        0.876      0.000000e+00
  0.965        0.891      0.000000e+00
  0.965        0.906      0.000000e+00
  0.965        0.921      0.000000e+00
  0.965        0.936      0.000000e+00
  0.965        0.951      0.000000e+00
  0.965        0.967      0.000000e+00
  0.965        0.982      0.000000e+00
  0.965        0.997      0.000000e+00
  0.965        1.012      0.000000e+00
  0.965        1.027      0.000000e+00
  0.965        1.042      0.000000e+00
  0.965        1.057      0.000000e+00
  0.965        1.072      0.000000e+00
  0.965        1.087      0.000000e+00
  0.965        1.102      0.000000e+00
  0.965        1.117      0.000000e+00
  0.965        1.132      0.000000e+00
  0.965        1.147      0.000000e+00
  0.965        1.162      0.000000e+00
  0.965        1.177      0.000000e+00
  0.965        1.192      0.000000e+00

  0.980        0.018      2.000000e+00
  0.980        0.033      1.000000e+00
  0.980        0.048      5.000000e+00
  0.980        0.063      6.000000e+00
  0.980        0.078      1.600000e+01
  0.980        0.093      8.000000e+00
  0.980        0.108      0.000000e+00
  0.980        0.123      0.000000e+00
  0.980        0.138      0.000000e+00
  0.980        0.153      0.000000e+00
  0.980        0.168      0.000000e+00
  0.980        0.183      0.000000e+00
  0.980        0.198      0.000000e+00
  0.980        0.213      0.000000e+00
  0.980        0.228      0.000000e+00
  0.980        0.243      0.000000e+00
  0.980        0.259      0.000000e+00
  0.980        0.274      0.000000e+00
  0.980        0.289      0.000000e+00
  0.980        0.304      0.000000e+00
  0.980        0.319      0.000000e+00
  0.980        0.334      0.000000e+00
  0.980        0.349      0.000000e+00
  0.980        0.364      0.000000e+00
  0.980        0.379      0.000000e+00
  0.980        0.394      0.000000e+00
  0.980        0.409      0.000000e+00
  0.980        0.424      0.000000e+00
  0.980        0.439      0.000000e+00
  0.980        0.454      0.000000e+00
  0.980        0.469      0.000000e+00
  0.980        0.484      0.000000e+00
  0.980        0.500      0.000000e+00
  0.980        0.515      0.000000e+00
  0.980        0.530      0.000000e+00
  0.980        0.545      0.000000e+00
  0.980        0.560      0.000000e+00
  0.980        0.575      0.000000e+00
  0.980        0.590      0.000000e+00
  0.980        0.605      0.000000e+00
  0.980        0.620      0.000000e+00
  0.980        0.635      0.000000e+00
  0.980        0.650      0.000000e+00
  0.980        0.665      0.000000e+00
  0.980        0.680      0.000000e+00
  0.980        0.695      0.000000e+00
  0.980        0.710      0.000000e+00
  0.980        0.726      0.000000e+00
  0.980        0.741      0.000000e+00
  0.980        0.756      0.000000e+00
  0.980        0.771      0.000000e+00
  0.980        0.786      0.000000e+00
  0.980        0.801      0.000000e+00
  0.980        0.816      0.000000e+00
  0.980        0.831      0.000000e+00
  0.980        0.846      0.000000e+00
  0.980        0.861      0.000000e+00
  0.980        0.876      0.000000e+00
  0.980        0.891      0.000000e+00
  0.980        0.906      0.000000e+00
  0.980        0.921      0.000000e+00
  0.980        0.936      0.000000e+00
  0.980        0.951      0.000000e+00
  0.980        0.967      0.000000e+00
  0.980        0.982      0.000000e+00
  0.980        0.997      0.000000e+00
  0.980        1.012      0.000000e+00
  0.980        1.027      0.000000e+00
  0.980        1.042      0.000000e+00
  0.980        1.057      0.000000e+00
  0.980        1.072      0.000000e+00
  0.980        1.087      0.000000e+00
  0.980        1.102      0.000000e+00
  0.980        1.117      0.000000e+00
  0.980        1.132      0.000000e+00
  0.980        1.147      0.000000e+00
  0.980        1.162      0.000000e+00
  0.980        1.177      0.000000e+00
  0.980        1.192      0.000000e+00

  0.995        0.018      2.000000e+00
  0.995        0.033      1.000000e+00
  0.995        0.048      8.000000e+00
  0.995        0.063      1.100000e+01
  0.995        0.078      1.800000e+01
  0.995        0.093      1.000000e+00
  0.995        0.108      0.000000e+00
  0.995        0.123      0.000000e+00
  0.995        0.138      0.000000e+00
  0.995        0.153      0.000000e+00
  0.995        0.168      0.000000e+00
  0.995        0.183      0.000000e+00
  0.995        0.198      0.000000e+00
  0.995        0.213      0.000000e+00
  0.995        0.228      0.000000e+00
  0.995        0.243      0.000000e+00
  0.995        0.259      0.000000e+00
  0.995        0.274      0.000000e+00
  0.995        0.289      0.000000e+00
  0.995        0.304      0.000000e+00
  0.995        0.319      0.000000e+00
  0.995        0.334      0.000000e+00
  0.995        0.349      0.000000e+00
  0.995        0.364      0.000000e+00
  0.995        0.379      0.000000e+00
  0.995        0.394      0.000000e+00
  0.995        0.409      0.000000e+00
  0.995        0.424      0.000000e+00
  0.995        0.439      0.000000e+00
  0.995        0.454      0.000000e+00
  0.995        0.469      0.000000e+00
  0.995        0.484      0.000000e+00
  0.995        0.500      0.000000e+00
  0.995        0.515      0.000000e+00
  0.995        0.530      0.000000e+00
  0.995        0.545      0.000000e+00
  0.995        0.560      0.000000e+00
  0.995        0.575      0.000000e+00
  0.995        0.590      0.000000e+00
  0.995        0.605      0.000000e+00
  0.995        0.620      0.000000e+00
  0.995        0.635      0.000000e+00
  0.995        0.650      0.000000e+00
  0.995        0.665      0.000000e+00
  0.995        0.680      0.000000e+00
  0.995        0.695      0.000000e+00
  0.995        0.710      0.000000e+00
  0.995        0.726      0.000000e+00
  0.995        0.741      0.000000e+00
  0.995        0.756      0.000000e+00
  0.995        0.771      0.000000e+00
  0.995        0.786      0.000000e+00
  0.995        0.801      0.000000e+00
  0.995        0.816      0.000000e+00
  0.995        0.831      0.000000e+00
  0.995        0.846      0.000000e+00
  0.995        0.861      0.000000e+00
  0.995        0.876      0.000000e+00
  0.995        0.891      0.000000e+00
  0.995        0.906      0.000000e+00
  0.995        0.921      0.000000e+00
  0.995        0.936      0.000000e+00
  0.995        0.951      0.000000e+00
  0.995        0.967      0.000000e+00
  0.995        0.982      0.000000e+00
  0.995        0.997      0.000000e+00
  0.995        1.012      0.000000e+00
  0.995        1.027      0.000000e+00
  0.995        1.042      0.000000e+00
  0.995        1.057      0.000000e+00
  0.995        1.072      0.000000e+00
  0.995        1.087      0.000000e+00
  0.995        1.102      0.000000e+00
  0.995        1.117      0.000000e+00
  0.995        1.132      0.000000e+00
  0.995        1.147      0.000000e+00
  0.995        1.162      0.000000e+00
  0.995        1.177      0.000000e+00
  0.995        1.192      0.000000e+00

  1.010        0.018      4.000000e+00
  1.010        0.033      2.000000e+00
  1.010        0.048      1.300000e+01
  1.010        0.063      1.500000e+01
  1.010        0.078      2.100000e+01
  1.010        0.093      1.000000e+00
  1.010        0.108      0.000000e+00
  1.010        0.123      0.000000e+00
  1.010        0.138      0.000000e+00
  1.010        0.153      0.000000e+00
  1.010        0.168      0.000000e+00
  1.010        0.183      0.000000e+00
  1.010        0.198      0.000000e+00
  1.010        0.213      0.000000e+00
  1.010        0.228      0.000000e+00
  1.010        0.243      0.000000e+00
  1.010        0.259      0.000000e+00
  1.010        0.274      0.000000e+00
  1.010        0.289      0.000000e+00
  1.010        0.304      0.000000e+00
  1.010        0.319      0.000000e+00
  1.010        0.334      0.000000e+00
  1.010        0.349      0.000000e+00
  1.010        0.364      0.000000e+00
  1.010        0.379      0.000000e+00
  1.010        0.394      0.000000e+00
  1.010        0.409      0.000000e+00
  1.010        0.424      0.000000e+00
  1.010        0.439      0.000000e+00
  1.010        0.454      0.000000e+00
  1.010        0.469      0.000000e+00
  1.010        0.484      0.000000e+00
  1.010        0.500      0.000000e+00
  1.010        0.515      0.000000e+00
  1.010        0.530      0.000000e+00
  1.010        0.545      0.000000e+00
  1.010        0.560      0.000000e+00
  1.010        0.575      0.000000e+00
  1.010        0.590      0.000000e+00
  1.010        0.605      0.000000e+00
  1.010        0.620      0.000000e+00
  1.010        0.635      0.000000e+00
  1.010        0.650      0.000000e+00
  1.010        0.665      0.000000e+00
  1.010        0.680      0.000000e+00
  1.010        0.695      0.000000e+00
  1.010        0.710      0.000000e+00
  1.010        0.726      0.000000e+00
  1.010        0.741      0.000000e+00
  1.010        0.756      0.000000e+00
  1.010        0.771      0.000000e+00
  1.010        0.786      0.000000e+00
  1.010        0.801      0.000000e+00
  1.010        0.816      0.000000e+00
  1.010        0.831      0.000000e+00
  1.010        0.846      0.000000e+00
  1.010        0.861      0.000000e+00
  1.010        0.876      0.000000e+00
  1.010        0.891      0.000000e+00
  1.010        0.906      0.000000e+00
  1.010        0.921      0.000000e+00
  1.010        0.936      0.000000e+00
  1.010        0.951      0.000000e+00
  1.010        0.967      0.000000e+00
  1.010        0.982      0.000000e+00
  1.010        0.997      0.000000e+00
  1.010        1.012      0.000000e+00
  1.010        1.027      0.000000e+00
  1.010        1.042      0.000000e+00
  1.010        1.057      0.000000e+00
  1.010        1.072      0.000000e+00
  1.010        1.087      0.000000e+00
  1.010        1.102      0.000000e+00
  1.010        1.117      0.000000e+00
  1.010        1.132      0.000000e+00
  1.010        1.147      0.000000e+00
  1.010        1.162      0.000000e+00
  1.010        1.177      0.000000e+00
  1.010        1.192      0.000000e+00

  1.025        0.018      1.000000e+00
  1.025        0.033      5.000000e+00
  1.025        0.048      1.100000e+01
  1.025        0.063      2.400000e+01
  1.025        0.078      5.000000e+00
  1.025        0.093      0.000000e+00
  1.025        0.108      0.000000e+00
  1.025        0.123      0.000000e+00
  1.025        0.138      0.000000e+00
  1.025        0.153      0.000000e+00
  1.025        0.168      0.000000e+00
  1.025        0.183      0.000000e+00
  1.025        0.198      0.000000e+00
  1.025        0.213      0.000000e+00
  1.025        0.228      0.000000e+00
  1.025        0.243      0.000000e+00
  1.025        0.259      0.000000e+00
  1.025        0.274      0.000000e+00
  1.025        0.289      0.000000e+00
  1.025        0.304      0.000000e+00
  1.025        0.319      0.000000e+00
  1.025        0.334      0.000000e+00
  1.025        0.349      0.000000e+00
  1.025        0.364      0.000000e+00
  1.025        0.379      0.000000e+00
  1.025        0.394      0.000000e+00
  1.025        0.409      0.000000e+00
  1.025        0.424      0.000000e+00
  1.025        0.439      0.000000e+00
  1.025        0.454      0.000000e+00
  1.025        0.469      0.000000e+00
  1.025        0.484      0.000000e+00
  1.025        0.500      0.000000e+00
  1.025        0.515      0.000000e+00
  1.025        0.530      0.000000e+00
  1.025        0.545      0.000000e+00
  1.025        0.560      0.000000e+00
  1.025        0.575      0.000000e+00
  1.025        0.590      0.000000e+00
  1.025        0.605      0.000000e+00
  1.025        0.620      0.000000e+00
  1.025        0.635      0.000000e+00
  1.025        0.650      0.000000e+00
  1.025        0.665      0.000000e+00
  1.025        0.680      0.000000e+00
  1.025        0.695      0.000000e+00
  1.025        0.710      0.000000e+00
  1.025        0.726      0.000000e+00
  1.025        0.741      0.000000e+00
  1.025        0.756      0.000000e+00
  1.025        0.771      0.000000e+00
  1.025        0.786      0.000000e+00
  1.025        0.801      0.000000e+00
  1.025        0.816      0.000000e+00
  1.025        0.831      0.000000e+00
  1.025        0.846      0.000000e+00
  1.025        0.861      0.000000e+00
  1.025        0.876      0.000000e+00
  1.025        0.891      0.000000e+00
  1.025        0.906      0.000000e+00
  1.025        0.921      0.000000e+00
  1.025        0.936      0.000000e+00
  1.025        0.951      0.000000e+00
  1.025        0.967      0.000000e+00
  1.025        0.982      0.000000e+00
  1.025        0.997      0.000000e+00
  1.025        1.012      0.000000e+00
  1.025        1.027      0.000000e+00
  1.025        1.042      0.000000e+00
  1.025        1.057      0.000000e+00
  1.025        1.072      0.000000e+00
  1.025        1.087      0.000000e+00
  1.025        1.102      0.000000e+00
  1.025        1.117      0.000000e+00
  1.025        1.132      0.000000e+00
  1.025        1.147      0.000000e+00
  1.025        1.162      0.000000e+00
  1.025        1.177      0.000000e+00
  1.025        1.192      0.000000e+00

  1.041        0.018      2.000000e+00
  1.041        0.033      5.000000e+00
  1.041        0.048      1.300000e+01
  1.041        0.063      1.700000e+01
  1.041        0.078      5.000000e+00
  1.041        0.093      0.000000e+00
  1.041        0.108      0.000000e+00
  1.041        0.123      0.000000e+00
  1.041        0.138      0.000000e+00
  1.041        0.153      0.000000e+00
  1.041        0.168      0.000000e+00
  1.041        0.183      0.000000e+00
  1.041        0.198      0.000000e+00
  1.041        0.213      0.000000e+00
  1.041        0.228      0.000000e+00
  1.041        0.243      0.000000e+00
  1.041        0.259      0.000000e+00
  1.041        0.274      0.000000e+00
  1.041        0.289      0.000000e+00
  1.041        0.304      0.000000e+00
  1.041        0.319      0.000000e+00
  1.041        0.334      0.000000e+00
  1.041        0.349      0.000000e+00
  1.041        0.364      0.000000e+00
  1.041        0.379      0.000000e+00
  1.041        0.394      0.000000e+00
  1.041        0.409      0.000000e+00
  1.041        0.424      0.000000e+00
  1.041        0.439      0.000000e+00
  1.041        0.454      0.000000e+00
  1.041        0.469      0.000000e+00
  1.041        0.484      0.000000e+00
  1.041        0.500      0.000000e+00
  1.041        0.515      0.000000e+00
  1.041        0.530      0.000000e+00
  1.041        0.545      0.000000e+00
  1.041        0.560      0.000000e+00
  1.041        0.575      0.000000e+00
  1.041        0.590      0.000000e+00
  1.041        0.605      0.000000e+00
  1.041        0.620      0.000000e+00
  1.041        0.635      0.000000e+00
  1.041        0.650      0.000000e+00
  1.041        0.665      0.000000e+00
  1.041        0.680      0.000000e+00
  1.041        0.695      0.000000e+00
  1.041        0.710      0.000000e+00
  1.041        0.726      0.000000e+00
  1.041        0.741      0.000000e+00
  1.041        0.756      0.000000e+00
  1.041        0.771      0.000000e+00
  1.041        0.786      0.000000e+00
  1.041        0.801      0.000000e+00
  1.041        0.816      0.000000e+00
  1.041        0.831      0.000000e+00
  1.041        0.846      0.000000e+00
  1.041        0.861      0.000000e+00
  1.041        0.876      0.000000e+00
  1.041        0.891      0.000000e+00
  1.041        0.906      0.000000e+00
  1.041        0.921      0.000000e+00
  1.041        0.936      0.000000e+00
  1.041        0.951      0.000000e+00
  1.041        0.967      0.000000e+00
  1.041        0.982      0.000000e+00
  1.041        0.997      0.000000e+00
  1.041        1.012      0.000000e+00
  1.041        1.027      0.000000e+00
  1.041        1.042      0.000000e+00
  1.041        1.057      0.000000e+00
  1.041        1.072      0.000000e+00
  1.041        1.087      0.000000e+00
  1.041        1.102      0.000000e+00
  1.041        1.117      0.000000e+00
  1.041        1.132      0.000000e+00
  1.041        1.147      0.000000e+00
  1.041        1.162      0.000000e+00
  1.041        1.177      0.000000e+00
  1.041        1.192      0.000000e+00

  1.056        0.018      1.000000e+00
  1.056        0.033      7.000000e+00
  1.056        0.048      2.600000e+01
  1.056        0.063      1.700000e+01
  1.056        0.078      3.000000e+00
  1.056        0.093      0.000000e+00
  1.056        0.108      0.000000e+00
  1.056        0.123      0.000000e+00
  1.056        0.138      0.000000e+00
  1.056        0.153      0.000000e+00
  1.056        0.168      0.000000e+00
  1.056        0.183      0.000000e+00
  1.056        0.198      0.000000e+00
  1.056        0.213      0.000000e+00
  1.056        0.228      0.000000e+00
  1.056        0.243      0.000000e+00
  1.056        0.259      0.000000e+00
  1.056        0.274      0.000000e+00
  1.056        0.289      0.000000e+00
  1.056        0.304      0.000000e+00
  1.056        0.319      0.000000e+00
  1.056        0.334      0.000000e+00
  1.056        0.349      0.000000e+00
  1.056        0.364      0.000000e+00
  1.056        0.379      0.000000e+00
  1.056        0.394      0.000000e+00
  1.056        0.409      0.000000e+00
  1.056        0.424      0.000000e+00
  1.056        0.439      0.000000e+00
  1.056        0.454      0.000000e+00
  1.056        0.469      0.000000e+00
  1.056        0.484      0.000000e+00
  1.056        0.500      0.000000e+00
  1.056        0.515      0.000000e+00
  1.056        0.530      0.000000e+00
  1.056        0.545      0.000000e+00
  1.056        0.560      0.000000e+00
  1.056        0.575      0.000000e+00
  1.056        0.590      0.000000e+00
  1.056        0.605      0.000000e+00
  1.056        0.620      0.000000e+00
  1.056        0.635      0.000000e+00
  1.056        0.650      0.000000e+00
  1.056        0.665      0.000000e+00
  1.056        0.680      0.000000e+00
  1.056        0.695      0.000000e+00
  1.056        0.710      0.000000e+00
  1.056        0.726      0.000000e+00
  1.056        0.741      0.000000e+00
  1.056        0.756      0.000000e+00
  1.056        0.771      0.000000e+00
  1.056        0.786      0.000000e+00
  1.056        0.801      0.000000e+00
  1.056        0.816      0.000000e+00
  1.056        0.831      0.000000e+00
  1.056        0.846      0.000000e+00
  1.056        0.861      0.000000e+00
  1.056        0.876      0.000000e+00
  1.056        0.891      0.000000e+00
  1.056        0.906      0.000000e+00
  1.056        0.921      0.000000e+00
  1.056        0.936      0.000000e+00
  1.056        0.951      0.000000e+00
  1.056        0.967      0.000000e+00
  1.056        0.982      0.000000e+00
  1.056        0.997      0.000000e+00
  1.056        1.012      0.000000e+00
  1.056        1.027      0.000000e+00
  1.056        1.042      0.000000e+00
  1.056        1.057      0.000000e+00
  1.056        1.072      0.000000e+00
  1.056        1.087      0.000000e+00
  1.056        1.102      0.000000e+00
  1.056        1.117      0.000000e+00
  1.056        1.132      0.000000e+00
  1.056        1.147      0.000000e+00
  1.056        1.162      0.000000e+00
  1.056        1.177      0.000000e+00
  1.056        1.192      0.000000e+00

  1.071        0.018      7.000000e+00
  1.071        0.033      1.500000e+01
  1.071        0.048      2.200000e+01
  1.071        0.063      1.400000e+01
  1.071        0.078      0.000000e+00
  1.071        0.093      0.000000e+00
  1.071        0.108      0.000000e+00
  1.071        0.123      0.000000e+00
  1.071        0.138      0.000000e+00
  1.071        0.153      0.000000e+00
  1.071        0.168      0.000000e+00
  1.071        0.183      0.000000e+00
  1.071        0.198      0.000000e+00
  1.071        0.213      0.000000e+00
  1.071        0.228      0.000000e+00
  1.071        0.243      0.000000e+00
  1.071        0.259      0.000000e+00
  1.071        0.274      0.000000e+00
  1.071        0.289      0.000000e+00
  1.071        0.304      0.000000e+00
  1.071        0.319      0.000000e+00
  1.071        0.334      0.000000e+00
  1.071        0.349      0.000000e+00
  1.071        0.364      0.000000e+00
  1.071        0.379      0.000000e+00
  1.071        0.394      0.000000e+00
  1.071        0.409      0.000000e+00
  1.071        0.424      0.000000e+00
  1.071        0.439      0.000000e+00
  1.071        0.454      0.000000e+00
  1.071        0.469      0.000000e+00
  1.071        0.484      0.000000e+00
  1.071        0.500      0.000000e+00
  1.071        0.515      0.000000e+00
  1.071        0.530      0.000000e+00
  1.071        0.545      0.000000e+00
  1.071        0.560      0.000000e+00
  1.071        0.575      0.000000e+00
  1.071        0.590      0.000000e+00
  1.071        0.605      0.000000e+00
  1.071        0.620      0.000000e+00
  1.071        0.635      0.000000e+00
  1.071        0.650      0.000000e+00
  1.071        0.665      0.000000e+00
  1.071        0.680      0.000000e+00
  1.071        0.695      0.000000e+00
  1.071        0.710      0.000000e+00
  1.071        0.726      0.000000e+00
  1.071        0.741      0.000000e+00
  1.071        0.756      0.000000e+00
  1.071        0.771      0.000000e+00
  1.071        0.786      0.000000e+00
  1.071        0.801      0.000000e+00
  1.071        0.816      0.000000e+00
  1.071        0.831      0.000000e+00
  1.071        0.846      0.000000e+00
  1.071        0.861      0.000000e+00
  1.071        0.876      0.000000e+00
  1.071        0.891      0.000000e+00
  1.071        0.906      0.000000e+00
  1.071        0.921      0.000000e+00
  1.071        0.936      0.000000e+00
  1.071        0.951      0.000000e+00
  1.071        0.967      0.000000e+00
  1.071        0.982      0.000000e+00
  1.071        0.997      0.000000e+00
  1.071        1.012      0.000000e+00
  1.071        1.027      0.000000e+00
  1.071        1.042      0.000000e+00
  1.071        1.057      0.000000e+00
  1.071        1.072      0.000000e+00
  1.071        1.087      0.000000e+00
  1.071        1.102      0.000000e+00
  1.071        1.117      0.000000e+00
  1.071        1.132      0.000000e+00
  1.071        1.147      0.000000e+00
  1.071        1.162      0.000000e+00
  1.071        1.177      0.000000e+00
  1.071        1.192      0.000000e+00

  1.086        0.018      1.000000e+00
  1.086        0.033      2.400000e+01
  1.086        0.048      3.800000e+01
  1.086        0.063      1.800000e+01
  1.086        0.078      0.000000e+00
  1.086        0.093      0.000000e+00
  1.086        0.108      0.000000e+00
  1.086        0.123      0.000000e+00
  1.086        0.138      0.000000e+00
  1.086        0.153      0.000000e+00
  1.086        0.168      0.000000e+00
  1.086        0.183      0.000000e+00
  1.086        0.198      0.000000e+00
  1.086        0.213      0.000000e+00
  1.086        0.228      0.000000e+00
  1.086        0.243      0.000000e+00
  1.086        0.259      0.000000e+00
  1.086        0.274      0.000000e+00
  1.086        0.289      0.000000e+00
  1.086        0.304      0.000000e+00
  1.086        0.319      0.000000e+00
  1.086        0.334      0.000000e+00
  1.086        0.349      0.000000e+00
  1.086        0.364      0.000000e+00
  1.086        0.379      0.000000e+00
  1.086        0.394      0.000000e+00
  1.086        0.409      0.000000e+00
  1.086        0.424      0.000000e+00
  1.086        0.439      0.000000e+00
  1.086        0.454      0.000000e+00
  1.086        0.469      0.000000e+00
  1.086        0.484      0.000000e+00
  1.086        0.500      0.000000e+00
  1.086        0.515      0.000000e+00
  1.086        0.530      0.000000e+00
  1.086        0.545      0.000000e+00
  1.086        0.560      0.000000e+00
  1.086        0.575      0.000000e+00
  1.086        0.590      0.000000e+00
  1.086        0.605      0.000000e+00
  1.086        0.620      0.000000e+00
  1.086        0.635      0.000000e+00
  1.086        0.650      0.000000e+00
  1.086        0.665      0.000000e+00
  1.086        0.680      0.000000e+00
  1.086        0.695      0.000000e+00
  1.086        0.710      0.000000e+00
  1.086        0.726      0.000000e+00
  1.086        0.741      0.000000e+00
  1.086        0.756      0.000000e+00
  1.086        0.771      0.000000e+00
  1.086        0.786      0.000000e+00
  1.086        0.801      0.000000e+00
  1.086        0.816      0.000000e+00
  1.086        0.831      0.000000e+00
  1.086        0.846      0.000000e+00
  1.086        0.861      0.000000e+00
  1.086        0.876      0.000000e+00
  1.086        0.891      0.000000e+00
  1.086        0.906      0.000000e+00
  1.086        0.921      0.000000e+00
  1.086        0.936      0.000000e+00
  1.086        0.951      0.000000e+00
  1.086        0.967      0.000000e+00
  1.086        0.982      0.000000e+00
  1.086        0.997      0.000000e+00
  1.086        1.012      0.000000e+00
  1.086        1.027      0.000000e+00
  1.086        1.042      0.000000e+00
  1.086        1.057      0.000000e+00
  1.086        1.072      0.000000e+00
  1.086        1.087      0.000000e+00
  1.086        1.102      0.000000e+00
  1.086        1.117      0.000000e+00
  1.086        1.132      0.000000e+00
  1.086        1.147      0.000000e+00
  1.086        1.162      0.000000e+00
  1.086        1.177      0.000000e+00
  1.086        1.192      0.000000e+00

  1.101        0.018      7.000000e+00
  1.101        0.033      2.200000e+01
  1.101        0.048      3.600000e+01
  1.101        0.063      5.000000e+00
  1.101        0.078      0.000000e+00
  1.101        0.093      0.000000e+00
  1.101        0.108      0.000000e+00
  1.101        0.123      0.000000e+00
  1.101        0.138      0.000000e+00
  1.101        0.153      0.000000e+00
  1.101        0.168      0.000000e+00
  1.101        0.183      0.000000e+00
  1.101        0.198      0.000000e+00
  1.101        0.213      0.000000e+00
  1.101        0.228      0.000000e+00
  1.101        0.243      0.000000e+00
  1.101        0.259      0.000000e+00
  1.101        0.274      0.000000e+00
  1.101        0.289      0.000000e+00
  1.101        0.304      0.000000e+00
  1.101        0.319      0.000000e+00
  1.101        0.334      0.000000e+00
  1.101        0.349      0.000000e+00
  1.101        0.364      0.000000e+00
  1.101        0.379      0.000000e+00
  1.101        0.394      0.000000e+00
  1.101        0.409      0.000000e+00
  1.101        0.424      0.000000e+00
  1.101        0.439      0.000000e+00
  1.101        0.454      0.000000e+00
  1.101        0.469      0.000000e+00
  1.101        0.484      0.000000e+00
  1.101        0.500      0.000000e+00
  1.101        0.515      0.000000e+00
  1.101        0.530      0.000000e+00
  1.101        0.545      0.000000e+00
  1.101        0.560      0.000000e+00
  1.101        0.575      0.000000e+00
  1.101        0.590      0.000000e+00
  1.101        0.605      0.000000e+00
  1.101        0.620      0.000000e+00
  1.101        0.635      0.000000e+00
  1.101        0.650      0.000000e+00
  1.101        0.665      0.000000e+00
  1.101        0.680      0.000000e+00
  1.101        0.695      0.000000e+00
  1.101        0.710      0.000000e+00
  1.101        0.726      0.000000e+00
  1.101        0.741      0.000000e+00
  1.101        0.756      0.000000e+00
  1.101        0.771      0.000000e+00
  1.101        0.786      0.000000e+00
  1.101        0.801      0.000000e+00
  1.101        0.816      0.000000e+00
  1.101        0.831      0.000000e+00
  1.101        0.846      0.000000e+00
  1.101        0.861      0.000000e+00
  1.101        0.876      0.000000e+00
  1.101        0.891      0.000000e+00
  1.101        0.906      0.000000e+00
  1.101        0.921      0.000000e+00
  1.101        0.936      0.000000e+00
  1.101        0.951      0.000000e+00
  1.101        0.967      0.000000e+00
  1.101        0.982      0.000000e+00
  1.101        0.997      0.000000e+00
  1.101        1.012      0.000000e+00
  1.101        1.027      0.000000e+00
  1.101        1.042      0.000000e+00
  1.101        1.057      0.000000e+00
  1.101        1.072      0.000000e+00
  1.101        1.087      0.000000e+00
  1.101        1.102      0.000000e+00
  1.101        1.117      0.000000e+00
  1.101        1.132      0.000000e+00
  1.101        1.147      0.000000e+00
  1.101        1.162      0.000000e+00
  1.101        1.177      0.000000e+00
  1.101        1.192      0.000000e+00

  1.117        0.018      6.000000e+00
  1.117        0.033      2.400000e+01
  1.117        0.048      2.300000e+01
  1.117        0.063      0.000000e+00
  1.117        0.078      0.000000e+00
  1.117        0.093      0.000000e+00
  1.117        0.108      0.000000e+00
  1.117        0.123      0.000000e+00
  1.117        0.138      0.000000e+00
  1.117        0.153      0.000000e+00
  1.117        0.168      0.000000e+00
  1.117        0.183      0.000000e+00
  1.117        0.198      0.000000e+00
  1.117        0.213      0.000000e+00
  1.117        0.228      0.000000e+00
  1.117        0.243      0.000000e+00
  1.117        0.259      0.000000e+00
  1.117        0.274      0.000000e+00
  1.117        0.289      0.000000e+00
  1.117        0.304      0.000000e+00
  1.117        0.319      0.000000e+00
  1.117        0.334      0.000000e+00
  1.117        0.349      0.000000e+00
  1.117        0.364      0.000000e+00
  1.117        0.379      0.000000e+00
  1.117        0.394      0.000000e+00
  1.117        0.409      0.000000e+00
  1.117        0.424      0.000000e+00
  1.117        0.439      0.000000e+00
  1.117        0.454      0.000000e+00
  1.117        0.469      0.000000e+00
  1.117        0.484      0.000000e+00
  1.117        0.500      0.000000e+00
  1.117        0.515      0.000000e+00
  1.117        0.530      0.000000e+00
  1.117        0.545      0.000000e+00
  1.117        0.560      0.000000e+00
  1.117        0.575      0.000000e+00
  1.117        0.590      0.000000e+00
  1.117        0.605      0.000000e+00
  1.117        0.620      0.000000e+00
  1.117        0.635      0.000000e+00
  1.117        0.650      0.000000e+00
  1.117        0.665      0.000000e+00
  1.117        0.680      0.000000e+00
  1.117        0.695      0.000000e+00
  1.117        0.710      0.000000e+00
  1.117        0.726      0.000000e+00
  1.117        0.741      0.000000e+00
  1.117        0.756      0.000000e+00
  1.117        0.771      0.000000e+00
  1.117        0.786      0.000000e+00
  1.117        0.801      0.000000e+00
  1.117        0.816      0.000000e+00
  1.117        0.831      0.000000e+00
  1.117        0.846      0.000000e+00
  1.117        0.861      0.000000e+00
  1.117        0.876      0.000000e+00
  1.117        0.891      0.000000e+00
  1.117        0.906      0.000000e+00
  1.117        0.921      0.000000e+00
  1.117        0.936      0.000000e+00
  1.117        0.951      0.000000e+00
  1.117        0.967      0.000000e+00
  1.117        0.982      0.000000e+00
  1.117        0.997      0.000000e+00
  1.117        1.012      0.000000e+00
  1.117        1.027      0.000000e+00
  1.117        1.042      0.000000e+00
  1.117        1.057      0.000000e+00
  1.117        1.072      0.000000e+00
  1.117        1.087      0.000000e+00
  1.117        1.102      0.000000e+00
  1.117        1.117      0.000000e+00
  1.117        1.132      0.000000e+00
  1.117        1.147      0.000000e+00
  1.117        1.162      0.000000e+00
  1.117        1.177      0.000000e+00
  1.117        1.192      0.000000e+00

  1.132        0.018      8.000000e+00
  1.132        0.033      2.300000e+01
  1.132        0.048      1.500000e+01
  1.132        0.063      0.000000e+00
  1.132        0.078      0.000000e+00
  1.132        0.093      0.000000e+00
  1.132        0.108      0.000000e+00
  1.132        0.123      0.000000e+00
  1.132        0.138      0.000000e+00
  1.132        0.153      0.000000e+00
  1.132        0.168      0.000000e+00
  1.132        0.183      0.000000e+00
  1.132        0.198      0.000000e+00
  1.132        0.213      0.000000e+00
  1.132        0.228      0.000000e+00
  1.132        0.243      0.000000e+00
  1.132        0.259      0.000000e+00
  1.132        0.274      0.000000e+00
  1.132        0.289      0.000000e+00
  1.132        0.304      0.000000e+00
  1.132        0.319      0.000000e+00
  1.132        0.334      0.000000e+00
  1.132        0.349      0.000000e+00
  1.132        0.364      0.000000e+00
  1.132        0.379      0.000000e+00
  1.132        0.394      0.000000e+00
  1.132        0.409      0.000000e+00
  1.132        0.424      0.000000e+00
  1.132        0.439      0.000000e+00
  1.132        0.454      0.000000e+00
  1.132        0.469      0.000000e+00
  1.132        0.484      0.000000e+00
  1.132        0.500      0.000000e+00
  1.132        0.515      0.000000e+00
  1.132        0.530      0.000000e+00
  1.132        0.545      0.000000e+00
  1.132        0.560      0.000000e+00
  1.132        0.575      0.000000e+00
  1.132        0.590      0.000000e+00
  1.132        0.605      0.000000e+00
  1.132        0.620      0.000000e+00
  1.132        0.635      0.000000e+00
  1.132        0.650      0.000000e+00
  1.132        0.665      0.000000e+00
  1.132        0.680      0.000000e+00
  1.132        0.695      0.000000e+00
  1.132        0.710      0.000000e+00
  1.132        0.726      0.000000e+00
  1.132        0.741      0.000000e+00
  1.132        0.756      0.000000e+00
  1.132        0.771      0.000000e+00
  1.132        0.786      0.000000e+00
  1.132        0.801      0.000000e+00
  1.132        0.816      0.000000e+00
  1.132        0.831      0.000000e+00
  1.132        0.846      0.000000e+00
  1.132        0.861      0.000000e+00
  1.132        0.876      0.000000e+00
  1.132        0.891      0.000000e+00
  1.132        0.906      0.000000e+00
  1.132        0.921      0.000000e+00
  1.132        0.936      0.000000e+00
  1.132        0.951      0.000000e+00
  1.132        0.967      0.000000e+00
  1.132        0.982      0.000000e+00
  1.132        0.997      0.000000e+00
  1.132        1.012      0.000000e+00
  1.132        1.027      0.000000e+00
  1.132        1.042      0.000000e+00
  1.132        1.057      0.000000e+00
  1.132        1.072      0.000000e+00
  1.132        1.087      0.000000e+00
  1.132        1.102      0.000000e+00
  1.132        1.117      0.000000e+00
  1.132        1.132      0.000000e+00
  1.132        1.147      0.000000e+00
  1.132        1.162      0.000000e+00
  1.132        1.177      0.000000e+00
  1.132        1.192      0.000000e+00

  1.147        0.018      1.100000e+01
  1.147        0.033      2.300000e+01
  1.147        0.048      1.300000e+01
  1.147        0.063      0.000000e+00
  1.147        0.078      0.000000e+00
  1.147        0.093      0.000000e+00
  1.147        0.108      0.000000e+00
  1.147        0.123      0.000000e+00
  1.147        0.138      0.000000e+00
  1.147        0.153      0.000000e+00
  1.147        0.168      0.000000e+00
  1.147        0.183      0.000000e+00
  1.147        0.198      0.000000e+00
  1.147        0.213      0.000000e+00
  1.147        0.228      0.000000e+00
  1.147        0.243      0.000000e+00
  1.147        0.259      0.000000e+00
  1.147        0.274      0.000000e+00
  1.147        0.289      0.000000e+00
  1.147        0.304      0.000000e+00
  1.147        0.319      0.000000e+00
  1.147        0.334      0.000000e+00
  1.147        0.349      0.000000e+00
  1.147        0.364      0.000000e+00
  1.147        0.379      0.000000e+00
  1.147        0.394      0.000000e+00
  1.147        0.409      0.000000e+00
  1.147        0.424      0.000000e+00
  1.147        0.439      0.000000e+00
  1.147        0.454      0.000000e+00
  1.147        0.469      0.000000e+00
  1.147        0.484      0.000000e+00
  1.147        0.500      0.000000e+00
  1.147        0.515      0.000000e+00
  1.147        0.530      0.000000e+00
  1.147        0.545      0.000000e+00
  1.147        0.560      0.000000e+00
  1.147        0.575      0.000000e+00
  1.147        0.590      0.000000e+00
  1.147        0.605      0.000000e+00
  1.147        0.620      0.000000e+00
  1.147        0.635      0.000000e+00
  1.147        0.650      0.000000e+00
  1.147        0.665      0.000000e+00
  1.147        0.680      0.000000e+00
  1.147        0.695      0.000000e+00
  1.147        0.710      0.000000e+00
  1.147        0.726      0.000000e+00
  1.147        0.741      0.000000e+00
  1.147        0.756      0.000000e+00
  1.147        0.771      0.000000e+00
  1.147        0.786      0.000000e+00
  1.147        0.801      0.000000e+00
  1.147        0.816      0.000000e+00
  1.147        0.831      0.000000e+00
  1.147        0.846      0.000000e+00
  1.147        0.861      0.000000e+00
  1.147        0.876      0.000000e+00
  1.147        0.891      0.000000e+00
  1.147        0.906      0.000000e+00
  1.147        0.921      0.000000e+00
  1.147        0.936      0.000000e+00
  1.147        0.951      0.000000e+00
  1.147        0.967      0.000000e+00
  1.147        0.982      0.000000e+00
  1.147        0.997      0.000000e+00
  1.147        1.012      0.000000e+00
  1.147        1.027      0.000000e+00
  1.147        1.042      0.000000e+00
  1.147        1.057      0.000000e+00
  1.147        1.072      0.000000e+00
  1.147        1.087      0.000000e+00
  1.147        1.102      0.000000e+00
  1.147        1.117      0.000000e+00
  1.147        1.132      0.000000e+00
  1.147        1.147      0.000000e+00
  1.147        1.162      0.000000e+00
  1.147        1.177      0.000000e+00
  1.147        1.192      0.000000e+00

  1.162        0.018      1.200000e+01
  1.162        0.033      2.400000e+01
  1.162        0.048      1.100000e+01
  1.162        0.063      0.000000e+00
  1.162        0.078      0.000000e+00
  1.162        0.093      0.000000e+00
  1.162        0.108      0.000000e+00
  1.162        0.123      0.000000e+00
  1.162        0.138      0.000000e+00
  1.162        0.153      0.000000e+00
  1.162        0.168      0.000000e+00
  1.162        0.183      0.000000e+00
  1.162        0.198      0.000000e+00
  1.162        0.213      0.000000e+00
  1.162        0.228      0.000000e+00
  1.162        0.243      0.000000e+00
  1.162        0.259      0.000000e+00
  1.162        0.274      0.000000e+00
  1.162        0.289      0.000000e+00
  1.162        0.304      0.000000e+00
  1.162        0.319      0.000000e+00
  1.162        0.334      0.000000e+00
  1.162        0.349      0.000000e+00
  1.162        0.364      0.000000e+00
  1.162        0.379      0.000000e+00
  1.162        0.394      0.000000e+00
  1.162        0.409      0.000000e+00
  1.162        0.424      0.000000e+00
  1.162        0.439      0.000000e+00
  1.162        0.454      0.000000e+00
  1.162        0.469      0.000000e+00
  1.162        0.484      0.000000e+00
  1.162        0.500      0.000000e+00
  1.162        0.515      0.000000e+00
  1.162        0.530      0.000000e+00
  1.162        0.545      0.000000e+00
  1.162        0.560      0.000000e+00
  1.162        0.575      0.000000e+00
  1.162        0.590      0.000000e+00
  1.162        0.605      0.000000e+00
  1.162        0.620      0.000000e+00
  1.162        0.635      0.000000e+00
  1.162        0.650      0.000000e+00
  1.162        0.665      0.000000e+00
  1.162        0.680      0.000000e+00
  1.162        0.695      0.000000e+00
  1.162        0.710      0.000000e+00
  1.162        0.726      0.000000e+00
  1.162        0.741      0.000000e+00
  1.162        0.756      0.000000e+00
  1.162        0.771      0.000000e+00
  1.162        0.786      0.000000e+00
  1.162        0.801      0.000000e+00
  1.162        0.816      0.000000e+00
  1.162        0.831      0.000000e+00
  1.162        0.846      0.000000e+00
  1.162        0.861      0.000000e+00
  1.162        0.876      0.000000e+00
  1.162        0.891      0.000000e+00
  1.162        0.906      0.000000e+00
  1.162        0.921      0.000000e+00
  1.162        0.936      0.000000e+00
  1.162        0.951      0.000000e+00
  1.162        0.967      0.000000e+00
  1.162        0.982      0.000000e+00
  1.162        0.997      0.000000e+00
  1.162        1.012      0.000000e+00
  1.162        1.027      0.000000e+00
  1.162        1.042      0.000000e+00
  1.162        1.057      0.000000e+00
  1.162        1.072      0.000000e+00
  1.162        1.087      0.000000e+00
  1.162        1.102      0.000000e+00
  1.162        1.117      0.000000e+00
  1.162        1.132      0.000000e+00
  1.162        1.147      0.000000e+00
  1.162        1.162      0.000000e+00
  1.162        1.177      0.000000e+00
  1.162        1.192      0.000000e+00

  1.177        0.018      2.200000e+01
  1.177        0.033      4.300000e+01
  1.177        0.048      7.000000e+00
  1.177        0.063      0.000000e+00
  1.177        0.078      0.000000e+00
  1.177        0.093      0.000000e+00
  1.177        0.108      0.000000e+00
  1.177        0.123      0.000000e+00
  1.177        0.138      0.000000e+00
  1.177        0.153      0.000000e+00
  1.177        0.168      0.000000e+00
  1.177        0.183      0.000000e+00
  1.177        0.198      0.000000e+00
  1.177        0.213      0.000000e+00
  1.177        0.228      0.000000e+00
  1.177        0.243      0.000000e+00
  1.177        0.259      0.000000e+00
  1.177        0.274      0.000000e+00
  1.177        0.289      0.000000e+00
  1.177        0.304      0.000000e+00
  1.177        0.319      0.000000e+00
  1.177        0.334      0.000000e+00
  1.177        0.349      0.000000e+00
  1.177        0.364      0.000000e+00
  1.177        0.379      0.000000e+00
  1.177        0.394      0.000000e+00
  1.177        0.409      0.000000e+00
  1.177        0.424      0.000000e+00
  1.177        0.439      0.000000e+00
  1.177        0.454      0.000000e+00
  1.177        0.469      0.000000e+00
  1.177        0.484      0.000000e+00
  1.177        0.500      0.000000e+00
  1.177        0.515      0.000000e+00
  1.177        0.530      0.000000e+00
  1.177        0.545      0.000000e+00
  1.177        0.560      0.000000e+00
  1.177        0.575      0.000000e+00
  1.177        0.590      0.000000e+00
  1.177        0.605      0.000000e+00
  1.177        0.620      0.000000e+00
  1.177        0.635      0.000000e+00
  1.177        0.650      0.000000e+00
  1.177        0.665      0.000000e+00
  1.177        0.680      0.000000e+00
  1.177        0.695      0.000000e+00
  1.177        0.710      0.000000e+00
  1.177        0.726      0.000000e+00
  1.177        0.741      0.000000e+00
  1.177        0.756      0.000000e+00
  1.177        0.771      0.000000e+00
  1.177        0.786      0.000000e+00
  1.177        0.801      0.000000e+00
  1.177        0.816      0.000000e+00
  1.177        0.831      0.000000e+00
  1.177        0.846      0.000000e+00
  1.177        0.861      0.000000e+00
  1.177        0.876      0.000000e+00
  1.177        0.891      0.000000e+00
  1.177        0.906      0.000000e+00
  1.177        0.921      0.000000e+00
  1.177        0.936      0.000000e+00
  1.177        0.951      0.000000e+00
  1.177        0.967      0.000000e+00
  1.177        0.982      0.000000e+00
  1.177        0.997      0.000000e+00
  1.177        1.012      0.000000e+00
  1.177        1.027      0.000000e+00
  1.177        1.042      0.000000e+00
  1.177        1.057      0.000000e+00
  1.177        1.072      0.000000e+00
  1.177        1.087      0.000000e+00
  1.177        1.102      0.000000e+00
  1.177        1.117      0.000000e+00
  1.177        1.132      0.000000e+00
  1.177        1.147      0.000000e+00
  1.177        1.162      0.000000e+00
  1.177        1.177      0.000000e+00
  1.177        1.192      0.000000e+00

  1.192        0.018      2.400000e+01
  1.192        0.033      3.800000e+01
  1.192        0.048      8.000000e+00
  1.192        0.063      0.000000e+00
  1.192        0.078      0.000000e+00
  1.192        0.093      0.000000e+00
  1.192        0.108      0.000000e+00
  1.192        0.123      0.000000e+00
  1.192        0.138      0.000000e+00
  1.192        0.153      0.000000e+00
  1.192        0.168      0.000000e+00
  1.192        0.183      0.000000e+00
  1.192        0.198      0.000000e+00
  1.192        0.213      0.000000e+00
  1.192        0.228      0.000000e+00
  1.192        0.243      0.000000e+00
  1.192        0.259      0.000000e+00
  1.192        0.274      0.000000e+00
  1.192        0.289      0.000000e+00
  1.192        0.304      0.000000e+00
  1.192        0.319      0.000000e+00
  1.192        0.334      0.000000e+00
  1.192        0.349      0.000000e+00
  1.192        0.364      0.000000e+00
  1.192        0.379      0.000000e+00
  1.192        0.394      0.000000e+00
  1.192        0.409      0.000000e+00
  1.192        0.424      0.000000e+00
  1.192        0.439      0.000000e+00
  1.192        0.454      0.000000e+00
  1.192        0.469      0.000000e+00
  1.192        0.484      0.000000e+00
  1.192        0.500      0.000000e+00
  1.192        0.515      0.000000e+00
  1.192        0.530      0.000000e+00
  1.192        0.545      0.000000e+00
  1.192        0.560      0.000000e+00
  1.192        0.575      0.000000e+00
  1.192        0.590      0.000000e+00
  1.192        0.605      0.000000e+00
  1.192        0.620      0.000000e+00
  1.192        0.635      0.000000e+00
  1.192        0.650      0.000000e+00
  1.192        0.665      0.000000e+00
  1.192        0.680      0.000000e+00
  1.192        0.695      0.000000e+00
  1.192        0.710      0.000000e+00
  1.192        0.726      0.000000e+00
  1.192        0.741      0.000000e+00
  1.192        0.756      0.000000e+00
  1.192        0.771      0.000000e+00
  1.192        0.786      0.000000e+00
  1.192        0.801      0.000000e+00
  1.192        0.816      0.000000e+00
  1.192        0.831      0.000000e+00
  1.192        0.846      0.000000e+00
  1.192        0.861      0.000000e+00
  1.192        0.876      0.000000e+00
  1.192        0.891      0.000000e+00
  1.192        0.906      0.000000e+00
  1.192        0.921      0.000000e+00
  1.192        0.936      0.000000e+00
  1.192        0.951      0.000000e+00
  1.192        0.967      0.000000e+00
  1.192        0.982      0.000000e+00
  1.192        0.997      0.000000e+00
  1.192        1.012      0.000000e+00
  1.192        1.027      0.000000e+00
  1.192        1.042      0.000000e+00
  1.192        1.057      0.000000e+00
  1.192        1.072      0.000000e+00
  1.192        1.087      0.000000e+00
  1.192        1.102      0.000000e+00
  1.192        1.117      0.000000e+00
  1.192        1.132      0.000000e+00
  1.192        1.147      0.000000e+00
  1.192        1.162      0.000000e+00
  1.192        1.177      0.000000e+00
  1.192        1.192      0.000000e+00



==> anc/Au_Elab_1_23_b_0_3_3_energy_density_t_14.00.dat <==
# time: 14.00

# z =  0.000fm 

# x [fm]      y [fm]     en. dens. [GeV/fm^3]
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  1.450550954e-07
-12.162  -9.122  6.533588914e-06
-12.162  -8.108  3.318496564e-06
-12.162  -7.095  3.378021724e-06
-12.162  -6.081  2.057912556e-05
-12.162  -5.068  8.101402219e-05
-12.162  -4.054  1.649153018e-04
-12.162  -3.041  2.123206818e-04
-12.162  -2.027  2.207105546e-04
-12.162  -1.014  2.361465678e-04
-12.162   0.000  2.620718980e-04
-12.162   1.014  2.718488386e-04
-12.162   2.027  2.435280469e-04
-12.162   3.041  1.735084759e-04
-12.162   4.054  9.881119538e-05
-12.162   5.068  4.059895622e-05
-12.162   6.081  1.132593384e-05
-12.162   7.095  3.108245869e-06
-12.162   8.108  7.049411514e-07
-12.162   9.122  8.314041483e-08
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  8.282728298e-09
-11.149  -11.149  4.145150950e-08
-11.149  -10.135  2.412575235e-06
-11.149  -9.122  7.275979355e-06
-11.149  -8.108  8.918766444e-06
-11.149  -7.095  4.297005231e-05
-11.149  -6.081  1.484256174e-04
-11.149  -5.068  3.569208847e-04
-11.149  -4.054  6.445175098e-04
-11.149  -3.041  9.586438903e-04
-11.149  -2.027  1.263308514e-03
-11.149  -1.014  1.495897036e-03
-11.149   0.000  1.575355671e-03
-11.149   1.014  1.457914824e-03
-11.149   2.027  1.266520431e-03
-11.149   3.041  9.765986284e-04
-11.149   4.054  5.898065974e-04
-11.149   5.068  2.594935163e-04
-11.149   6.081  7.814695519e-05
-11.149   7.095  2.515065918e-05
-11.149   8.108  8.316740259e-06
-11.149   9.122  2.375045841e-06
-11.149  10.135  3.594136734e-07
-11.149  11.149  1.334480597e-08
-11.149  12.162  0.000000000e+00

-10.135  -12.162  2.545675408e-08
-10.135  -11.149  7.321535313e-07
-10.135  -10.135  9.236387246e-06
-10.135  -9.122  2.979919700e-05
-10.135  -8.108  8.330073959e-05
-10.135  -7.095  2.552752787e-04
-10.135  -6.081  6.872437651e-04
-10.135  -5.068  1.511215913e-03
-10.135  -4.054  2.607143081e-03
-10.135  -3.041  3.948339968e-03
-10.135  -2.027  5.531239265e-03
-10.135  -1.014  6.563877585e-03
-10.135   0.000  6.660198618e-03
-10.135   1.014  6.147875888e-03
-10.135   2.027  5.170580140e-03
-10.135   3.041  3.800532422e-03
-10.135   4.054  2.365374821e-03
-10.135   5.068  1.226736443e-03
-10.135   6.081  4.945376371e-04
-10.135   7.095  1.720388774e-04
-10.135   8.108  6.836016652e-05
-10.135   9.122  2.576199384e-05
-10.135  10.135  5.786556874e-06
-10.135  11.149  5.868069390e-07
-10.135  12.162  1.225610875e-08

-9.122  -12.162  1.657087463e-07
-9.122  -11.149  5.972573245e-06
-9.122  -10.135  4.473647329e-05
-9.122  -9.122  1.601833301e-04
-9.122  -8.108  4.230733077e-04
-9.122  -7.095  1.111057044e-03
-9.122  -6.081  2.515853968e-03
-9.122  -5.068  5.097406986e-03
-9.122  -4.054  8.778667669e-03
-9.122  -3.041  1.362267367e-02
-9.122  -2.027  1.877008392e-02
-9.122  -1.014  2.200244819e-02
-9.122   0.000  2.243595497e-02
-9.122   1.014  2.100706008e-02
-9.122   2.027  1.738426633e-02
-9.122   3.041  1.264537578e-02
-9.122   4.054  8.124483229e-03
-9.122   5.068  4.732422047e-03
-9.122   6.081  2.350452366e-03
-9.122   7.095  9.776056981e-04
-9.122   8.108  3.621325618e-04
-9.122   9.122  1.111143208e-04
-9.122  10.135  2.756450471e-05
-9.122  11.149  4.069995688e-06
-9.122  12.162  1.780796016e-07

-8.108  -12.162  8.940150756e-07
-8.108  -11.149  1.720463232e-05
-8.108  -10.135  1.257810779e-04
-8.108  -9.122  4.976062957e-04
-8.108  -8.108  1.539502578e-03
-8.108  -7.095  3.776900802e-03
-8.108  -6.081  7.996457561e-03
-8.108  -5.068  1.512712731e-02
-8.108  -4.054  2.510924141e-02
-8.108  -3.041  3.755421801e-02
-8.108  -2.027  5.001096841e-02
-8.108  -1.014  5.904304038e-02
-8.108   0.000  6.188587004e-02
-8.108   1.014  5.821385978e-02
-8.108   2.027  4.863871259e-02
-8.108   3.041  3.618575223e-02
-8.108   4.054  2.387274350e-02
-8.108   5.068  1.432997631e-02
-8.108   6.081  7.577030208e-03
-8.108   7.095  3.418994551e-03
-8.108   8.108  1.291437164e-03
-8.108   9.122  3.647264850e-04
-8.108  10.135  8.224151106e-05
-8.108  11.149  1.850591078e-05
-8.108  12.162  2.647140566e-06

-7.095  -12.162  2.628250759e-06
-7.095  -11.149  4.326531906e-05
-7.095  -10.135  3.195244778e-04
-7.095  -9.122  1.300593639e-03
-7.095  -8.108  3.860517412e-03
-7.095  -7.095  9.516644821e-03
-7.095  -6.081  2.070985845e-02
-7.095  -5.068  3.795800239e-02
-7.095  -4.054  6.009633043e-02
-7.095  -3.041  8.619980656e-02
-7.095  -2.027  1.126013693e-01
-7.095  -1.014  1.331429880e-01
-7.095   0.000  1.404839543e-01
-7.095   1.014  1.327315004e-01
-7.095   2.027  1.135246261e-01
-7.095   3.041  8.684704140e-02
-7.095   4.054  5.852065050e-02
-7.095   5.068  3.557377774e-02
-7.095   6.081  1.947433434e-02
-7.095   7.095  9.091708394e-03
-7.095   8.108  3.488027765e-03
-7.095   9.122  1.073616449e-03
-7.095  10.135  2.772910148e-04
-7.095  11.149  4.994566165e-05
-7.095  12.162  9.045345339e-06

-6.081  -12.162  1.377253049e-05
-6.081  -11.149  1.569441861e-04
-6.081  -10.135  8.722722484e-04
-6.081  -9.122  3.015903196e-03
-6.081  -8.108  8.575048000e-03
-6.081  -7.095  2.123697438e-02
-6.081  -6.081  4.475014935e-02
-6.081  -5.068  7.923792030e-02
-6.081  -4.054  1.229976833e-01
-6.081  -3.041  1.707053387e-01
-6.081  -2.027  2.159480972e-01
-6.081  -1.014  2.494451232e-01
-6.081   0.000  2.620387592e-01
-6.081   1.014  2.503342169e-01
-6.081   2.027  2.192757633e-01
-6.081   3.041  1.739851094e-01
-6.081   4.054  1.218632965e-01
-6.081   5.068  7.646922947e-02
-6.081   6.081  4.291795460e-02
-6.081   7.095  2.067998100e-02
-6.081   8.108  8.298293546e-03
-6.081   9.122  2.817474834e-03
-6.081  10.135  8.046127104e-04
-6.081  11.149  1.483568051e-04
-6.081  12.162  1.739596131e-05

-5.068  -12.162  5.702707446e-05
-5.068  -11.149  4.277147005e-04
-5.068  -10.135  1.857653875e-03
-5.068  -9.122  6.205099387e-03
-5.068  -8.108  1.731681061e-02
-5.068  -7.095  4.062419740e-02
-5.068  -6.081  8.103043210e-02
-5.068  -5.068  1.402912693e-01
-5.068  -4.054  2.134105844e-01
-5.068  -3.041  2.873160313e-01
-5.068  -2.027  3.507647044e-01
-5.068  -1.014  3.961402378e-01
-5.068   0.000  4.131842464e-01
-5.068   1.014  3.978683312e-01
-5.068   2.027  3.553374745e-01
-5.068   3.041  2.916275241e-01
-5.068   4.054  2.144825783e-01
-5.068   5.068  1.421983155e-01
-5.068   6.081  8.224455795e-02
-5.068   7.095  4.062254518e-02
-5.068   8.108  1.701524322e-02
-5.068   9.122  6.006576821e-03
-5.068  10.135  1.781035804e-03
-5.068  11.149  3.505144408e-04
-5.068  12.162  4.673972790e-05

-4.054  -12.162  1.717838592e-04
-4.054  -11.149  8.332140137e-04
-4.054  -10.135  3.165011322e-03
-4.054  -9.122  1.074952839e-02
-4.054  -8.108  2.962545022e-02
-4.054  -7.095  6.600001750e-02
-4.054  -6.081  1.279050369e-01
-4.054  -5.068  2.166311885e-01
-4.054  -4.054  3.194389801e-01
-4.054  -3.041  4.165467804e-01
-4.054  -2.027  4.952336570e-01
-4.054  -1.014  5.494155118e-01
-4.054   0.000  5.691739565e-01
-4.054   1.014  5.511694037e-01
-4.054   2.027  4.997860160e-01
-4.054   3.041  4.196607054e-01
-4.054   4.054  3.223096740e-01
-4.054   5.068  2.225132825e-01
-4.054   6.081  1.336496345e-01
-4.054   7.095  6.827260269e-02
-4.054   8.108  2.974407239e-02
-4.054   9.122  1.105461791e-02
-4.054  10.135  3.443535499e-03
-4.054  11.149  7.936131292e-04
-4.054  12.162  1.099931417e-04

-3.041  -12.162  3.243948288e-04
-3.041  -11.149  1.264283852e-03
-3.041  -10.135  4.793253043e-03
-3.041  -9.122  1.635420404e-02
-3.041  -8.108  4.377576686e-02
-3.041  -7.095  9.638027343e-02
-3.041  -6.081  1.825595790e-01
-3.041  -5.068  2.989543168e-01
-3.041  -4.054  4.263467201e-01
-3.041  -3.041  5.394947537e-01
-3.041  -2.027  6.280686962e-01
-3.041  -1.014  6.845719108e-01
-3.041   0.000  7.037134621e-01
-3.041   1.014  6.837399245e-01
-3.041   2.027  6.281303793e-01
-3.041   3.041  5.390946939e-01
-3.041   4.054  4.271833202e-01
-3.041   5.068  3.036519011e-01
-3.041   6.081  1.879851141e-01
-3.041   7.095  1.001139098e-01
-3.041   8.108  4.550223752e-02
-3.041   9.122  1.771046309e-02
-3.041  10.135  5.657724984e-03
-3.041  11.149  1.403787791e-03
-3.041  12.162  2.263368788e-04

-2.027  -12.162  4.196853364e-04
-2.027  -11.149  1.765311867e-03
-2.027  -10.135  6.849792814e-03
-2.027  -9.122  2.256512117e-02
-2.027  -8.108  5.866189808e-02
-2.027  -7.095  1.274684382e-01
-2.027  -6.081  2.350138583e-01
-2.027  -5.068  3.727043083e-01
-2.027  -4.054  5.165141227e-01
-2.027  -3.041  6.409446263e-01
-2.027  -2.027  7.318715087e-01
-2.027  -1.014  7.862831680e-01
-2.027   0.000  8.020120093e-01
-2.027   1.014  7.788676494e-01
-2.027   2.027  7.224520453e-01
-2.027   3.041  6.314317540e-01
-2.027   4.054  5.113350656e-01
-2.027   5.068  3.713456008e-01
-2.027   6.081  2.373977526e-01
-2.027   7.095  1.321948072e-01
-2.027   8.108  6.212880902e-02
-2.027   9.122  2.408906862e-02
-2.027  10.135  7.585230951e-03
-2.027  11.149  1.878999995e-03
-2.027  12.162  3.445156643e-04

-1.014  -12.162  5.158066280e-04
-1.014  -11.149  2.379814154e-03
-1.014  -10.135  8.965111639e-03
-1.014  -9.122  2.801655596e-02
-1.014  -8.108  7.016510742e-02
-1.014  -7.095  1.490481698e-01
-1.014  -6.081  2.715982183e-01
-1.014  -5.068  4.242138550e-01
-1.014  -4.054  5.764556206e-01
-1.014  -3.041  7.054904152e-01
-1.014  -2.027  7.960796554e-01
-1.014  -1.014  8.509417124e-01
-1.014   0.000  8.644554164e-01
-1.014   1.014  8.410559772e-01
-1.014   2.027  7.844649728e-01
-1.014   3.041  6.943804420e-01
-1.014   4.054  5.686589378e-01
-1.014   5.068  4.175011492e-01
-1.014   6.081  2.728174421e-01
-1.014   7.095  1.559987400e-01
-1.014   8.108  7.433821124e-02
-1.014   9.122  2.864565461e-02
-1.014  10.135  8.965448004e-03
-1.014  11.149  2.278739738e-03
-1.014  12.162  4.346466772e-04

 0.000  -12.162  5.897533310e-04
 0.000  -11.149  2.731026361e-03
 0.000  -10.135  1.015374804e-02
 0.000  -9.122  3.050591396e-02
 0.000  -8.108  7.481524497e-02
 0.000  -7.095  1.573608329e-01
 0.000  -6.081  2.852129774e-01
 0.000  -5.068  4.427754204e-01
 0.000  -4.054  6.004674438e-01
 0.000  -3.041  7.264813902e-01
 0.000  -2.027  8.141887286e-01
 0.000  -1.014  8.718444187e-01
 0.000   0.000  8.876269168e-01
 0.000   1.014  8.666943321e-01
 0.000   2.027  8.120160326e-01
 0.000   3.041  7.218754201e-01
 0.000   4.054  5.913474521e-01
 0.000   5.068  4.354236022e-01
 0.000   6.081  2.848461517e-01
 0.000   7.095  1.619664959e-01
 0.000   8.108  7.682278946e-02
 0.000   9.122  3.029350636e-02
 0.000  10.135  9.783993531e-03
 0.000  11.149  2.544942999e-03
 0.000  12.162  5.178179046e-04

 1.014  -12.162  5.066590879e-04
 1.014  -11.149  2.502133550e-03
 1.014  -10.135  9.560285217e-03
 1.014  -9.122  2.861600497e-02
 1.014  -8.108  7.073421467e-02
 1.014  -7.095  1.496860046e-01
 1.014  -6.081  2.713649436e-01
 1.014  -5.068  4.245723588e-01
 1.014  -4.054  5.805128429e-01
 1.014  -3.041  7.019205251e-01
 1.014  -2.027  7.850490580e-01
 1.014  -1.014  8.446876969e-01
 1.014   0.000  8.677242352e-01
 1.014   1.014  8.462294806e-01
 1.014   2.027  7.886790939e-01
 1.014   3.041  6.973752880e-01
 1.014   4.054  5.691206733e-01
 1.014   5.068  4.184545271e-01
 1.014   6.081  2.715558324e-01
 1.014   7.095  1.519078800e-01
 1.014   8.108  7.179405189e-02
 1.014   9.122  2.872205704e-02
 1.014  10.135  9.330645892e-03
 1.014  11.149  2.466314315e-03
 1.014  12.162  5.706694295e-04

 2.027  -12.162  3.657280072e-04
 2.027  -11.149  1.949263274e-03
 2.027  -10.135  7.465537779e-03
 2.027  -9.122  2.311185128e-02
 2.027  -8.108  5.891818728e-02
 2.027  -7.095  1.274276594e-01
 2.027  -6.081  2.336554197e-01
 2.027  -5.068  3.736325986e-01
 2.027  -4.054  5.206286917e-01
 2.027  -3.041  6.370489247e-01
 2.027  -2.027  7.174419010e-01
 2.027  -1.014  7.760881077e-01
 2.027   0.000  8.013408685e-01
 2.027   1.014  7.802471848e-01
 2.027   2.027  7.211771894e-01
 2.027   3.041  6.288824867e-01
 2.027   4.054  5.097548604e-01
 2.027   5.068  3.744659475e-01
 2.027   6.081  2.394914816e-01
 2.027   7.095  1.300611676e-01
 2.027   8.108  6.086533979e-02
 2.027   9.122  2.397115003e-02
 2.027  10.135  7.594876510e-03
 2.027  11.149  2.104660083e-03
 2.027  12.162  5.190182632e-04

 3.041  -12.162  2.477233265e-04
 3.041  -11.149  1.404856296e-03
 3.041  -10.135  5.184540513e-03
 3.041  -9.122  1.651268545e-02
 3.041  -8.108  4.355507833e-02
 3.041  -7.095  9.706715237e-02
 3.041  -6.081  1.844152566e-01
 3.041  -5.068  3.038548209e-01
 3.041  -4.054  4.313417282e-01
 3.041  -3.041  5.389419301e-01
 3.041  -2.027  6.207976138e-01
 3.041  -1.014  6.756797275e-01
 3.041   0.000  6.933873865e-01
 3.041   1.014  6.729505650e-01
 3.041   2.027  6.199380841e-01
 3.041   3.041  5.347033524e-01
 3.041   4.054  4.248721195e-01
 3.041   5.068  3.064386547e-01
 3.041   6.081  1.912955227e-01
 3.041   7.095  1.003735219e-01
 3.041   8.108  4.528971382e-02
 3.041   9.122  1.697015370e-02
 3.041  10.135  5.274129000e-03
 3.041  11.149  1.542291801e-03
 3.041  12.162  3.170690508e-04

 4.054  -12.162  1.472516845e-04
 4.054  -11.149  8.597550678e-04
 4.054  -10.135  3.240280863e-03
 4.054  -9.122  1.040113241e-02
 4.054  -8.108  2.845114097e-02
 4.054  -7.095  6.557511597e-02
 4.054  -6.081  1.300972837e-01
 4.054  -5.068  2.219423601e-01
 4.054  -4.054  3.245899200e-01
 4.054  -3.041  4.184991995e-01
 4.054  -2.027  4.953917729e-01
 4.054  -1.014  5.448261318e-01
 4.054   0.000  5.579182627e-01
 4.054   1.014  5.392759341e-01
 4.054   2.027  4.929306578e-01
 4.054   3.041  4.170796206e-01
 4.054   4.054  3.220516196e-01
 4.054   5.068  2.237834544e-01
 4.054   6.081  1.347621324e-01
 4.054   7.095  6.825596362e-02
 4.054   8.108  2.935658795e-02
 4.054   9.122  1.047750962e-02
 4.054  10.135  3.177043426e-03
 4.054  11.149  8.798636584e-04
 4.054  12.162  1.423411031e-04

 5.068  -12.162  8.391413948e-05
 5.068  -11.149  5.041778451e-04
 5.068  -10.135  1.822981815e-03
 5.068  -9.122  5.845117317e-03
 5.068  -8.108  1.639308554e-02
 5.068  -7.095  3.957980679e-02
 5.068  -6.081  8.104964673e-02
 5.068  -5.068  1.420147611e-01
 5.068  -4.054  2.165233182e-01
 5.068  -3.041  2.901175869e-01
 5.068  -2.027  3.514727941e-01
 5.068  -1.014  3.920472559e-01
 5.068   0.000  4.047214016e-01
 5.068   1.014  3.893109398e-01
 5.068   2.027  3.509896469e-01
 5.068   3.041  2.893230616e-01
 5.068   4.054  2.155776966e-01
 5.068   5.068  1.431179992e-01
 5.068   6.081  8.240214980e-02
 5.068   7.095  3.995645794e-02
 5.068   8.108  1.649693307e-02
 5.068   9.122  5.797687516e-03
 5.068  10.135  1.787404159e-03
 5.068  11.149  4.895810141e-04
 5.068  12.162  7.443861619e-05

 6.081  -12.162  4.737073762e-05
 6.081  -11.149  2.629871223e-04
 6.081  -10.135  9.083291951e-04
 6.081  -9.122  2.892956598e-03
 6.081  -8.108  8.196869055e-03
 6.081  -7.095  2.076456921e-02
 6.081  -6.081  4.393508038e-02
 6.081  -5.068  7.891864649e-02
 6.081  -4.054  1.260113422e-01
 6.081  -3.041  1.753954220e-01
 6.081  -2.027  2.156422699e-01
 6.081  -1.014  2.440433520e-01
 6.081   0.000  2.545487668e-01
 6.081   1.014  2.439126825e-01
 6.081   2.027  2.156778493e-01
 6.081   3.041  1.719113049e-01
 6.081   4.054  1.242833722e-01
 6.081   5.068  7.862234893e-02
 6.081   6.081  4.326222528e-02
 6.081   7.095  2.048463382e-02
 6.081   8.108  8.197470795e-03
 6.081   9.122  2.885322515e-03
 6.081  10.135  9.481728286e-04
 6.081  11.149  2.419805693e-04
 6.081  12.162  3.505321023e-05

 7.095  -12.162  2.186899456e-05
 7.095  -11.149  8.304697987e-05
 7.095  -10.135  3.521932059e-04
 7.095  -9.122  1.315956586e-03
 7.095  -8.108  3.738980175e-03
 7.095  -7.095  9.393492266e-03
 7.095  -6.081  2.044344040e-02
 7.095  -5.068  3.765859850e-02
 7.095  -4.054  6.185008252e-02
 7.095  -3.041  8.939602484e-02
 7.095  -2.027  1.129651269e-01
 7.095  -1.014  1.294013250e-01
 7.095   0.000  1.357778870e-01
 7.095   1.014  1.300589991e-01
 7.095   2.027  1.122406520e-01
 7.095   3.041  8.623954794e-02
 7.095   4.054  6.007898032e-02
 7.095   5.068  3.635039700e-02
 7.095   6.081  1.926549430e-02
 7.095   7.095  8.970389014e-03
 7.095   8.108  3.520211828e-03
 7.095   9.122  1.220259244e-03
 7.095  10.135  3.681988723e-04
 7.095  11.149  7.228231259e-05
 7.095  12.162  9.516610797e-06

 8.108  -12.162  5.218127488e-06
 8.108  -11.149  1.902302924e-05
 8.108  -10.135  1.044395531e-04
 8.108  -9.122  5.160447392e-04
 8.108  -8.108  1.570044119e-03
 8.108  -7.095  3.820450634e-03
 8.108  -6.081  8.061895257e-03
 8.108  -5.068  1.513015281e-02
 8.108  -4.054  2.513721354e-02
 8.108  -3.041  3.724186659e-02
 8.108  -2.027  4.899823419e-02
 8.108  -1.014  5.737849113e-02
 8.108   0.000  6.044647981e-02
 8.108   1.014  5.768298358e-02
 8.108   2.027  4.866178854e-02
 8.108   3.041  3.628368532e-02
 8.108   4.054  2.444726580e-02
 8.108   5.068  1.454229171e-02
 8.108   6.081  7.369809322e-03
 8.108   7.095  3.287107529e-03
 8.108   8.108  1.332783589e-03
 8.108   9.122  4.430981178e-04
 8.108  10.135  1.003241216e-04
 8.108  11.149  1.415103982e-05
 8.108  12.162  4.138741578e-06

 9.122  -12.162  4.964358305e-07
 9.122  -11.149  3.358349754e-06
 9.122  -10.135  2.264010548e-05
 9.122  -9.122  1.435120118e-04
 9.122  -8.108  5.287867057e-04
 9.122  -7.095  1.346249175e-03
 9.122  -6.081  2.660688609e-03
 9.122  -5.068  5.084757220e-03
 9.122  -4.054  8.714304033e-03
 9.122  -3.041  1.293338446e-02
 9.122  -2.027  1.739746864e-02
 9.122  -1.014  2.090063430e-02
 9.122   0.000  2.225460992e-02
 9.122   1.014  2.102207201e-02
 9.122   2.027  1.734811261e-02
 9.122   3.041  1.258093371e-02
 9.122   4.054  8.440147817e-03
 9.122   5.068  4.907633847e-03
 9.122   6.081  2.349487951e-03
 9.122   7.095  1.055591841e-03
 9.122   8.108  4.692807560e-04
 9.122   9.122  1.673157131e-04
 9.122  10.135  3.283917263e-05
 9.122  11.149  7.574926880e-06
 9.122  12.162  1.093324905e-06

10.135  -12.162  2.920878064e-08
10.135  -11.149  3.486411034e-07
10.135  -10.135  2.506484465e-06
10.135  -9.122  1.988974177e-05
10.135  -8.108  1.115386058e-04
10.135  -7.095  3.503730873e-04
10.135  -6.081  7.295711255e-04
10.135  -5.068  1.420760459e-03
10.135  -4.054  2.540337107e-03
10.135  -3.041  3.925300505e-03
10.135  -2.027  5.308918545e-03
10.135  -1.014  6.406884488e-03
10.135   0.000  6.944038156e-03
10.135   1.014  6.581602531e-03
10.135   2.027  5.255595182e-03
10.135   3.041  3.738009667e-03
10.135   4.054  2.385559238e-03
10.135   5.068  1.276588215e-03
10.135   6.081  5.977724137e-04
10.135   7.095  3.209292449e-04
10.135   8.108  1.903101084e-04
10.135   9.122  7.335498516e-05
10.135  10.135  1.116864091e-05
10.135  11.149  9.607416464e-07
10.135  12.162  2.421858823e-08

11.149  -12.162  5.238365029e-09
11.149  -11.149  7.381437066e-08
11.149  -10.135  7.063869948e-07
11.149  -9.122  2.526155956e-06
11.149  -8.108  1.665637467e-05
11.149  -7.095  6.234972473e-05
11.149  -6.081  1.280690438e-04
11.149  -5.068  2.798076800e-04
11.149  -4.054  5.490436755e-04
11.149  -3.041  9.513102743e-04
11.149  -2.027  1.371864838e-03
11.149  -1.014  1.579039455e-03
11.149   0.000  1.724673671e-03
11.149   1.014  1.715881759e-03
11.149   2.027  1.479952169e-03
11.149   3.041  1.084310879e-03
11.149   4.054  6.247919494e-04
11.149   5.068  2.920407254e-04
11.149   6.081  1.345833359e-04
11.149   7.095  7.672806275e-05
11.149   8.108  4.303468379e-05
11.149   9.122  1.330962671e-05
11.149  10.135  1.283972644e-06
11.149  11.149  3.037521745e-08
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  3.426016596e-09
12.162  -10.135  9.336745652e-08
12.162  -9.122  7.496319406e-07
12.162  -8.108  3.238125482e-06
12.162  -7.095  1.112597512e-05
12.162  -6.081  2.109431474e-05
12.162  -5.068  2.499673568e-05
12.162  -4.054  6.171996195e-05
12.162  -3.041  1.677105960e-04
12.162  -2.027  3.116180882e-04
12.162  -1.014  3.715807044e-04
12.162   0.000  3.716293727e-04
12.162   1.014  3.811068557e-04
12.162   2.027  3.346298948e-04
12.162   3.041  2.362868785e-04
12.162   4.054  1.260887917e-04
12.162   5.068  5.820051715e-05
12.162   6.081  2.090601840e-05
12.162   7.095  6.723758347e-06
12.162   8.108  3.155183690e-06
12.162   9.122  8.106954054e-07
12.162  10.135  5.731439767e-08
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00



# y =  0.000fm 

# x [fm]      z [fm]     en. dens.T^00 [GeV/fm^3]
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  8.681432351e-08
-12.162  -9.122  2.451880013e-06
-12.162  -8.108  1.761902952e-05
-12.162  -7.095  4.076658814e-05
-12.162  -6.081  5.766212661e-05
-12.162  -5.068  1.302708297e-04
-12.162  -4.054  2.447940294e-04
-12.162  -3.041  3.098784398e-04
-12.162  -2.027  3.347239083e-04
-12.162  -1.014  3.220101851e-04
-12.162   0.000  2.620718980e-04
-12.162   1.014  1.955614715e-04
-12.162   2.027  1.154574689e-04
-12.162   3.041  4.883012640e-05
-12.162   4.054  1.425200604e-05
-12.162   5.068  3.634269391e-06
-12.162   6.081  1.022781422e-06
-12.162   7.095  1.300034142e-07
-12.162   8.108  0.000000000e+00
-12.162   9.122  0.000000000e+00
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  0.000000000e+00
-11.149  -11.149  0.000000000e+00
-11.149  -10.135  5.238165012e-07
-11.149  -9.122  1.179738594e-05
-11.149  -8.108  7.751587183e-05
-11.149  -7.095  1.594904385e-04
-11.149  -6.081  3.094077096e-04
-11.149  -5.068  7.281900115e-04
-11.149  -4.054  1.348288266e-03
-11.149  -3.041  1.811622896e-03
-11.149  -2.027  1.969244704e-03
-11.149  -1.014  1.908444461e-03
-11.149   0.000  1.575355671e-03
-11.149   1.014  1.104730372e-03
-11.149   2.027  6.454391001e-04
-11.149   3.041  2.995751327e-04
-11.149   4.054  9.644117351e-05
-11.149   5.068  2.758302652e-05
-11.149   6.081  1.061237389e-05
-11.149   7.095  2.243494837e-06
-11.149   8.108  1.289454957e-07
-11.149   9.122  0.000000000e+00
-11.149  10.135  0.000000000e+00
-11.149  11.149  0.000000000e+00
-11.149  12.162  0.000000000e+00

-10.135  -12.162  0.000000000e+00
-10.135  -11.149  3.061068818e-09
-10.135  -10.135  2.067559562e-06
-10.135  -9.122  3.014008871e-05
-10.135  -8.108  1.817819646e-04
-10.135  -7.095  5.298770073e-04
-10.135  -6.081  1.351504977e-03
-10.135  -5.068  3.083016925e-03
-10.135  -4.054  5.733190251e-03
-10.135  -3.041  7.766480248e-03
-10.135  -2.027  8.873958869e-03
-10.135  -1.014  8.523881153e-03
-10.135   0.000  6.660198618e-03
-10.135   1.014  4.375522820e-03
-10.135   2.027  2.581856158e-03
-10.135   3.041  1.348120229e-03
-10.135   4.054  4.956636542e-04
-10.135   5.068  1.482038314e-04
-10.135   6.081  4.930865277e-05
-10.135   7.095  1.258367113e-05
-10.135   8.108  1.271817826e-06
-10.135   9.122  5.741244254e-08
-10.135  10.135  0.000000000e+00
-10.135  11.149  0.000000000e+00
-10.135  12.162  0.000000000e+00

-9.122  -12.162  0.000000000e+00
-9.122  -11.149  2.333374993e-07
-9.122  -10.135  6.731792621e-06
-9.122  -9.122  6.570347623e-05
-9.122  -8.108  4.648829036e-04
-9.122  -7.095  1.751520862e-03
-9.122  -6.081  4.653169134e-03
-9.122  -5.068  1.054089390e-02
-9.122  -4.054  1.853989940e-02
-9.122  -3.041  2.578178469e-02
-9.122  -2.027  3.010620439e-02
-9.122  -1.014  2.877368527e-02
-9.122   0.000  2.243595497e-02
-9.122   1.014  1.437672330e-02
-9.122   2.027  7.779236903e-03
-9.122   3.041  3.782577706e-03
-9.122   4.054  1.535274481e-03
-9.122   5.068  5.601607316e-04
-9.122   6.081  1.657511515e-04
-9.122   7.095  3.718971289e-05
-9.122   8.108  5.765096626e-06
-9.122   9.122  7.018726780e-07
-9.122  10.135  4.341539687e-08
-9.122  11.149  0.000000000e+00
-9.122  12.162  0.000000000e+00

-8.108  -12.162  3.437031169e-09
-8.108  -11.149  1.737105520e-06
-8.108  -10.135  1.259816537e-05
-8.108  -9.122  1.833067721e-04
-8.108  -8.108  1.194799219e-03
-8.108  -7.095  4.344512796e-03
-8.108  -6.081  1.174844776e-02
-8.108  -5.068  2.538275695e-02
-8.108  -4.054  4.426766224e-02
-8.108  -3.041  6.437404273e-02
-8.108  -2.027  7.843992641e-02
-8.108  -1.014  7.811096453e-02
-8.108   0.000  6.188587004e-02
-8.108   1.014  3.898414067e-02
-8.108   2.027  1.978483815e-02
-8.108   3.041  8.797616454e-03
-8.108   4.054  3.593934442e-03
-8.108   5.068  1.346339497e-03
-8.108   6.081  4.119295900e-04
-8.108   7.095  9.061726247e-05
-8.108   8.108  1.752026459e-05
-8.108   9.122  2.521280618e-06
-8.108  10.135  1.891083411e-07
-8.108  11.149  0.000000000e+00
-8.108  12.162  0.000000000e+00

-7.095  -12.162  2.183745901e-08
-7.095  -11.149  2.962711058e-06
-7.095  -10.135  3.271525055e-05
-7.095  -9.122  4.009324874e-04
-7.095  -8.108  2.183855260e-03
-7.095  -7.095  7.753120107e-03
-7.095  -6.081  2.052735996e-02
-7.095  -5.068  4.305264853e-02
-7.095  -4.054  7.605504940e-02
-7.095  -3.041  1.164580231e-01
-7.095  -2.027  1.542115103e-01
-7.095  -1.014  1.666995702e-01
-7.095   0.000  1.404839543e-01
-7.095   1.014  8.940845479e-02
-7.095   2.027  4.375599819e-02
-7.095   3.041  1.762643296e-02
-7.095   4.054  6.796329792e-03
-7.095   5.068  2.557027391e-03
-7.095   6.081  7.097673796e-04
-7.095   7.095  1.487031457e-04
-7.095   8.108  2.908955825e-05
-7.095   9.122  4.121716692e-06
-7.095  10.135  3.100638997e-07
-7.095  11.149  0.000000000e+00
-7.095  12.162  0.000000000e+00

-6.081  -12.162  1.901824531e-07
-6.081  -11.149  4.502502335e-06
-6.081  -10.135  6.737727354e-05
-6.081  -9.122  6.080222012e-04
-6.081  -8.108  2.911429052e-03
-6.081  -7.095  1.009326601e-02
-6.081  -6.081  2.584046860e-02
-6.081  -5.068  5.337115559e-02
-6.081  -4.054  9.828331864e-02
-6.081  -3.041  1.631673984e-01
-6.081  -2.027  2.393972091e-01
-6.081  -1.014  2.875352826e-01
-6.081   0.000  2.620387592e-01
-6.081   1.014  1.744522544e-01
-6.081   2.027  8.500344026e-02
-6.081   3.041  3.292994286e-02
-6.081   4.054  1.168418068e-02
-6.081   5.068  4.224071523e-03
-6.081   6.081  1.272975389e-03
-6.081   7.095  2.875811388e-04
-6.081   8.108  5.388933759e-05
-6.081   9.122  6.038250435e-06
-6.081  10.135  3.216951118e-07
-6.081  11.149  0.000000000e+00
-6.081  12.162  0.000000000e+00

-5.068  -12.162  1.456894862e-06
-5.068  -11.149  8.237579202e-06
-5.068  -10.135  9.252422808e-05
-5.068  -9.122  7.023687839e-04
-5.068  -8.108  3.141177485e-03
-5.068  -7.095  1.040826276e-02
-5.068  -6.081  2.527299697e-02
-5.068  -5.068  5.255731654e-02
-5.068  -4.054  1.048026059e-01
-5.068  -3.041  1.926367872e-01
-5.068  -2.027  3.142817748e-01
-5.068  -1.014  4.166898355e-01
-5.068   0.000  4.131842464e-01
-5.068   1.014  2.908256702e-01
-5.068   2.027  1.457083028e-01
-5.068   3.041  5.598421040e-02
-5.068   4.054  1.915469550e-02
-5.068   5.068  6.668553791e-03
-5.068   6.081  2.229941368e-03
-5.068   7.095  6.022954819e-04
-5.068   8.108  1.140217721e-04
-5.068   9.122  1.298910347e-05
-5.068  10.135  8.096966197e-07
-5.068  11.149  0.000000000e+00
-5.068  12.162  0.000000000e+00

-4.054  -12.162  4.168130790e-06
-4.054  -11.149  9.053403135e-06
-4.054  -10.135  9.581764977e-05
-4.054  -9.122  6.882492136e-04
-4.054  -8.108  2.964060134e-03
-4.054  -7.095  9.074888052e-03
-4.054  -6.081  2.158938682e-02
-4.054  -5.068  4.714488710e-02
-4.054  -4.054  1.033098367e-01
-4.054  -3.041  2.101269486e-01
-4.054  -2.027  3.757991125e-01
-4.054  -1.014  5.386116997e-01
-4.054   0.000  5.691739565e-01
-4.054   1.014  4.225445512e-01
-4.054   2.027  2.204035222e-01
-4.054   3.041  8.590580435e-02
-4.054   4.054  2.905159599e-02
-4.054   5.068  9.683520273e-03
-4.054   6.081  3.185089591e-03
-4.054   7.095  9.672806673e-04
-4.054   8.108  2.131995661e-04
-4.054   9.122  3.820558674e-05
-4.054  10.135  4.161656740e-06
-4.054  11.149  1.252643785e-07
-4.054  12.162  0.000000000e+00

-3.041  -12.162  4.308861482e-06
-3.041  -11.149  5.934906635e-06
-3.041  -10.135  7.535492619e-05
-3.041  -9.122  5.769381282e-04
-3.041  -8.108  2.474536441e-03
-3.041  -7.095  7.296419287e-03
-3.041  -6.081  1.764692081e-02
-3.041  -5.068  4.150201530e-02
-3.041  -4.054  9.963484597e-02
-3.041  -3.041  2.208832148e-01
-3.041  -2.027  4.215212763e-01
-3.041  -1.014  6.354699765e-01
-3.041   0.000  7.037134621e-01
-3.041   1.014  5.464902484e-01
-3.041   2.027  2.981024814e-01
-3.041   3.041  1.200005855e-01
-3.041   4.054  3.977686756e-02
-3.041   5.068  1.258386340e-02
-3.041   6.081  4.031695120e-03
-3.041   7.095  1.307818364e-03
-3.041   8.108  3.145934096e-04
-3.041   9.122  8.246130936e-05
-3.041  10.135  1.523873257e-05
-3.041  11.149  6.925670018e-07
-3.041  12.162  0.000000000e+00

-2.027  -12.162  1.578852456e-06
-2.027  -11.149  2.619980097e-06
-2.027  -10.135  4.526221468e-05
-2.027  -9.122  4.214462768e-04
-2.027  -8.108  1.914065118e-03
-2.027  -7.095  5.533536160e-03
-2.027  -6.081  1.405694308e-02
-2.027  -5.068  3.579406344e-02
-2.027  -4.054  9.299652353e-02
-2.027  -3.041  2.242491827e-01
-2.027  -2.027  4.527875772e-01
-2.027  -1.014  7.037983980e-01
-2.027   0.000  8.020120093e-01
-2.027   1.014  6.465271862e-01
-2.027   2.027  3.680576317e-01
-2.027   3.041  1.536966365e-01
-2.027   4.054  5.163674292e-02
-2.027   5.068  1.589488592e-02
-2.027   6.081  5.082380237e-03
-2.027   7.095  1.687962495e-03
-2.027   8.108  4.694591306e-04
-2.027   9.122  1.448743061e-04
-2.027  10.135  3.834417227e-05
-2.027  11.149  2.177969812e-06
-2.027  12.162  0.000000000e+00

-1.014  -12.162  2.099693082e-07
-1.014  -11.149  8.868204173e-07
-1.014  -10.135  2.316752642e-05
-1.014  -9.122  2.769632536e-04
-1.014  -8.108  1.371196988e-03
-1.014  -7.095  4.070420803e-03
-1.014  -6.081  1.113838702e-02
-1.014  -5.068  3.031644526e-02
-1.014  -4.054  8.506440195e-02
-1.014  -3.041  2.211902728e-01
-1.014  -2.027  4.670709115e-01
-1.014  -1.014  7.432319884e-01
-1.014   0.000  8.644554164e-01
-1.014   1.014  7.203595147e-01
-1.014   2.027  4.258540227e-01
-1.014   3.041  1.836985734e-01
-1.014   4.054  6.358523711e-02
-1.014   5.068  2.039430462e-02
-1.014   6.081  6.573462681e-03
-1.014   7.095  2.223624291e-03
-1.014   8.108  7.426929842e-04
-1.014   9.122  2.465327335e-04
-1.014  10.135  6.114237258e-05
-1.014  11.149  3.495477499e-06
-1.014  12.162  2.112146274e-08

 0.000  -12.162  9.952252346e-09
 0.000  -11.149  6.249919438e-07
 0.000  -10.135  1.346708536e-05
 0.000  -9.122  1.585210828e-04
 0.000  -8.108  9.050452372e-04
 0.000  -7.095  3.041007039e-03
 0.000  -6.081  8.676640784e-03
 0.000  -5.068  2.508700271e-02
 0.000  -4.054  7.571678342e-02
 0.000  -3.041  2.086708020e-01
 0.000  -2.027  4.552870895e-01
 0.000  -1.014  7.447333299e-01
 0.000   0.000  8.876269168e-01
 0.000   1.014  7.605137051e-01
 0.000   2.027  4.633569705e-01
 0.000   3.041  2.062457321e-01
 0.000   4.054  7.428189744e-02
 0.000   5.068  2.519978075e-02
 0.000   6.081  8.775443921e-03
 0.000   7.095  3.010288566e-03
 0.000   8.108  1.030188531e-03
 0.000   9.122  3.324694369e-04
 0.000  10.135  6.397867283e-05
 0.000  11.149  3.292685461e-06
 0.000  12.162  0.000000000e+00

 1.014  -12.162  2.214890650e-08
 1.014  -11.149  1.203507847e-06
 1.014  -10.135  1.388327309e-05
 1.014  -9.122  1.046770247e-04
 1.014  -8.108  6.398218879e-04
 1.014  -7.095  2.327346434e-03
 1.014  -6.081  6.831261154e-03
 1.014  -5.068  2.054574851e-02
 1.014  -4.054  6.462621381e-02
 1.014  -3.041  1.862659506e-01
 1.014  -2.027  4.230234633e-01
 1.014  -1.014  7.123154216e-01
 1.014   0.000  8.677242352e-01
 1.014   1.014  7.595553120e-01
 1.014   2.027  4.744610900e-01
 1.014   3.041  2.195437818e-01
 1.014   4.054  8.352133837e-02
 1.014   5.068  3.033628585e-02
 1.014   6.081  1.143709927e-02
 1.014   7.095  4.089764298e-03
 1.014   8.108  1.296028301e-03
 1.014   9.122  3.417992753e-04
 1.014  10.135  4.979583118e-05
 1.014  11.149  2.485928158e-06
 1.014  12.162  8.522396973e-09

 2.027  -12.162  0.000000000e+00
 2.027  -11.149  1.219344938e-06
 2.027  -10.135  1.656236537e-05
 2.027  -9.122  1.156810311e-04
 2.027  -8.108  5.773953495e-04
 2.027  -7.095  1.892891428e-03
 2.027  -6.081  5.375789088e-03
 2.027  -5.068  1.629654394e-02
 2.027  -4.054  5.271790923e-02
 2.027  -3.041  1.569342141e-01
 2.027  -2.027  3.711233912e-01
 2.027  -1.014  6.452982532e-01
 2.027   0.000  8.013408685e-01
 2.027   1.014  7.093099740e-01
 2.027   2.027  4.556780850e-01
 2.027   3.041  2.232817130e-01
 2.027   4.054  9.134521335e-02
 2.027   5.068  3.574592448e-02
 2.027   6.081  1.476168094e-02
 2.027   7.095  5.762761351e-03
 2.027   8.108  1.828094028e-03
 2.027   9.122  4.125293890e-04
 2.027  10.135  5.220561518e-05
 2.027  11.149  3.888588335e-06
 2.027  12.162  2.215908484e-08

 3.041  -12.162  0.000000000e+00
 3.041  -11.149  4.617349507e-07
 3.041  -10.135  1.037966764e-05
 3.041  -9.122  1.072676212e-04
 3.041  -8.108  4.957824654e-04
 3.041  -7.095  1.503450150e-03
 3.041  -6.081  4.147363286e-03
 3.041  -5.068  1.259323455e-02
 3.041  -4.054  4.077793689e-02
 3.041  -3.041  1.231274552e-01
 3.041  -2.027  3.026304613e-01
 3.041  -1.014  5.458804980e-01
 3.041   0.000  6.933873865e-01
 3.041   1.014  6.254090285e-01
 3.041   2.027  4.183184472e-01
 3.041   3.041  2.197559009e-01
 3.041   4.054  9.890228244e-02
 3.041   5.068  4.245649478e-02
 3.041   6.081  1.843816637e-02
 3.041   7.095  7.504993526e-03
 3.041   8.108  2.458356619e-03
 3.041   9.122  5.775774426e-04
 3.041  10.135  9.299346514e-05
 3.041  11.149  8.678233781e-06
 3.041  12.162  1.735069976e-07

 4.054  -12.162  0.000000000e+00
 4.054  -11.149  8.053553966e-08
 4.054  -10.135  2.905316853e-06
 4.054  -9.122  5.278958531e-05
 4.054  -8.108  3.037184563e-04
 4.054  -7.095  1.068986563e-03
 4.054  -6.081  3.112389534e-03
 4.054  -5.068  9.301878888e-03
 4.054  -4.054  2.946342701e-02
 4.054  -3.041  8.789191345e-02
 4.054  -2.027  2.209260947e-01
 4.054  -1.014  4.187920879e-01
 4.054   0.000  5.579182627e-01
 4.054   1.014  5.267650787e-01
 4.054   2.027  3.723614590e-01
 4.054   3.041  2.120599731e-01
 4.054   4.054  1.063420604e-01
 4.054   5.068  5.083209273e-02
 4.054   6.081  2.276840431e-02
 4.054   7.095  9.225216934e-03
 4.054   8.108  3.043232669e-03
 4.054   9.122  7.750698486e-04
 4.054  10.135  1.462459255e-04
 4.054  11.149  1.683236376e-05
 4.054  12.162  7.542205909e-07

 5.068  -12.162  0.000000000e+00
 5.068  -11.149  1.105261489e-08
 5.068  -10.135  1.001545135e-06
 5.068  -9.122  2.156011186e-05
 5.068  -8.108  1.721749179e-04
 5.068  -7.095  8.002860970e-04
 5.068  -6.081  2.386661625e-03
 5.068  -5.068  6.930299218e-03
 5.068  -4.054  2.034555764e-02
 5.068  -3.041  5.760341001e-02
 5.068  -2.027  1.444869162e-01
 5.068  -1.014  2.857787082e-01
 5.068   0.000  4.047214016e-01
 5.068   1.014  4.089766562e-01
 5.068   2.027  3.132181712e-01
 5.068   3.041  1.964025952e-01
 5.068   4.054  1.091874020e-01
 5.068   5.068  5.700340106e-02
 5.068   6.081  2.671161773e-02
 5.068   7.095  1.068605348e-02
 5.068   8.108  3.535737277e-03
 5.068   9.122  8.976268456e-04
 5.068  10.135  1.741700311e-04
 5.068  11.149  2.612112227e-05
 5.068  12.162  1.600828334e-06

 6.081  -12.162  0.000000000e+00
 6.081  -11.149  0.000000000e+00
 6.081  -10.135  5.051369237e-07
 6.081  -9.122  7.683997078e-06
 6.081  -8.108  8.581483643e-05
 6.081  -7.095  5.468493862e-04
 6.081  -6.081  1.783071170e-03
 6.081  -5.068  5.062752989e-03
 6.081  -4.054  1.348856992e-02
 6.081  -3.041  3.496018232e-02
 6.081  -2.027  8.463955117e-02
 6.081  -1.014  1.697850999e-01
 6.081   0.000  2.545487668e-01
 6.081   1.014  2.799987789e-01
 6.081   2.027  2.369838453e-01
 6.081   3.041  1.647314729e-01
 6.081   4.054  9.992115380e-02
 6.081   5.068  5.508806459e-02
 6.081   6.081  2.599770510e-02
 6.081   7.095  1.026102301e-02
 6.081   8.108  3.320351081e-03
 6.081   9.122  7.297793628e-04
 6.081  10.135  1.298328581e-04
 6.081  11.149  2.178517577e-05
 6.081  12.162  1.512857292e-06

 7.095  -12.162  0.000000000e+00
 7.095  -11.149  0.000000000e+00
 7.095  -10.135  5.778806766e-08
 7.095  -9.122  1.814813421e-06
 7.095  -8.108  3.011815932e-05
 7.095  -7.095  2.751355974e-04
 7.095  -6.081  1.109048120e-03
 7.095  -5.068  3.265537768e-03
 7.095  -4.054  8.241902241e-03
 7.095  -3.041  1.930065843e-02
 7.095  -2.027  4.372261759e-02
 7.095  -1.014  8.700810003e-02
 7.095   0.000  1.357778870e-01
 7.095   1.014  1.624004246e-01
 7.095   2.027  1.521693265e-01
 7.095   3.041  1.164953016e-01
 7.095   4.054  7.580232643e-02
 7.095   5.068  4.216918687e-02
 7.095   6.081  1.967257855e-02
 7.095   7.095  7.648311003e-03
 7.095   8.108  2.288248548e-03
 7.095   9.122  4.130567778e-04
 7.095  10.135  5.563146805e-05
 7.095  11.149  9.809726629e-06
 7.095  12.162  7.297558319e-07

 8.108  -12.162  0.000000000e+00
 8.108  -11.149  0.000000000e+00
 8.108  -10.135  0.000000000e+00
 8.108  -9.122  3.322622543e-07
 8.108  -8.108  1.171456211e-05
 8.108  -7.095  1.365512739e-04
 8.108  -6.081  6.333856852e-04
 8.108  -5.068  1.798548382e-03
 8.108  -4.054  4.388226077e-03
 8.108  -3.041  9.790468284e-03
 8.108  -2.027  2.056546251e-02
 8.108  -1.014  3.886098957e-02
 8.108   0.000  6.044647981e-02
 8.108   1.014  7.599484105e-02
 8.108   2.027  7.812642154e-02
 8.108   3.041  6.561028507e-02
 8.108   4.054  4.440771219e-02
 8.108   5.068  2.415897558e-02
 8.108   6.081  1.097174441e-02
 8.108   7.095  4.177735634e-03
 8.108   8.108  1.152175940e-03
 8.108   9.122  1.930778592e-04
 8.108  10.135  2.126108316e-05
 8.108  11.149  6.019365740e-06
 8.108  12.162  2.523026186e-07

 9.122  -12.162  0.000000000e+00
 9.122  -11.149  0.000000000e+00
 9.122  -10.135  0.000000000e+00
 9.122  -9.122  1.606762424e-07
 9.122  -8.108  4.676098850e-06
 9.122  -7.095  5.953043664e-05
 9.122  -6.081  3.226810137e-04
 9.122  -5.068  9.181837785e-04
 9.122  -4.054  2.095852186e-03
 9.122  -3.041  4.300240876e-03
 9.122  -2.027  8.389891243e-03
 9.122  -1.014  1.474106061e-02
 9.122   0.000  2.225460992e-02
 9.122   1.014  2.867754829e-02
 9.122   2.027  3.159915726e-02
 9.122   3.041  2.791406082e-02
 9.122   4.054  1.894031231e-02
 9.122   5.068  9.992236188e-03
 9.122   6.081  4.359008033e-03
 9.122   7.095  1.537410259e-03
 9.122   8.108  3.997707811e-04
 9.122   9.122  6.242092750e-05
 9.122  10.135  1.278106254e-05
 9.122  11.149  2.175491568e-06
 9.122  12.162  8.059047682e-08

10.135  -12.162  0.000000000e+00
10.135  -11.149  0.000000000e+00
10.135  -10.135  0.000000000e+00
10.135  -9.122  1.211508015e-08
10.135  -8.108  1.930257618e-06
10.135  -7.095  1.521768657e-05
10.135  -6.081  9.423580419e-05
10.135  -5.068  3.647314599e-04
10.135  -4.054  9.361752896e-04
10.135  -3.041  1.789428532e-03
10.135  -2.027  3.002084907e-03
10.135  -1.014  4.785599809e-03
10.135   0.000  6.944038156e-03
10.135   1.014  8.720767063e-03
10.135   2.027  9.480003931e-03
10.135   3.041  8.441097894e-03
10.135   4.054  5.792877388e-03
10.135   5.068  3.028400440e-03
10.135   6.081  1.194925431e-03
10.135   7.095  3.709868252e-04
10.135   8.108  8.060265270e-05
10.135   9.122  1.034414639e-05
10.135  10.135  4.226371671e-06
10.135  11.149  3.322590518e-07
10.135  12.162  0.000000000e+00

11.149  -12.162  0.000000000e+00
11.149  -11.149  0.000000000e+00
11.149  -10.135  0.000000000e+00
11.149  -9.122  0.000000000e+00
11.149  -8.108  1.454842652e-07
11.149  -7.095  3.615708413e-06
11.149  -6.081  1.548654892e-05
11.149  -5.068  9.488052746e-05
11.149  -4.054  3.465418866e-04
11.149  -3.041  6.907747425e-04
11.149  -2.027  9.602902477e-04
11.149  -1.014  1.275356779e-03
11.149   0.000  1.724673671e-03
11.149   1.014  2.093079175e-03
11.149   2.027  2.240271284e-03
11.149   3.041  1.897995290e-03
11.149   4.054  1.264873681e-03
11.149   5.068  6.447673007e-04
11.149   6.081  2.230897303e-04
11.149   7.095  6.121925436e-05
11.149   8.108  9.111825490e-06
11.149   9.122  7.194126573e-06
11.149  10.135  4.404873524e-07
11.149  11.149  0.000000000e+00
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  0.000000000e+00
12.162  -10.135  0.000000000e+00
12.162  -9.122  0.000000000e+00
12.162  -8.108  1.419238620e-08
12.162  -7.095  4.088597043e-07
12.162  -6.081  2.882716386e-06
12.162  -5.068  1.445441730e-05
12.162  -4.054  6.974584166e-05
12.162  -3.041  1.696191928e-04
12.162  -2.027  2.342637572e-04
12.162  -1.014  2.920888784e-04
12.162   0.000  3.716293727e-04
12.162   1.014  4.307993601e-04
12.162   2.027  4.252345997e-04
12.162   3.041  3.390205649e-04
12.162   4.054  2.061881132e-04
12.162   5.068  7.722548752e-05
12.162   6.081  2.203573987e-05
12.162   7.095  6.076265832e-06
12.162   8.108  5.208315995e-06
12.162   9.122  6.593058125e-07
12.162  10.135  0.000000000e+00
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00



# x =  0.000fm 

# y [fm]      z [fm]     en. dens.T^00 [GeV/fm^3]
-12.162  -12.162  0.000000000e+00
-12.162  -11.149  0.000000000e+00
-12.162  -10.135  0.000000000e+00
-12.162  -9.122  1.936364984e-07
-12.162  -8.108  3.329677857e-06
-12.162  -7.095  1.456951881e-05
-12.162  -6.081  2.998569430e-05
-12.162  -5.068  6.163482857e-05
-12.162  -4.054  1.556369797e-04
-12.162  -3.041  3.227440297e-04
-12.162  -2.027  4.973571224e-04
-12.162  -1.014  5.787020501e-04
-12.162   0.000  5.897533310e-04
-12.162   1.014  5.536299558e-04
-12.162   2.027  4.288407665e-04
-12.162   3.041  2.603705870e-04
-12.162   4.054  1.448837471e-04
-12.162   5.068  7.015126113e-05
-12.162   6.081  2.128462920e-05
-12.162   7.095  6.523222265e-06
-12.162   8.108  2.609463131e-06
-12.162   9.122  1.687468798e-07
-12.162  10.135  0.000000000e+00
-12.162  11.149  0.000000000e+00
-12.162  12.162  0.000000000e+00

-11.149  -12.162  0.000000000e+00
-11.149  -11.149  0.000000000e+00
-11.149  -10.135  6.525994798e-08
-11.149  -9.122  1.581825757e-06
-11.149  -8.108  1.304467364e-05
-11.149  -7.095  5.374756861e-05
-11.149  -6.081  1.532571694e-04
-11.149  -5.068  3.264916927e-04
-11.149  -4.054  7.086519864e-04
-11.149  -3.041  1.335774979e-03
-11.149  -2.027  2.128492337e-03
-11.149  -1.014  2.660680999e-03
-11.149   0.000  2.731026361e-03
-11.149   1.014  2.588864369e-03
-11.149   2.027  2.210394959e-03
-11.149   3.041  1.499014128e-03
-11.149   4.054  8.213617211e-04
-11.149   5.068  3.935411675e-04
-11.149   6.081  1.495800701e-04
-11.149   7.095  4.374184936e-05
-11.149   8.108  1.009649333e-05
-11.149   9.122  1.505262355e-06
-11.149  10.135  4.026227373e-08
-11.149  11.149  0.000000000e+00
-11.149  12.162  0.000000000e+00

-10.135  -12.162  0.000000000e+00
-10.135  -11.149  0.000000000e+00
-10.135  -10.135  7.606404748e-07
-10.135  -9.122  7.364365840e-06
-10.135  -8.108  3.417772268e-05
-10.135  -7.095  1.608681911e-04
-10.135  -6.081  5.416635392e-04
-10.135  -5.068  1.361949142e-03
-10.135  -4.054  2.845964711e-03
-10.135  -3.041  4.953466537e-03
-10.135  -2.027  7.683632045e-03
-10.135  -1.014  9.632947835e-03
-10.135   0.000  1.015374804e-02
-10.135   1.014  9.400647385e-03
-10.135   2.027  7.802118684e-03
-10.135   3.041  5.447123161e-03
-10.135   4.054  2.968999083e-03
-10.135   5.068  1.321538890e-03
-10.135   6.081  5.308476622e-04
-10.135   7.095  1.712480599e-04
-10.135   8.108  3.711093405e-05
-10.135   9.122  4.892597328e-06
-10.135  10.135  2.585718338e-07
-10.135  11.149  0.000000000e+00
-10.135  12.162  0.000000000e+00

-9.122  -12.162  0.000000000e+00
-9.122  -11.149  1.047847894e-07
-9.122  -10.135  3.644346082e-06
-9.122  -9.122  2.267281208e-05
-9.122  -8.108  1.118486384e-04
-9.122  -7.095  5.376786764e-04
-9.122  -6.081  1.702077387e-03
-9.122  -5.068  3.999737152e-03
-9.122  -4.054  8.160958195e-03
-9.122  -3.041  1.412786014e-02
-9.122  -2.027  2.190424854e-02
-9.122  -1.014  2.831828527e-02
-9.122   0.000  3.050591396e-02
-9.122   1.014  2.768538236e-02
-9.122   2.027  2.168630211e-02
-9.122   3.041  1.473975115e-02
-9.122   4.054  8.334920740e-03
-9.122   5.068  3.768980965e-03
-9.122   6.081  1.441705553e-03
-9.122   7.095  4.476437134e-04
-9.122   8.108  1.137479546e-04
-9.122   9.122  2.059640809e-05
-9.122  10.135  1.456774513e-06
-9.122  11.149  2.527542033e-08
-9.122  12.162  0.000000000e+00

-8.108  -12.162  0.000000000e+00
-8.108  -11.149  3.719461103e-07
-8.108  -10.135  5.650741612e-06
-8.108  -9.122  4.283042358e-05
-8.108  -8.108  2.864610781e-04
-8.108  -7.095  1.259661916e-03
-8.108  -6.081  3.541826223e-03
-8.108  -5.068  8.292076771e-03
-8.108  -4.054  1.723121868e-02
-8.108  -3.041  3.083780995e-02
-8.108  -2.027  4.984457958e-02
-8.108  -1.014  6.823248034e-02
-8.108   0.000  7.481524497e-02
-8.108   1.014  6.709968480e-02
-8.108   2.027  5.022211038e-02
-8.108   3.041  3.177211628e-02
-8.108   4.054  1.739937329e-02
-8.108   5.068  8.031610287e-03
-8.108   6.081  3.186451714e-03
-8.108   7.095  9.915272481e-04
-8.108   8.108  2.624484694e-04
-8.108   9.122  5.320753545e-05
-8.108  10.135  4.745623383e-06
-8.108  11.149  7.517766162e-08
-8.108  12.162  0.000000000e+00

-7.095  -12.162  0.000000000e+00
-7.095  -11.149  7.868080058e-07
-7.095  -10.135  7.494069875e-06
-7.095  -9.122  7.878687384e-05
-7.095  -8.108  4.869831815e-04
-7.095  -7.095  1.904590746e-03
-7.095  -6.081  5.551073915e-03
-7.095  -5.068  1.344178101e-02
-7.095  -4.054  2.886867588e-02
-7.095  -3.041  5.553790297e-02
-7.095  -2.027  9.671309702e-02
-7.095  -1.014  1.396115656e-01
-7.095   0.000  1.573608329e-01
-7.095   1.014  1.385735671e-01
-7.095   2.027  9.708562581e-02
-7.095   3.041  5.603993291e-02
-7.095   4.054  2.878840493e-02
-7.095   5.068  1.348029754e-02
-7.095   6.081  5.732382224e-03
-7.095   7.095  1.896753083e-03
-7.095   8.108  4.649409371e-04
-7.095   9.122  9.893440871e-05
-7.095  10.135  9.457761448e-06
-7.095  11.149  3.585213306e-07
-7.095  12.162  3.019639641e-08

-6.081  -12.162  8.673933146e-08
-6.081  -11.149  2.897346130e-06
-6.081  -10.135  2.261542974e-05
-6.081  -9.122  1.190501665e-04
-6.081  -8.108  6.121156961e-04
-6.081  -7.095  2.386428724e-03
-6.081  -6.081  7.083370131e-03
-6.081  -5.068  1.755270098e-02
-6.081  -4.054  3.968411245e-02
-6.081  -3.041  8.448545849e-02
-6.081  -2.027  1.608738119e-01
-6.081  -1.014  2.464297270e-01
-6.081   0.000  2.852129774e-01
-6.081   1.014  2.457987761e-01
-6.081   2.027  1.602917538e-01
-6.081   3.041  8.422131826e-02
-6.081   4.054  3.975827949e-02
-6.081   5.068  1.792448278e-02
-6.081   6.081  7.855353001e-03
-6.081   7.095  2.769553618e-03
-6.081   8.108  6.693494896e-04
-6.081   9.122  1.459705319e-04
-6.081  10.135  1.913376951e-05
-6.081  11.149  2.877680481e-06
-6.081  12.162  4.138147920e-07

-5.068  -12.162  2.908333379e-07
-5.068  -11.149  8.629071693e-06
-5.068  -10.135  5.679223914e-05
-5.068  -9.122  1.584457444e-04
-5.068  -8.108  7.077821395e-04
-5.068  -7.095  2.766868470e-03
-5.068  -6.081  7.975347975e-03
-5.068  -5.068  1.995650619e-02
-5.068  -4.054  4.820391695e-02
-5.068  -3.041  1.134671276e-01
-5.068  -2.027  2.330606454e-01
-5.068  -1.014  3.740505932e-01
-5.068   0.000  4.427754204e-01
-5.068   1.014  3.758181395e-01
-5.068   2.027  2.332577539e-01
-5.068   3.041  1.135751386e-01
-5.068   4.054  4.879819268e-02
-5.068   5.068  2.003014123e-02
-5.068   6.081  8.271813688e-03
-5.068   7.095  2.923616170e-03
-5.068   8.108  7.254709319e-04
-5.068   9.122  1.647575854e-04
-5.068  10.135  3.581778226e-05
-5.068  11.149  1.366193712e-05
-5.068  12.162  2.070647084e-06

-4.054  -12.162  3.248329160e-07
-4.054  -11.149  1.036612025e-05
-4.054  -10.135  6.896791648e-05
-4.054  -9.122  1.803348747e-04
-4.054  -8.108  7.936267982e-04
-4.054  -7.095  2.982217475e-03
-4.054  -6.081  8.643410328e-03
-4.054  -5.068  2.198625575e-02
-4.054  -4.054  5.643690576e-02
-4.054  -3.041  1.424246096e-01
-4.054  -2.027  3.045004661e-01
-4.054  -1.014  5.024354380e-01
-4.054   0.000  6.004674438e-01
-4.054   1.014  5.080868335e-01
-4.054   2.027  3.082340333e-01
-4.054   3.041  1.425742733e-01
-4.054   4.054  5.664223305e-02
-4.054   5.068  2.148016359e-02
-4.054   6.081  8.196862694e-03
-4.054   7.095  2.852770049e-03
-4.054   8.108  7.456189841e-04
-4.054   9.122  1.596831156e-04
-4.054  10.135  5.347560975e-05
-4.054  11.149  2.608222905e-05
-4.054  12.162  3.783165508e-06

-3.041  -12.162  1.342786924e-07
-3.041  -11.149  5.162790137e-06
-3.041  -10.135  3.875489940e-05
-3.041  -9.122  1.659843044e-04
-3.041  -8.108  8.279192723e-04
-3.041  -7.095  3.113212532e-03
-3.041  -6.081  9.133236239e-03
-3.041  -5.068  2.384257813e-02
-3.041  -4.054  6.466037537e-02
-3.041  -3.041  1.695267742e-01
-3.041  -2.027  3.691126878e-01
-3.041  -1.014  6.101681324e-01
-3.041   0.000  7.264813902e-01
-3.041   1.014  6.142536538e-01
-3.041   2.027  3.701889362e-01
-3.041   3.041  1.669978650e-01
-3.041   4.054  6.285623991e-02
-3.041   5.068  2.257425421e-02
-3.041   6.081  8.272679882e-03
-3.041   7.095  2.982021318e-03
-3.041   8.108  9.207115599e-04
-3.041   9.122  2.233931938e-04
-3.041  10.135  5.873093344e-05
-3.041  11.149  1.946691884e-05
-3.041  12.162  2.523793281e-06

-2.027  -12.162  0.000000000e+00
-2.027  -11.149  1.913329548e-06
-2.027  -10.135  2.065583160e-05
-2.027  -9.122  1.561288217e-04
-2.027  -8.108  8.350888171e-04
-2.027  -7.095  3.055696554e-03
-2.027  -6.081  9.040629025e-03
-2.027  -5.068  2.524698542e-02
-2.027  -4.054  7.118627330e-02
-2.027  -3.041  1.904270501e-01
-2.027  -2.027  4.177429121e-01
-2.027  -1.014  6.874106760e-01
-2.027   0.000  8.141887286e-01
-2.027   1.014  6.892470274e-01
-2.027   2.027  4.171256064e-01
-2.027   3.041  1.866919097e-01
-2.027   4.054  6.836893020e-02
-2.027   5.068  2.384319158e-02
-2.027   6.081  8.504233710e-03
-2.027   7.095  3.102189055e-03
-2.027   8.108  1.082998224e-03
-2.027   9.122  3.129030993e-04
-2.027  10.135  6.342136901e-05
-2.027  11.149  7.444420181e-06
-2.027  12.162  6.356248054e-07

-1.014  -12.162  4.686514646e-09
-1.014  -11.149  1.141781837e-06
-1.014  -10.135  1.668907831e-05
-1.014  -9.122  1.586689203e-04
-1.014  -8.108  8.544434560e-04
-1.014  -7.095  2.927733766e-03
-1.014  -6.081  8.810013425e-03
-1.014  -5.068  2.570546797e-02
-1.014  -4.054  7.532668075e-02
-1.014  -3.041  2.038172347e-01
-1.014  -2.027  4.481043798e-01
-1.014  -1.014  7.338217957e-01
-1.014   0.000  8.718444187e-01
-1.014   1.014  7.416763795e-01
-1.014   2.027  4.508702057e-01
-1.014   3.041  2.009128569e-01
-1.014   4.054  7.258335731e-02
-1.014   5.068  2.495846910e-02
-1.014   6.081  8.745684288e-03
-1.014   7.095  3.101137731e-03
-1.014   8.108  1.085586336e-03
-1.014   9.122  3.357008545e-04
-1.014  10.135  7.077308826e-05
-1.014  11.149  3.777051815e-06
-1.014  12.162  5.467618473e-08

 0.000  -12.162  9.952252346e-09
 0.000  -11.149  6.249919438e-07
 0.000  -10.135  1.346708536e-05
 0.000  -9.122  1.585210828e-04
 0.000  -8.108  9.050452372e-04
 0.000  -7.095  3.041007039e-03
 0.000  -6.081  8.676640784e-03
 0.000  -5.068  2.508700271e-02
 0.000  -4.054  7.571678342e-02
 0.000  -3.041  2.086708020e-01
 0.000  -2.027  4.552870895e-01
 0.000  -1.014  7.447333299e-01
 0.000   0.000  8.876269168e-01
 0.000   1.014  7.605137051e-01
 0.000   2.027  4.633569705e-01
 0.000   3.041  2.062457321e-01
 0.000   4.054  7.428189744e-02
 0.000   5.068  2.519978075e-02
 0.000   6.081  8.775443921e-03
 0.000   7.095  3.010288566e-03
 0.000   8.108  1.030188531e-03
 0.000   9.122  3.324694369e-04
 0.000  10.135  6.397867283e-05
 0.000  11.149  3.292685461e-06
 0.000  12.162  0.000000000e+00

 1.014  -12.162  4.090664649e-09
 1.014  -11.149  6.295686313e-07
 1.014  -10.135  1.801228639e-05
 1.014  -9.122  1.823792640e-04
 1.014  -8.108  9.970508860e-04
 1.014  -7.095  3.199076197e-03
 1.014  -6.081  8.557879217e-03
 1.014  -5.068  2.363798857e-02
 1.014  -4.054  7.217485713e-02
 1.014  -3.041  2.015234943e-01
 1.014  -2.027  4.429324672e-01
 1.014  -1.014  7.265310239e-01
 1.014   0.000  8.666943321e-01
 1.014   1.014  7.427056229e-01
 1.014   2.027  4.510290021e-01
 1.014   3.041  2.008261772e-01
 1.014   4.054  7.279849015e-02
 1.014   5.068  2.470737377e-02
 1.014   6.081  8.636248150e-03
 1.014   7.095  2.977144632e-03
 1.014   8.108  1.005624892e-03
 1.014   9.122  2.561182911e-04
 1.014  10.135  4.284910875e-05
 1.014  11.149  2.436955540e-06
 1.014  12.162  4.872063942e-09

 2.027  -12.162  0.000000000e+00
 2.027  -11.149  1.196811043e-06
 2.027  -10.135  2.620037786e-05
 2.027  -9.122  1.932015445e-04
 2.027  -8.108  9.846006176e-04
 2.027  -7.095  3.106757527e-03
 2.027  -6.081  8.562559103e-03
 2.027  -5.068  2.305984983e-02
 2.027  -4.054  6.663811326e-02
 2.027  -3.041  1.857389805e-01
 2.027  -2.027  4.135992733e-01
 2.027  -1.014  6.832255471e-01
 2.027   0.000  8.120160326e-01
 2.027   1.014  6.904315191e-01
 2.027   2.027  4.194584435e-01
 2.027   3.041  1.888576091e-01
 2.027   4.054  6.960483974e-02
 2.027   5.068  2.385507016e-02
 2.027   6.081  8.330043155e-03
 2.027   7.095  2.924605561e-03
 2.027   8.108  9.070558638e-04
 2.027   9.122  1.634812375e-04
 2.027  10.135  2.303222791e-05
 2.027  11.149  1.203100301e-06
 2.027  12.162  5.718282218e-09

 3.041  -12.162  0.000000000e+00
 3.041  -11.149  1.132172955e-06
 3.041  -10.135  2.077239908e-05
 3.041  -9.122  1.447647590e-04
 3.041  -8.108  8.254283102e-04
 3.041  -7.095  2.905328058e-03
 3.041  -6.081  8.653402504e-03
 3.041  -5.068  2.307972986e-02
 3.041  -4.054  6.117161893e-02
 3.041  -3.041  1.635359820e-01
 3.041  -2.027  3.647764370e-01
 3.041  -1.014  6.077031124e-01
 3.041   0.000  7.218754201e-01
 3.041   1.014  6.091865546e-01
 3.041   2.027  3.688084395e-01
 3.041   3.041  1.682513895e-01
 3.041   4.054  6.531244064e-02
 3.041   5.068  2.365848406e-02
 3.041   6.081  8.308374862e-03
 3.041   7.095  2.822782264e-03
 3.041   8.108  7.294542677e-04
 3.041   9.122  1.152648591e-04
 3.041  10.135  1.180005071e-05
 3.041  11.149  5.523690416e-07
 3.041  12.162  0.000000000e+00

 4.054  -12.162  3.827112726e-09
 4.054  -11.149  1.137941734e-06
 4.054  -10.135  1.405857241e-05
 4.054  -9.122  1.020991425e-04
 4.054  -8.108  7.211928479e-04
 4.054  -7.095  2.873892914e-03
 4.054  -6.081  8.721090557e-03
 4.054  -5.068  2.261317759e-02
 4.054  -4.054  5.576238210e-02
 4.054  -3.041  1.389505226e-01
 4.054  -2.027  3.003477412e-01
 4.054  -1.014  4.973743248e-01
 4.054   0.000  5.913474521e-01
 4.054   1.014  4.995346186e-01
 4.054   2.027  3.031984541e-01
 4.054   3.041  1.424790723e-01
 4.054   4.054  5.874993088e-02
 4.054   5.068  2.298698431e-02
 4.054   6.081  8.539278153e-03
 4.054   7.095  2.842413464e-03
 4.054   8.108  6.406814545e-04
 4.054   9.122  1.023827743e-04
 4.054  10.135  1.300639590e-05
 4.054  11.149  4.325862416e-07
 4.054  12.162  0.000000000e+00

 5.068  -12.162  7.465990331e-08
 5.068  -11.149  1.986508986e-06
 5.068  -10.135  1.827278980e-05
 5.068  -9.122  8.933855853e-05
 5.068  -8.108  6.022809164e-04
 5.068  -7.095  2.821550096e-03
 5.068  -6.081  8.752758950e-03
 5.068  -5.068  2.153689917e-02
 5.068  -4.054  4.967553362e-02
 5.068  -3.041  1.128941174e-01
 5.068  -2.027  2.290913134e-01
 5.068  -1.014  3.686595350e-01
 5.068   0.000  4.354236022e-01
 5.068   1.014  3.699792929e-01
 5.068   2.027  2.311158102e-01
 5.068   3.041  1.147333857e-01
 5.068   4.054  5.006698749e-02
 5.068   5.068  2.099167597e-02
 5.068   6.081  8.565753014e-03
 5.068   7.095  2.922578021e-03
 5.068   8.108  6.117065411e-04
 5.068   9.122  9.676429091e-05
 5.068  10.135  1.139689890e-05
 5.068  11.149  3.147860727e-07
 5.068  12.162  0.000000000e+00

 6.081  -12.162  7.795513700e-08
 6.081  -11.149  2.264864346e-06
 6.081  -10.135  1.540408758e-05
 6.081  -9.122  6.590317415e-05
 6.081  -8.108  4.169578808e-04
 6.081  -7.095  2.332606783e-03
 6.081  -6.081  7.594876380e-03
 6.081  -5.068  1.848173436e-02
 6.081  -4.054  4.042776718e-02
 6.081  -3.041  8.461425918e-02
 6.081  -2.027  1.587012346e-01
 6.081  -1.014  2.447951413e-01
 6.081   0.000  2.848461517e-01
 6.081   1.014  2.437655333e-01
 6.081   2.027  1.594347564e-01
 6.081   3.041  8.582414807e-02
 6.081   4.054  4.050425023e-02
 6.081   5.068  1.808188029e-02
 6.081   6.081  7.847961881e-03
 6.081   7.095  2.678812212e-03
 6.081   8.108  5.132731815e-04
 6.081   9.122  6.625921340e-05
 6.081  10.135  5.927666652e-06
 6.081  11.149  1.187133477e-07
 6.081  12.162  0.000000000e+00

 7.095  -12.162  3.780318097e-08
 7.095  -11.149  8.419661235e-07
 7.095  -10.135  6.511730952e-06
 7.095  -9.122  3.018103107e-05
 7.095  -8.108  2.427104769e-04
 7.095  -7.095  1.502548865e-03
 7.095  -6.081  5.304463626e-03
 7.095  -5.068  1.349008988e-02
 7.095  -4.054  2.851287852e-02
 7.095  -3.041  5.602348521e-02
 7.095  -2.027  9.723649211e-02
 7.095  -1.014  1.424000019e-01
 7.095   0.000  1.619664959e-01
 7.095   1.014  1.403606373e-01
 7.095   2.027  9.775296584e-02
 7.095   3.041  5.758161182e-02
 7.095   4.054  2.940692655e-02
 7.095   5.068  1.381846819e-02
 7.095   6.081  6.083407831e-03
 7.095   7.095  1.919591531e-03
 7.095   8.108  3.424184594e-04
 7.095   9.122  4.482060041e-05
 7.095  10.135  4.437878147e-06
 7.095  11.149  4.718020011e-08
 7.095  12.162  0.000000000e+00

 8.108  -12.162  0.000000000e+00
 8.108  -11.149  1.410187867e-07
 8.108  -10.135  1.095265031e-06
 8.108  -9.122  8.608765990e-06
 8.108  -8.108  1.134320776e-04
 8.108  -7.095  7.695884746e-04
 8.108  -6.081  3.002339981e-03
 8.108  -5.068  8.026505268e-03
 8.108  -4.054  1.688724084e-02
 8.108  -3.041  3.098130642e-02
 8.108  -2.027  5.048739737e-02
 8.108  -1.014  6.934073908e-02
 8.108   0.000  7.682278946e-02
 8.108   1.014  6.830778628e-02
 8.108   2.027  5.032271952e-02
 8.108   3.041  3.209321821e-02
 8.108   4.054  1.723135654e-02
 8.108   5.068  8.225070071e-03
 8.108   6.081  3.447584352e-03
 8.108   7.095  1.035303022e-03
 8.108   8.108  1.988113549e-04
 8.108   9.122  3.184205526e-05
 8.108  10.135  2.661409603e-06
 8.108  11.149  0.000000000e+00
 8.108  12.162  0.000000000e+00

 9.122  -12.162  0.000000000e+00
 9.122  -11.149  0.000000000e+00
 9.122  -10.135  8.709507983e-08
 9.122  -9.122  2.419083336e-06
 9.122  -8.108  4.116885535e-05
 9.122  -7.095  3.192376953e-04
 9.122  -6.081  1.363084402e-03
 9.122  -5.068  3.614214232e-03
 9.122  -4.054  7.556272999e-03
 9.122  -3.041  1.363135247e-02
 9.122  -2.027  2.123140918e-02
 9.122  -1.014  2.771431340e-02
 9.122   0.000  3.029350636e-02
 9.122   1.014  2.748212587e-02
 9.122   2.027  2.109361184e-02
 9.122   3.041  1.375830346e-02
 9.122   4.054  7.368858725e-03
 9.122   5.068  3.449479136e-03
 9.122   6.081  1.391881044e-03
 9.122   7.095  3.963815588e-04
 9.122   8.108  7.501887572e-05
 9.122   9.122  1.347162903e-05
 9.122  10.135  5.490953672e-07
 9.122  11.149  0.000000000e+00
 9.122  12.162  0.000000000e+00

10.135  -12.162  0.000000000e+00
10.135  -11.149  0.000000000e+00
10.135  -10.135  4.614374828e-09
10.135  -9.122  8.022734074e-07
10.135  -8.108  1.505897155e-05
10.135  -7.095  1.144832257e-04
10.135  -6.081  4.566611639e-04
10.135  -5.068  1.276063138e-03
10.135  -4.054  2.627573208e-03
10.135  -3.041  4.648322267e-03
10.135  -2.027  7.060253273e-03
10.135  -1.014  8.946623481e-03
10.135   0.000  9.783993531e-03
10.135   1.014  9.170928020e-03
10.135   2.027  7.150122839e-03
10.135   3.041  4.502303655e-03
10.135   4.054  2.282837841e-03
10.135   5.068  1.089143450e-03
10.135   6.081  4.324928459e-04
10.135   7.095  1.009763700e-04
10.135   8.108  1.411541395e-05
10.135   9.122  2.159577045e-06
10.135  10.135  2.143413361e-08
10.135  11.149  0.000000000e+00
10.135  12.162  0.000000000e+00

11.149  -12.162  0.000000000e+00
11.149  -11.149  0.000000000e+00
11.149  -10.135  9.408625752e-09
11.149  -9.122  5.163168325e-07
11.149  -8.108  4.150284404e-06
11.149  -7.095  3.047015591e-05
11.149  -6.081  1.101933659e-04
11.149  -5.068  3.187362361e-04
11.149  -4.054  7.404584913e-04
11.149  -3.041  1.292397989e-03
11.149  -2.027  1.879390354e-03
11.149  -1.014  2.350472307e-03
11.149   0.000  2.544942999e-03
11.149   1.014  2.461679635e-03
11.149   2.027  1.990356459e-03
11.149   3.041  1.193405870e-03
11.149   4.054  6.030983722e-04
11.149   5.068  2.792010996e-04
11.149   6.081  9.577126944e-05
11.149   7.095  1.892950897e-05
11.149   8.108  1.718278565e-06
11.149   9.122  8.212042274e-08
11.149  10.135  0.000000000e+00
11.149  11.149  0.000000000e+00
11.149  12.162  0.000000000e+00

12.162  -12.162  0.000000000e+00
12.162  -11.149  0.000000000e+00
12.162  -10.135  0.000000000e+00
12.162  -9.122  1.426310706e-07
12.162  -8.108  4.090778096e-06
12.162  -7.095  6.903936122e-06
12.162  -6.081  1.601015922e-05
12.162  -5.068  5.731370974e-05
12.162  -4.054  1.510211594e-04
12.162  -3.041  3.048785346e-04
12.162  -2.027  4.783865973e-04
12.162  -1.014  5.449301594e-04
12.162   0.000  5.178179046e-04
12.162   1.014  4.686506192e-04
12.162   2.027  3.922749818e-04
12.162   3.041  2.586059481e-04
12.162   4.054  1.302925078e-04
12.162   5.068  4.847409741e-05
12.162   6.081  1.710505398e-05
12.162   7.095  4.811036053e-06
12.162   8.108  2.417198202e-07
12.162   9.122  0.000000000e+00
12.162  10.135  0.000000000e+00
12.162  11.149  0.000000000e+00
12.162  12.162  0.000000000e+00




==> anc/X_ebe_evolution_at_grid_center_avg_single_events_Au_snn_dependence.dat <==
# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# 1-time [fm]      2-X_ebe (average many single events)

0.000    1.485796e-01
0.500    4.104495e-01
1.000    4.439130e-01
1.500    1.019738e+00
2.000    1.010302e+00
2.500    9.431756e-01
3.000    8.634770e-01
3.500    7.846504e-01
4.000    7.145214e-01
4.500    6.617911e-01
5.000    6.192216e-01
5.500    5.699483e-01
6.000    5.348654e-01
6.500    5.167784e-01
7.000    4.889481e-01
7.500    4.690631e-01
8.000    4.508994e-01
8.500    4.210843e-01
9.000    4.178281e-01
9.500    4.064534e-01
10.000    3.955227e-01
10.500    3.860115e-01
11.000    3.636415e-01
11.500    3.522770e-01
12.000    3.426497e-01
12.500    3.475633e-01
13.000    3.436359e-01
13.500    3.319271e-01
14.000    3.329461e-01
14.500    3.204310e-01
15.000    3.223217e-01
15.500    3.211524e-01
16.000    3.374290e-01
16.500    3.461974e-01
17.000    3.606493e-01
17.500    3.774233e-01
18.000    3.776261e-01
18.500    3.976255e-01
19.000    4.077662e-01
19.500    4.223834e-01
20.000    4.413115e-01
20.500    4.569072e-01
21.000    4.803677e-01
21.500    4.964141e-01
22.000    5.123981e-01
22.500    5.298836e-01
23.000    5.483888e-01
23.500    5.671847e-01
24.000    5.903420e-01
24.500    6.069210e-01
25.000    6.230769e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=3.4AGeV, b=0-3.3fm 
# 1-time [fm]      2-X_ebe (average many single events)

0.000    -1.870042e-01
0.500    7.474199e-01
1.000    1.202518e+00
1.500    1.168223e+00
2.000    1.058111e+00
2.500    9.721219e-01
3.000    9.114686e-01
3.500    8.282546e-01
4.000    7.731445e-01
4.500    7.141518e-01
5.000    6.754204e-01
5.500    6.358203e-01
6.000    5.957758e-01
6.500    5.518876e-01
7.000    5.170723e-01
7.500    4.812795e-01
8.000    4.447656e-01
8.500    3.937439e-01
9.000    3.603299e-01
9.500    3.379564e-01
10.000    3.260163e-01
10.500    3.052955e-01
11.000    3.138618e-01
11.500    3.310796e-01
12.000    3.474176e-01
12.500    3.658040e-01
13.000    3.864649e-01
13.500    4.036494e-01
14.000    4.232050e-01
14.500    4.473792e-01
15.000    4.574677e-01
15.500    4.741971e-01
16.000    4.905124e-01
16.500    5.157257e-01
17.000    5.273460e-01
17.500    5.583198e-01
18.000    5.726971e-01
18.500    5.974592e-01
19.000    6.289300e-01
19.500    6.661239e-01
20.000    6.847538e-01
20.500    6.991718e-01
21.000    7.252289e-01
21.500    7.502411e-01
22.000    7.597332e-01
22.500    7.827287e-01
23.000    7.996097e-01
23.500    8.171095e-01
24.000    8.410634e-01
24.500    8.655589e-01
25.000    8.868108e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=8AGeV, b=0-3.3fm 
# 1-time [fm]      2-X_ebe (average many single events)

0.000    2.361146e-01
0.500    1.154480e+00
1.000    1.409487e+00
1.500    1.302634e+00
2.000    1.244695e+00
2.500    1.171914e+00
3.000    1.103678e+00
3.500    1.035145e+00
4.000    9.702781e-01
4.500    9.210110e-01
5.000    8.607678e-01
5.500    7.744182e-01
6.000    6.533221e-01
6.500    5.188759e-01
7.000    4.137401e-01
7.500    3.482997e-01
8.000    3.143266e-01
8.500    3.138091e-01
9.000    3.362475e-01
9.500    3.567085e-01
10.000    3.827913e-01
10.500    3.965962e-01
11.000    4.238760e-01
11.500    4.475119e-01
12.000    4.591479e-01
12.500    4.853014e-01
13.000    5.026349e-01
13.500    5.225901e-01
14.000    5.445433e-01
14.500    5.743446e-01
15.000    5.985254e-01
15.500    6.161719e-01
16.000    6.394008e-01
16.500    6.636585e-01
17.000    6.734014e-01
17.500    7.026958e-01
18.000    7.124063e-01
18.500    7.311741e-01
19.000    7.533979e-01
19.500    7.878764e-01
20.000    8.128015e-01
20.500    8.179248e-01
21.000    8.294276e-01
21.500    8.459330e-01
22.000    8.686315e-01
22.500    8.887455e-01
23.000    8.890340e-01
23.500    9.077670e-01
24.000    9.333373e-01
24.500    7.878196e-01
25.000    9.707334e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=12AGeV, b=0-3.3fm 
# 1-time [fm]      2-X_ebe (average many single events)

0.000    1.741784e-01
0.500    1.404976e+00
1.000    1.481866e+00
1.500    1.403278e+00
2.000    1.326700e+00
2.500    1.270676e+00
3.000    1.202406e+00
3.500    1.143465e+00
4.000    1.082324e+00
4.500    9.947794e-01
5.000    8.664468e-01
5.500    6.748039e-01
6.000    5.051623e-01
6.500    3.864610e-01
7.000    3.301796e-01
7.500    3.227814e-01
8.000    3.393739e-01
8.500    3.654795e-01
9.000    3.961154e-01
9.500    4.190856e-01
10.000    4.371241e-01
10.500    4.669785e-01
11.000    4.840937e-01
11.500    4.977080e-01
12.000    5.287261e-01
12.500    5.447196e-01
13.000    5.709216e-01
13.500    5.972039e-01
14.000    6.042800e-01
14.500    6.020428e-01
15.000    6.116519e-01
15.500    6.515722e-01
16.000    6.785406e-01
16.500    7.210266e-01
17.000    7.333014e-01
17.500    7.364959e-01
18.000    7.638839e-01
18.500    7.882140e-01
19.000    7.971555e-01
19.500    8.163329e-01
20.000    8.410107e-01
20.500    8.599933e-01
21.000    8.833159e-01
21.500    8.890537e-01
22.000    8.773548e-01
22.500    9.265159e-01
23.000    9.181549e-01
23.500    9.411436e-01
24.000    1.070135e+00
24.500    1.020231e+00
25.000    9.218577e-01



# Au+Au, $\sqrt{s_{\mathrm{NN}}}$=7.7GeV, b=0-3.3fm 
# 1-time [fm]      2-X_ebe (average many single events)

0.000    1.773443e-01
0.500    1.667606e+00
1.000    1.557066e+00
1.500    1.473928e+00
2.000    1.421313e+00
2.500    1.394272e+00
3.000    1.304610e+00
3.500    1.058391e+00
4.000    7.430082e-01
4.500    4.755289e-01
5.000    3.573875e-01
5.500    3.242610e-01
6.000    3.394328e-01
6.500    3.737786e-01
7.000    4.104444e-01
7.500    4.333223e-01
8.000    4.579959e-01
8.500    4.859858e-01
9.000    4.973876e-01
9.500    5.165024e-01
10.000    5.403174e-01
10.500    5.689213e-01
11.000    5.797981e-01
11.500    5.971845e-01
12.000    6.108002e-01
12.500    6.362148e-01
13.000    6.325338e-01
13.500    6.526025e-01
14.000    6.713843e-01
14.500    6.991554e-01
15.000    7.180758e-01
15.500    7.383540e-01
16.000    7.536855e-01
16.500    7.942642e-01
17.000    8.206657e-01
17.500    8.469799e-01
18.000    8.686617e-01
18.500    8.702559e-01
19.000    8.889447e-01
19.500    8.973407e-01
20.000    9.258667e-01
20.500    9.375799e-01
21.000    9.720095e-01
21.500    9.139889e-01
22.000    9.216490e-01
22.500    1.024761e+00
23.000    9.989243e-01
23.500    1.087297e+00
24.000    9.114964e-01
24.500    8.390497e-01
25.000    1.601729e-01


==> anc/X_ebe_evolution_at_grid_center_w_errorbands.dat <==
# time [f]       X       standard deviation of X
0.000       1.437137495e+00       4.371900442e-01
0.500       1.324133819e+00       4.266434521e-01
1.000       1.290988091e+00       4.331184100e-01
1.500       1.209056224e+00       4.361137580e-01
2.000       1.105098953e+00       4.136180890e-01
2.500       1.000560019e+00       3.726505346e-01
3.000       9.170677862e-01       3.380488563e-01
3.500       8.309713558e-01       3.179306950e-01
4.000       7.549818383e-01       2.974337796e-01
4.500       7.051973633e-01       2.768001207e-01
5.000       6.424842952e-01       2.670086241e-01
5.500       5.984083122e-01       2.611362247e-01
6.000       5.658175504e-01       2.492441666e-01
6.500       5.219153860e-01       2.345540517e-01
7.000       4.955314849e-01       2.309511728e-01
7.500       4.713858150e-01       2.298920365e-01
8.000       4.528408122e-01       2.153846287e-01
8.500       4.264146288e-01       2.089699414e-01
9.000       4.082555142e-01       1.973437260e-01
9.500       3.937785760e-01       1.926536283e-01
10.000       3.721055756e-01       1.867581759e-01
10.500       3.619101299e-01       1.858671032e-01
11.000       3.683157285e-01       2.010116214e-01
11.500       3.621316449e-01       1.862156972e-01
12.000       3.648889715e-01       1.803839346e-01
12.500       3.742758957e-01       1.926295363e-01
13.000       3.905101207e-01       1.947761703e-01
13.500       4.046324460e-01       2.050240629e-01
14.000       4.141830711e-01       2.166042983e-01
14.500       4.373068445e-01       2.354464926e-01
15.000       4.595241620e-01       2.387352972e-01
15.500       4.717096084e-01       2.412523761e-01
16.000       4.998116973e-01       2.525149013e-01
16.500       5.208149826e-01       2.639421515e-01
17.000       5.261925703e-01       2.680670926e-01
17.500       5.514964098e-01       2.850136088e-01
18.000       5.793664047e-01       2.927884977e-01
18.500       6.172280881e-01       3.105464726e-01
19.000       6.486298283e-01       3.240330406e-01
19.500       6.632226829e-01       3.383630788e-01
20.000       6.808067809e-01       3.488680529e-01
20.500       7.077054661e-01       3.529834069e-01
21.000       7.345185757e-01       3.544749723e-01
21.500       7.609438567e-01       3.580992156e-01
22.000       7.816060215e-01       3.647650916e-01
22.500       8.064564690e-01       3.663015419e-01
23.000       8.306761290e-01       3.757788048e-01
23.500       8.459778875e-01       3.824585897e-01
24.000       8.523002008e-01       3.855268304e-01
24.500       8.617907046e-01       3.884190928e-01
25.000       8.814432245e-01       3.918641238e-01
0.000       1.271228807e+00       4.989187602e-01
0.500       1.287163235e+00       4.443941382e-01
1.000       1.257469350e+00       4.331449803e-01
1.500       1.177853653e+00       4.447383765e-01
2.000       1.044575363e+00       4.401196497e-01
2.500       9.549110740e-01       3.885957429e-01
3.000       8.663062798e-01       3.572166349e-01
3.500       7.853770070e-01       3.391353881e-01
4.000       7.073809530e-01       3.111089121e-01
4.500       6.408024140e-01       2.967196699e-01
5.000       6.027070774e-01       2.657833259e-01
5.500       5.673663488e-01       2.604527531e-01
6.000       5.202305612e-01       2.485605481e-01
6.500       5.000517504e-01       2.426508418e-01
7.000       4.622473056e-01       2.313833028e-01
7.500       4.522119342e-01       2.187352803e-01
8.000       4.378925193e-01       2.127378353e-01
8.500       4.248980998e-01       2.111996533e-01
9.000       4.135203568e-01       2.042638456e-01
9.500       4.040651354e-01       2.008183981e-01
10.000       3.904623980e-01       1.961240732e-01
10.500       3.749518386e-01       1.865136781e-01
11.000       3.608249658e-01       1.769884673e-01
11.500       3.581578688e-01       1.836270207e-01
12.000       3.515966684e-01       1.823521619e-01
12.500       3.507352974e-01       1.797614317e-01
13.000       3.356065037e-01       1.713766100e-01
13.500       3.320631196e-01       1.716324462e-01
14.000       3.250920291e-01       1.758137304e-01
14.500       3.355253462e-01       1.702596367e-01
15.000       3.370498396e-01       1.786345842e-01
15.500       3.418996859e-01       1.803002279e-01
16.000       3.432311195e-01       1.804908973e-01
16.500       3.521620961e-01       1.747900450e-01
17.000       3.565197479e-01       1.766618167e-01
17.500       3.592310782e-01       1.841284658e-01
18.000       3.833263393e-01       1.919573087e-01
18.500       3.903672646e-01       2.010960238e-01
19.000       4.168976609e-01       2.094981578e-01
19.500       4.264473143e-01       2.144156492e-01
20.000       4.408067512e-01       2.276509857e-01
20.500       4.563941712e-01       2.410831703e-01
21.000       4.745085827e-01       2.533601616e-01
21.500       4.980385574e-01       2.486002424e-01
22.000       5.120575228e-01       2.531383524e-01
22.500       5.234896093e-01       2.622796293e-01
23.000       5.512064691e-01       2.776494909e-01
23.500       5.783669518e-01       2.872016585e-01
24.000       5.973322699e-01       3.046687841e-01
24.500       6.127510642e-01       3.085410178e-01
25.000       6.344947477e-01       3.132721718e-01
0.000       1.720326238e+00       3.160046472e-01
0.500       1.659566183e+00       2.443268163e-01
1.000       1.551872144e+00       1.628217220e-01
1.500       1.477160370e+00       1.400206896e-01
2.000       1.426296663e+00       1.326063807e-01
2.500       1.389625022e+00       1.327483752e-01
3.000       1.300601579e+00       1.506583970e-01
3.500       1.072348764e+00       1.775561954e-01
4.000       7.551806127e-01       2.026041060e-01
4.500       4.884400742e-01       1.830833735e-01
5.000       3.533149905e-01       1.686984900e-01
5.500       3.189736036e-01       1.673951139e-01
6.000       3.473950724e-01       1.942436402e-01
6.500       3.835624369e-01       2.031806515e-01
7.000       4.149136942e-01       2.076763584e-01
7.500       4.546132327e-01       2.301093093e-01
8.000       4.702008295e-01       2.359057817e-01
8.500       4.720686545e-01       2.446732104e-01
9.000       4.897838927e-01       2.361463792e-01
9.500       5.073868785e-01       2.504018050e-01
10.000       5.239644256e-01       2.649454036e-01
10.500       5.483414573e-01       2.799589146e-01
11.000       5.584378017e-01       2.828662080e-01
11.500       5.836203924e-01       2.915845758e-01
12.000       6.010823244e-01       3.070275715e-01
12.500       6.253852646e-01       2.957218168e-01
13.000       6.426458396e-01       3.097904095e-01
13.500       6.539386621e-01       3.229560825e-01
14.000       6.838896801e-01       3.254734685e-01
14.500       6.922613283e-01       3.421497752e-01
15.000       7.192295943e-01       3.464273198e-01
15.500       7.425131247e-01       3.455452911e-01
16.000       7.726860366e-01       3.593709340e-01
16.500       7.865843786e-01       3.641903283e-01
17.000       8.157089812e-01       3.809089100e-01
17.500       8.429634440e-01       3.799935437e-01
18.000       8.627853320e-01       3.909390657e-01
18.500       8.682265115e-01       3.916881107e-01
19.000       8.797387258e-01       3.883880374e-01
19.500       8.946998323e-01       3.959852374e-01
20.000       9.128521941e-01       4.062935580e-01
20.500       9.266304509e-01       4.090706047e-01
21.000       9.395904214e-01       4.091508243e-01
21.500       9.584000434e-01       4.155012618e-01
22.000       9.594588746e-01       4.190465863e-01
22.500       9.762580580e-01       4.191845928e-01
23.000       9.960647417e-01       4.251531330e-01
23.500       1.001202101e+00       4.313326907e-01
24.000       1.022064552e+00       4.266765398e-01
24.500       1.039839724e+00       4.376050065e-01
25.000       1.056545092e+00       4.468590546e-01


==> anc/X_evolution_Au_Elab80_b6.dat <==
# Au+Au at Elab = 80 AGeV, b = 6 fm, 1080 events, y=z=0
# time [fm]        X (x=0)       X (x=2)      X (x=6)

-2.000        0.000000        0.000000        0.000000
-1.900        0.000000        0.000000        0.000000
-1.800        0.000000        0.000000        0.000000
-1.700        0.000000        0.000000        0.000000
-1.600        0.000000        0.000000        0.000000
-1.500        0.000000        0.000000        0.000000
-1.400        0.000000        0.000000        0.000000
-1.300        0.000000        0.000000        0.000000
-1.200        0.000000        0.000000        0.000000
-1.100        0.000000        0.000000        0.000000
-1.000        0.000000        0.000000        0.000000
-0.900        0.000000        0.000000        0.000000
-0.800        0.000000        0.000000        0.000000
-0.700        0.000000        0.000000        0.000000
-0.600        0.000000        0.000000        0.000000
-0.500        0.000000        0.000000        0.000000
-0.400        0.000000        0.000000        0.000000
-0.300        0.000000        0.000000        0.000000
-0.200        0.000000        0.000000        0.000000
-0.100        1.583365        1.875426        0.000000
0.000        1.654857        1.921905        1.815784
0.100        1.772833        1.809251        1.806348
0.200        1.781957        1.806963        1.497813
0.300        1.749412        1.766248        1.485376
0.400        1.735027        1.735883        1.643766
0.500        1.710427        1.705908        1.727819
0.600        1.681958        1.672685        1.684298
0.700        1.664005        1.653633        1.689124
0.800        1.643064        1.632801        1.669650
0.900        1.623933        1.616769        1.676967
1.000        1.605177        1.600206        1.656452
1.100        1.597680        1.584170        1.632158
1.200        1.582699        1.574566        1.615712
1.300        1.573041        1.565199        1.591917
1.400        1.569974        1.558416        1.555612
1.500        1.560034        1.545735        1.528926
1.600        1.545392        1.530767        1.508153
1.700        1.527875        1.508622        1.483302
1.800        1.494052        1.473872        1.458313
1.900        1.441222        1.422529        1.424096
2.000        1.371926        1.362358        1.376493
2.100        1.282467        1.280602        1.330200
2.200        1.178503        1.186583        1.253394
2.300        1.068093        1.076792        1.175547
2.400        0.958152        0.963845        1.096155
2.500        0.849364        0.857762        1.014374
2.600        0.747237        0.758740        0.936849
2.700        0.656988        0.671039        0.856311
2.800        0.572485        0.590707        0.754521
2.900        0.496021        0.517240        0.668080
3.000        0.431736        0.456925        0.605853
3.100        0.368955        0.401792        0.554742
3.200        0.314919        0.347488        0.506997
3.300        0.264579        0.296496        0.463865
3.400        0.217491        0.251496        0.407997
3.500        0.175223        0.210332        0.349571
3.600        0.128141        0.169313        0.287658
3.700        0.090913        0.129047        0.231655
3.800        0.056300        0.094798        0.191225
3.900        0.064903        0.097854        0.170390
4.000        0.071445        0.106527        0.149256
4.100        0.093768        0.116784        0.123500
4.200        0.119413        0.129529        0.102144
4.300        0.142073        0.159175        0.095948
4.400        0.161881        0.184114        0.099928
4.500        0.178923        0.202739        0.085089
4.600        0.197815        0.213161        0.094747
4.700        0.219930        0.219784        0.118616
4.800        0.234151        0.234987        0.136244
4.900        0.245310        0.254186        0.152777
5.000        0.252773        0.273980        0.162827
5.100        0.261902        0.289133        0.175123
5.200        0.281889        0.299305        0.193186
5.300        0.303179        0.305660        0.224476
5.400        0.316462        0.311851        0.252185
5.500        0.325284        0.322433        0.273581
5.600        0.330821        0.325003        0.287664
5.700        0.336543        0.325717        0.299916
5.800        0.343162        0.326459        0.312070
5.900        0.345743        0.333431        0.306755
6.000        0.352840        0.338311        0.301593
6.100        0.351558        0.346102        0.300792
6.200        0.347261        0.347348        0.292192
6.300        0.352121        0.346060        0.294186
6.400        0.352849        0.355384        0.290918
6.500        0.345775        0.342460        0.290583
6.600        0.336298        0.346355        0.297735
6.700        0.324724        0.345925        0.309460
6.800        0.308336        0.343820        0.312303
6.900        0.297293        0.338832        0.316639
7.000        0.288961        0.333578        0.313441
7.100        0.294712        0.315233        0.303504
7.200        0.294065        0.306966        0.318722
7.300        0.303183        0.299165        0.317915
7.400        0.301298        0.304263        0.318954
7.500        0.302641        0.305830        0.327010
7.600        0.290139        0.302907        0.323338
7.700        0.277427        0.301035        0.312334
7.800        0.273098        0.295442        0.304399
7.900        0.287408        0.283574        0.306690
8.000        0.282562        0.276194        0.311602
8.100        0.280316        0.266575        0.345170
8.200        0.285873        0.266901        0.338165
8.300        0.291023        0.255119        0.321818
8.400        0.302879        0.243632        0.291885
8.500        0.311220        0.231475        0.285937
8.600        0.307413        0.226166        0.275329
8.700        0.282886        0.220743        0.265898
8.800        0.269977        0.225744        0.260333
8.900        0.251456        0.219302        0.256323
9.000        0.226641        0.222687        0.262171
9.100        0.224989        0.228558        0.258008
9.200        0.220660        0.236533        0.276061
9.300        0.222974        0.233110        0.281873
9.400        0.222726        0.225106        0.285073
9.500        0.198359        0.211983        0.272413
9.600        0.199391        0.204385        0.262398
9.700        0.197771        0.191105        0.236962
9.800        0.190987        0.192122        0.222084
9.900        0.198913        0.200766        0.227516
10.000        0.188316        0.197957        0.229719
10.100        0.178269        0.186292        0.249154
10.200        0.173982        0.168677        0.280800
10.300        0.167296        0.170312        0.280490
10.400        0.167403        0.163427        0.253341
10.500        0.159567        0.165287        0.238089
10.600        0.162465        0.166417        0.240159
10.700        0.160196        0.171937        0.233281
10.800        0.141657        0.179147        0.259894
10.900        0.136400        0.172220        0.257443
11.000        0.125103        0.163387        0.248125
11.100        0.117786        0.155097        0.247205
11.200        0.105316        0.148505        0.236302
11.300        0.104324        0.138883        0.247094
11.400        0.118726        0.127026        0.246032
11.500        0.116781        0.117131        0.235213
11.600        0.105699        0.085564        0.216949
11.700        0.110747        0.080430        0.201248
11.800        0.106347        0.069818        0.195449
11.900        0.103938        0.062799        0.184736
12.000        0.101956        0.061597        0.164985
12.100        0.107454        0.068154        0.163415
12.200        0.100569        0.082724        0.178387
12.300        0.099412        0.090549        0.162472
12.400        0.087939        0.088327        0.156843
12.500        0.088588        0.076875        0.151224
12.600        0.100676        0.050141        0.145613
12.700        0.103918        0.055575        0.163283
12.800        0.093430        0.063631        0.163036
12.900        0.107634        0.067024        0.149361
13.000        0.101933        0.065486        0.147659
13.100        0.105920        0.065873        0.138509
13.200        0.100291        0.062331        0.120231
13.300        0.117718        0.092011        0.131134
13.400        0.122522        0.097288        0.129606
13.500        0.114711        0.091849        0.112888
13.600        0.107934        0.094489        0.115056
13.700        0.115497        0.098853        0.104560
13.800        0.104807        0.119892        0.125902
13.900        0.087344        0.115566        0.135553
14.000        0.092971        0.129744        0.157950
14.100        0.096200        0.124277        0.168017
14.200        0.108093        0.111796        0.182215
14.300        0.109398        0.103210        0.183241
14.400        0.092400        0.087999        0.152249
14.500        0.096636        0.083086        0.135942
14.600        0.087434        0.077546        0.104781
14.700        0.079844        0.074776        0.096290
14.800        0.091102        0.068402        0.104237
14.900        0.091007        0.032551        0.102940


==> anc/X_evolution_at_grid_center_avg_Tmunu_Au_centrality_dependence.dat <==
# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# 1-time [fm]      2-X (average T^{\mu
u})

0.000    1.075142e+00
0.500    8.085256e-01
1.000    9.047847e-01
1.500    8.489587e-01
2.000    7.771002e-01
2.500    7.092186e-01
3.000    6.798393e-01
3.500    6.073618e-01
4.000    5.525816e-01
4.500    5.033540e-01
5.000    4.609785e-01
5.500    4.143709e-01
6.000    3.933544e-01
6.500    3.682772e-01
7.000    3.431172e-01
7.500    3.208906e-01
8.000    2.932441e-01
8.500    2.673178e-01
9.000    2.580391e-01
9.500    2.481149e-01
10.000    2.375817e-01
10.500    2.211568e-01
11.000    2.041753e-01
11.500    1.750196e-01
12.000    1.702318e-01
12.500    1.714890e-01
13.000    1.564213e-01
13.500    1.427276e-01
14.000    1.201386e-01
14.500    9.193177e-02
15.000    6.275645e-02
15.500    5.249681e-02
16.000    4.208315e-02
16.500    2.250773e-02
17.000    8.509391e-03
17.500    1.300834e-02
18.000    2.538315e-02
18.500    4.356890e-02
19.000    3.978006e-02
19.500    4.083046e-02
20.000    6.500890e-02
20.500    8.139385e-02
21.000    8.593135e-02
21.500    8.906528e-02
22.000    7.467398e-02
22.500    8.742535e-02
23.000    1.046266e-01
23.500    1.132394e-01
24.000    1.139018e-01
24.500    1.149251e-01
25.000    1.279467e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=3.3-6.6fm 
# 1-time [fm]      2-X (average T^{\mu
u})

0.000    9.638215e-01
0.500    9.308993e-01
1.000    9.327558e-01
1.500    8.734044e-01
2.000    8.215116e-01
2.500    8.064916e-01
3.000    7.198893e-01
3.500    6.608312e-01
4.000    6.235196e-01
4.500    5.801758e-01
5.000    5.294122e-01
5.500    4.819248e-01
6.000    4.291654e-01
6.500    4.037877e-01
7.000    3.733990e-01
7.500    3.469738e-01
8.000    3.220517e-01
8.500    2.970831e-01
9.000    2.931959e-01
9.500    2.753223e-01
10.000    2.651794e-01
10.500    2.686109e-01
11.000    2.605489e-01
11.500    2.355478e-01
12.000    2.279622e-01
12.500    2.142966e-01
13.000    2.113747e-01
13.500    1.888499e-01
14.000    1.603277e-01
14.500    1.279647e-01
15.000    1.262808e-01
15.500    9.622598e-02
16.000    8.698838e-02
16.500    7.333178e-02
17.000    6.634252e-02
17.500    3.875209e-02
18.000    2.192896e-02
18.500    1.818740e-02
19.000    3.955396e-02
19.500    5.996503e-02
20.000    4.589796e-02
20.500    6.432952e-02
21.000    8.246922e-02
21.500    7.433070e-02
22.000    9.103936e-02
22.500    1.072070e-01
23.000    1.181591e-01
23.500    1.167215e-01
24.000    1.458494e-01
24.500    1.611494e-01
25.000    1.721109e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=6.6-10.4fm 
# 1-time [fm]      2-X (average T^{\mu
u})

0.000    0.000000e+00
0.500    1.172752e+00
1.000    9.738344e-01
1.500    9.535860e-01
2.000    9.476530e-01
2.500    8.835193e-01
3.000    8.015426e-01
3.500    7.999650e-01
4.000    7.623243e-01
4.500    6.796729e-01
5.000    6.343030e-01
5.500    6.036268e-01
6.000    5.600581e-01
6.500    5.325327e-01
7.000    5.068644e-01
7.500    4.606718e-01
8.000    4.288433e-01
8.500    4.090641e-01
9.000    4.002425e-01
9.500    4.006245e-01
10.000    3.816372e-01
10.500    3.648551e-01
11.000    3.593031e-01
11.500    3.407807e-01
12.000    3.247891e-01
12.500    3.084434e-01
13.000    2.986611e-01
13.500    2.905563e-01
14.000    2.587357e-01
14.500    2.390312e-01
15.000    2.295542e-01
15.500    2.128583e-01
16.000    1.993655e-01
16.500    1.611989e-01
17.000    1.244205e-01
17.500    1.132788e-01
18.000    7.392207e-02
18.500    5.652387e-02
19.000    4.929731e-02
19.500    5.724801e-03
20.000    1.873342e-02
20.500    3.638150e-02
21.000    4.638938e-02
21.500    7.697457e-02
22.000    1.042686e-01
22.500    1.063839e-01
23.000    1.177559e-01
23.500    1.194398e-01
24.000    1.438166e-01
24.500    1.359523e-01
25.000    1.341479e-01


==> anc/X_evolution_at_grid_center_avg_Tmunu_Au_snn_dependence.dat <==
# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# 1-time [fm]      2-X (average T^{\mu
u})

0.000    1.075142e+00
0.500    8.085256e-01
1.000    9.047847e-01
1.500    8.489587e-01
2.000    7.771002e-01
2.500    7.092186e-01
3.000    6.798393e-01
3.500    6.073618e-01
4.000    5.525816e-01
4.500    5.033540e-01
5.000    4.609785e-01
5.500    4.143709e-01
6.000    3.933544e-01
6.500    3.682772e-01
7.000    3.431172e-01
7.500    3.208906e-01
8.000    2.932441e-01
8.500    2.673178e-01
9.000    2.580391e-01
9.500    2.481149e-01
10.000    2.375817e-01
10.500    2.211568e-01
11.000    2.041753e-01
11.500    1.750196e-01
12.000    1.702318e-01
12.500    1.714890e-01
13.000    1.564213e-01
13.500    1.427276e-01
14.000    1.201386e-01
14.500    9.193177e-02
15.000    6.275645e-02
15.500    5.249681e-02
16.000    4.208315e-02
16.500    2.250773e-02
17.000    8.509391e-03
17.500    1.300834e-02
18.000    2.538315e-02
18.500    4.356890e-02
19.000    3.978006e-02
19.500    4.083046e-02
20.000    6.500890e-02
20.500    8.139385e-02
21.000    8.593135e-02
21.500    8.906528e-02
22.000    7.467398e-02
22.500    8.742535e-02
23.000    1.046266e-01
23.500    1.132394e-01
24.000    1.139018e-01
24.500    1.149251e-01
25.000    1.279467e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=3.4AGeV, b=0-3.3fm 
# 1-time [fm]      2-X (average T^{\mu
u})

0.000    1.088399e+00
0.500    1.129896e+00
1.000    1.067024e+00
1.500    1.015914e+00
2.000    9.538938e-01
2.500    8.709201e-01
3.000    8.264843e-01
3.500    7.497645e-01
4.000    6.950275e-01
4.500    6.339777e-01
5.000    5.932783e-01
5.500    5.545187e-01
6.000    5.238621e-01
6.500    4.786034e-01
7.000    4.409919e-01
7.500    3.983073e-01
8.000    3.524936e-01
8.500    2.796287e-01
9.000    2.111606e-01
9.500    1.512072e-01
10.000    9.177878e-02
10.500    4.229674e-02
11.000    6.562519e-03
11.500    2.286045e-02
12.000    4.070839e-02
12.500    5.734957e-02
13.000    6.450064e-02
13.500    7.883365e-02
14.000    8.961647e-02
14.500    9.927732e-02
15.000    1.107641e-01
15.500    1.122626e-01
16.000    1.156228e-01
16.500    9.985292e-02
17.000    6.491011e-02
17.500    7.045782e-02
18.000    8.141219e-02
18.500    6.041871e-02
19.000    9.554531e-02
19.500    8.999604e-02
20.000    1.124761e-01
20.500    1.177197e-01
21.000    9.955287e-02
21.500    1.037770e-01
22.000    8.519868e-02
22.500    9.448425e-02
23.000    9.927650e-02
23.500    6.996687e-02
24.000    2.978540e-02
24.500    4.830130e-02
25.000    6.187188e-02



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=8AGeV, b=0-3.3fm 
# 1-time [fm]      2-X (average T^{\mu
u})

0.000    1.407851e+00
0.500    1.429289e+00
1.000    1.323317e+00
1.500    1.237849e+00
2.000    1.192885e+00
2.500    1.130449e+00
3.000    1.056565e+00
3.500    9.929307e-01
4.000    9.299318e-01
4.500    8.783346e-01
5.000    8.169840e-01
5.500    7.221481e-01
6.000    5.957077e-01
6.500    4.421919e-01
7.000    2.936562e-01
7.500    1.722733e-01
8.000    7.833457e-02
8.500    1.356657e-02
9.000    3.485625e-02
9.500    8.156504e-02
10.000    9.227306e-02
10.500    1.099728e-01
11.000    1.203826e-01
11.500    1.155776e-01
12.000    1.270342e-01
12.500    1.228626e-01
13.000    1.263641e-01
13.500    1.257190e-01
14.000    1.105374e-01
14.500    1.111699e-01
15.000    9.389549e-02
15.500    7.623009e-02
16.000    9.117027e-02
16.500    8.370860e-02
17.000    7.296137e-02
17.500    9.617698e-02
18.000    1.122564e-01
18.500    9.820407e-02
19.000    7.324626e-02
19.500    5.145816e-02
20.000    7.103574e-02
20.500    6.922865e-02
21.000    6.139464e-02
21.500    7.278798e-02
22.000    6.766555e-02
22.500    3.336757e-02
23.000    4.591988e-02
23.500    3.577610e-02
24.000    4.211278e-02
24.500    2.183923e-02
25.000    1.001990e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=12AGeV, b=0-3.3fm 
# 1-time [fm]      2-X (average T^{\mu
u})

0.000    1.606403e+00
0.500    1.524752e+00
1.000    1.429644e+00
1.500    1.363998e+00
2.000    1.286770e+00
2.500    1.237447e+00
3.000    1.169620e+00
3.500    1.110860e+00
4.000    1.053396e+00
4.500    9.623606e-01
5.000    8.303922e-01
5.500    6.160677e-01
6.000    4.215340e-01
6.500    2.432005e-01
7.000    1.087242e-01
7.500    2.232929e-02
8.000    4.832146e-02
8.500    8.442615e-02
9.000    1.114178e-01
9.500    1.269173e-01
10.000    1.490361e-01
10.500    1.272852e-01
11.000    1.362965e-01
11.500    1.163317e-01
12.000    1.139396e-01
12.500    1.278613e-01
13.000    1.620295e-01
13.500    1.359827e-01
14.000    1.388194e-01
14.500    1.156861e-01
15.000    8.941903e-02
15.500    6.141380e-02
16.000    6.311929e-02
16.500    8.237085e-02
17.000    8.544985e-02
17.500    5.751406e-02
18.000    1.204712e-02
18.500    3.744715e-02
19.000    4.019308e-02
19.500    6.977031e-02
20.000    6.327184e-02
20.500    4.922006e-02
21.000    4.377123e-02
21.500    3.026726e-02
22.000    6.415224e-02
22.500    3.448259e-02
23.000    2.971785e-02
23.500    2.593445e-02
24.000    7.476220e-02
24.500    3.093255e-02
25.000    4.492425e-02



# Au+Au, $\sqrt{s_{\mathrm{NN}}}$=7.7GeV, b=0-3.3fm 
# 1-time [fm]      2-X (average T^{\mu
u})

0.000    1.740856e+00
0.500    1.637819e+00
1.000    1.533100e+00
1.500    1.454358e+00
2.000    1.405565e+00
2.500    1.377056e+00
3.000    1.291332e+00
3.500    1.026504e+00
4.000    6.886731e-01
4.500    3.745394e-01
5.000    1.546958e-01
5.500    1.284236e-02
6.000    8.577876e-02
6.500    1.493295e-01
7.000    1.926220e-01
7.500    2.032337e-01
8.000    2.212135e-01
8.500    2.351690e-01
9.000    1.997254e-01
9.500    1.963305e-01
10.000    1.932927e-01
10.500    1.946662e-01
11.000    1.812558e-01
11.500    1.641107e-01
12.000    1.462319e-01
12.500    1.678495e-01
13.000    1.452623e-01
13.500    1.317090e-01
14.000    1.416578e-01
14.500    1.402216e-01
15.000    9.755620e-02
15.500    9.457806e-02
16.000    7.529920e-02
16.500    5.787800e-02
17.000    2.582416e-02
17.500    4.232647e-02
18.000    2.784092e-02
18.500    4.843318e-02
19.000    5.710678e-02
19.500    5.351964e-02
20.000    8.792227e-02
20.500    7.431426e-02
21.000    2.878272e-02
21.500    4.675008e-02
22.000    5.781071e-02
22.500    7.524394e-02
23.000    2.002466e-01
23.500    2.049920e-01
24.000    1.461228e-01
24.500    1.304604e-01
25.000    1.530105e-01


==> anc/X_evolution_at_grid_center_avg_Tmunu_light_ions.dat <==
# C+C, $\mathrm{E}_{\mathrm{lab}}$=2AGeV, b=0-1.2fm 
# 1-time [fm]      2-X (average T^{\mu
u})

0.000    1.578232e+00
0.500    1.324176e+00
1.000    1.123277e+00
1.500    1.109495e+00
2.000    1.096854e+00
2.500    1.042400e+00
3.000    9.548762e-01
3.500    9.143978e-01
4.000    8.553735e-01
4.500    7.774335e-01
5.000    7.428316e-01
5.500    6.533479e-01
6.000    5.559937e-01
6.500    4.758203e-01
7.000    4.058785e-01
7.500    2.983358e-01
8.000    2.396934e-01
8.500    1.670398e-01
9.000    1.315181e-01
9.500    8.325837e-02
10.000    4.157251e-02
10.500    2.204325e-02
11.000    4.584847e-02
11.500    1.260526e-01
12.000    2.883368e-01
12.500    2.704320e-01
13.000    1.533536e-01
13.500    1.495832e-01
14.000    2.672424e-01
14.500    2.082724e-01
15.000    0.000000e+00
15.500    0.000000e+00
16.000    0.000000e+00
16.500    0.000000e+00
17.000    0.000000e+00
17.500    0.000000e+00
18.000    0.000000e+00
18.500    0.000000e+00
19.000    0.000000e+00
19.500    0.000000e+00
20.000    0.000000e+00
20.500    0.000000e+00
21.000    0.000000e+00
21.500    0.000000e+00
22.000    0.000000e+00
22.500    0.000000e+00
23.000    0.000000e+00
23.500    0.000000e+00
24.000    0.000000e+00
24.500    0.000000e+00
25.000    0.000000e+00



# Ar+KCl, $\mathrm{E}_{\mathrm{lab}}$=1.756AGeV, b=0-1.784fm 
# 1-time [fm]      2-X (average T^{\mu
u})

0.000    1.246200e+00
0.500    1.085832e+00
1.000    1.021849e+00
1.500    1.015225e+00
2.000    9.494913e-01
2.500    8.689997e-01
3.000    8.049382e-01
3.500    7.535871e-01
4.000    6.684530e-01
4.500    6.066143e-01
5.000    5.399643e-01
5.500    4.839896e-01
6.000    4.349776e-01
6.500    3.503624e-01
7.000    2.909368e-01
7.500    2.427221e-01
8.000    1.976552e-01
8.500    1.598649e-01
9.000    1.127099e-01
9.500    8.503770e-02
10.000    6.033201e-02
10.500    4.406474e-02
11.000    1.425330e-02
11.500    2.709379e-02
12.000    3.863618e-02
12.500    5.425826e-02
13.000    8.399196e-02
13.500    9.005453e-02
14.000    1.117092e-01
14.500    1.183885e-01
15.000    6.813148e-02
15.500    1.201000e-02
16.000    5.786771e-02
16.500    5.617389e-02
17.000    9.702216e-02
17.500    1.222865e-01
18.000    1.312862e-01
18.500    1.696202e-01
19.000    1.789684e-01
19.500    1.856798e-01
20.000    1.410899e-01
20.500    8.727866e-02
21.000    7.142747e-02
21.500    6.489803e-02
22.000    2.114199e-02
22.500    0.000000e+00
23.000    0.000000e+00
23.500    0.000000e+00
24.000    0.000000e+00
24.500    0.000000e+00
25.000    0.000000e+00



# Ag+Ag, $\mathrm{E}_{\mathrm{lab}}$=1.58AGeV, b=0-2.44fm 
# 1-time [fm]      2-X (average T^{\mu
u})

0.000    1.174199e+00
0.500    1.033590e+00
1.000    1.058616e+00
1.500    1.005452e+00
2.000    8.992495e-01
2.500    8.332465e-01
3.000    7.672368e-01
3.500    6.885562e-01
4.000    6.353673e-01
4.500    5.943810e-01
5.000    5.308561e-01
5.500    4.853980e-01
6.000    4.400516e-01
6.500    4.058507e-01
7.000    3.772407e-01
7.500    3.345080e-01
8.000    3.210428e-01
8.500    2.760723e-01
9.000    2.487911e-01
9.500    2.212124e-01
10.000    1.822957e-01
10.500    1.444963e-01
11.000    1.171088e-01
11.500    8.190544e-02
12.000    4.426559e-02
12.500    2.376696e-02
13.000    4.821995e-03
13.500    1.848693e-02
14.000    2.421520e-02
14.500    3.300553e-02
15.000    3.703499e-02
15.500    4.183203e-02
16.000    4.653475e-02
16.500    6.580356e-02
17.000    7.750693e-02
17.500    7.962549e-02
18.000    9.877036e-02
18.500    9.553707e-02
19.000    8.410718e-02
19.500    9.735058e-02
20.000    9.217803e-02
20.500    1.268266e-01
21.000    1.284723e-01
21.500    1.246736e-01
22.000    1.125287e-01
22.500    1.134063e-01
23.000    1.242344e-01
23.500    1.478500e-01
24.000    1.355870e-01
24.500    1.397473e-01
25.000    1.642800e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# 1-time [fm]      2-X (average T^{\mu
u})

0.000    1.075142e+00
0.500    8.085256e-01
1.000    9.047847e-01
1.500    8.489587e-01
2.000    7.771002e-01
2.500    7.092186e-01
3.000    6.798393e-01
3.500    6.073618e-01
4.000    5.525816e-01
4.500    5.033540e-01
5.000    4.609785e-01
5.500    4.143709e-01
6.000    3.933544e-01
6.500    3.682772e-01
7.000    3.431172e-01
7.500    3.208906e-01
8.000    2.932441e-01
8.500    2.673178e-01
9.000    2.580391e-01
9.500    2.481149e-01
10.000    2.375817e-01
10.500    2.211568e-01
11.000    2.041753e-01
11.500    1.750196e-01
12.000    1.702318e-01
12.500    1.714890e-01
13.000    1.564213e-01
13.500    1.427276e-01
14.000    1.201386e-01
14.500    9.193177e-02
15.000    6.275645e-02
15.500    5.249681e-02
16.000    4.208315e-02
16.500    2.250773e-02
17.000    8.509391e-03
17.500    1.300834e-02
18.000    2.538315e-02
18.500    4.356890e-02
19.000    3.978006e-02
19.500    4.083046e-02
20.000    6.500890e-02
20.500    8.139385e-02
21.000    8.593135e-02
21.500    8.906528e-02
22.000    7.467398e-02
22.500    8.742535e-02
23.000    1.046266e-01
23.500    1.132394e-01
24.000    1.139018e-01
24.500    1.149251e-01
25.000    1.279467e-01


==> anc/X_lt_03_XZ_plane_percentage_Au_Elab80_b6.dat <==
# Au+Au at Elab = 80 AGeV, b = 6 fm y=z=0
# time [fm]      % area on y=0 plane (X < 0.30)


# Au+Au, E$_{lab}$=80 AGeV, b=6fm, 1.08K ev.

-2.000        0.000000
-1.900        0.000000
-1.800        0.000000
-1.700        0.000000
-1.600        0.000000
-1.500        0.000000
-1.400        0.000000
-1.300        0.000000
-1.200        0.000000
-1.100        0.000000
-1.000        0.000000
-0.900        0.000000
-0.800        0.000000
-0.700        0.000000
-0.600        0.000000
-0.500        0.000000
-0.400        0.000000
-0.300        0.000000
-0.200        0.000000
-0.100        0.000000
0.000        0.000000
0.100       23.913043
0.200       30.508475
0.300       27.272727
0.400       27.272727
0.500       26.315789
0.600       24.000000
0.700       26.470588
0.800       28.703704
0.900       27.522936
1.000       27.027027
1.100       23.529412
1.200       22.500000
1.300       20.967742
1.400       20.000000
1.500       18.253968
1.600       20.930233
1.700       23.076923
1.800       22.388060
1.900       21.641791
2.000       21.052632
2.100       21.052632
2.200       20.588235
2.300       20.437956
2.400       20.289855
2.500       19.285714
2.600       19.148936
2.700       13.986014
2.800        9.859155
2.900       11.111111
3.000       15.753425
3.100       17.123288
3.200       17.567568
3.300       18.120805
3.400       19.333333
3.500       23.178808
3.600       29.677419
3.700       32.098765
3.800       30.357143
3.900       30.813953
4.000       34.482759
4.100       41.807910
4.200       46.067416
4.300       50.555556
4.400       53.551913
4.500       55.614973
4.600       57.446809
4.700       61.052632
4.800       64.921466
4.900       60.103627
5.000       60.103627
5.100       61.386139
5.200       64.114833
5.300       64.761905
5.400       64.788732
5.500       63.302752
5.600       64.705882
5.700       63.839286
5.800       61.777778
5.900       57.268722
6.000       54.978355
6.100       54.112554
6.200       55.411255
6.300       56.250000
6.400       56.275304
6.500       55.776892
6.600       57.587549
6.700       57.854406
6.800       57.518797
6.900       55.390335
7.000       54.578755
7.100       54.945055
7.200       54.676259
7.300       54.609929
7.400       54.195804
7.500       61.016949
7.600       61.872910
7.700       65.573770
7.800       67.412141
7.900       66.666667
8.000       63.437500
8.100       66.149068
8.200       65.838509
8.300       66.055046
8.400       72.036474
8.500       74.702381
8.600       76.162791
8.700       77.053824
8.800       74.581006
8.900       75.549451
9.000       73.224044
9.100       71.313673
9.200       73.404255
9.300       76.052632
9.400       78.756477
9.500       82.216495
9.600       81.360202
9.700       79.506173
9.800       80.000000
9.900       78.072289
10.000       77.541371
10.100       78.220141
10.200       79.069767
10.300       80.697674
10.400       81.548975
10.500       83.599089
10.600       83.105023
10.700       81.637168
10.800       82.034632
10.900       82.978723
11.000       80.922432
11.100       82.365145
11.200       84.536082
11.300       84.959350
11.400       84.969940
11.500       83.730159
11.600       84.189723
11.700       83.300971
11.800       84.541985
11.900       83.962264
12.000       82.429907
12.100       83.609576
12.200       84.095064
12.300       84.963768
12.400       86.404293
12.500       87.344029
12.600       87.943262
12.700       87.500000
12.800       86.426117
12.900       86.417657
13.000       87.226891
13.100       87.772194
13.200       87.853577
13.300       88.632619
13.400       89.705882
13.500       89.694042
13.600       89.280000
13.700       90.143084
13.800       89.531250
13.900       88.153846
14.000       87.214612
14.100       85.542169
14.200       86.904762
14.300       88.609467
14.400       87.045124
14.500       87.716763
14.600       87.822350
14.700       88.603989
14.800       89.189189
14.900       88.268156


# Au+Au, E$_{lab}$=80 AGeV, b=6fm, 10.8K ev.

-2.000        0.000000
-1.900        0.000000
-1.800        0.000000
-1.700        0.000000
-1.600        0.000000
-1.500        0.000000
-1.400        0.000000
-1.300        0.000000
-1.200        0.000000
-1.100        0.000000
-1.000        0.000000
-0.900        0.000000
-0.800        0.000000
-0.700        0.000000
-0.600        0.000000
-0.500        0.000000
-0.400        0.000000
-0.300        0.000000
-0.200        0.000000
-0.100        0.000000
0.000        0.000000
0.100       24.444444
0.200       30.508475
0.300       28.378378
0.400       26.436782
0.500       26.373626
0.600       24.000000
0.700       23.300971
0.800       25.000000
0.900       25.000000
1.000       23.275862
1.100       23.333333
1.200       22.950820
1.300       21.774194
1.400       20.000000
1.500       20.634921
1.600       22.307692
1.700       22.480620
1.800       24.060150
1.900       21.052632
2.000       21.052632
2.100       21.052632
2.200       20.437956
2.300       20.437956
2.400       20.437956
2.500       20.143885
2.600       15.827338
2.700       13.475177
2.800       10.489510
2.900        9.722222
3.000       16.666667
3.100       17.808219
3.200       17.687075
3.300       20.805369
3.400       20.945946
3.500       22.818792
3.600       30.921053
3.700       31.012658
3.800       30.909091
3.900       32.544379
4.000       34.883721
4.100       42.857143
4.200       47.457627
4.300       51.977401
4.400       54.696133
4.500       56.830601
4.600       57.065217
4.700       60.000000
4.800       61.904762
4.900       60.846561
5.000       59.788360
5.100       63.131313
5.200       63.942308
5.300       64.593301
5.400       65.727700
5.500       66.046512
5.600       67.272727
5.700       64.414414
5.800       61.607143
5.900       57.964602
6.000       59.911894
6.100       58.771930
6.200       58.078603
6.300       55.042017
6.400       55.102041
6.500       56.451613
6.600       57.370518
6.700       60.236220
6.800       59.230769
6.900       58.270677
7.000       55.719557
7.100       53.454545
7.200       52.173913
7.300       52.536232
7.400       55.244755
7.500       62.033898
7.600       65.771812
7.700       67.880795
7.800       69.354839
7.900       68.888889
8.000       68.965517
8.100       69.158879
8.200       72.585670
8.300       74.303406
8.400       77.160494
8.500       81.325301
8.600       84.011628
8.700       83.428571
8.800       84.702550
8.900       81.894150
9.000       80.219780
9.100       81.720430
9.200       81.818182
9.300       82.058047
9.400       84.031414
9.500       85.677083
9.600       87.088608
9.700       87.871287
9.800       85.644769
9.900       85.301205
10.000       84.486874
10.100       86.966825
10.200       87.587822
10.300       88.578089
10.400       89.861751
10.500       91.304348
10.600       91.304348
10.700       89.380531
10.800       88.552916
10.900       88.372093
11.000       88.025210
11.100       89.004149
11.200       89.733060
11.300       90.573770
11.400       91.853360
11.500       92.184369
11.600       92.460317
11.700       93.150685
11.800       92.514395
11.900       92.395437
12.000       92.481203
12.100       92.379182
12.200       92.988930
12.300       93.211009
12.400       94.373866
12.500       95.169946
12.600       96.785714
12.700       96.434938
12.800       95.804196
12.900       93.653516
13.000       93.581081
13.100       94.127517
13.200       93.884298
13.300       93.617021
13.400       94.012945
13.500       94.847021
13.600       94.904459
13.700       95.110410
13.800       95.489891
13.900       94.631902
14.000       94.216134
14.100       94.410876
14.200       93.853073
14.300       94.387001
14.400       95.154185
14.500       96.064140
14.600       95.362319
14.700       96.392496
14.800       96.848138
14.900       96.322489


==> anc/X_slice_1080_events_no_spectators.csv <==
"X_p_an","Points:0","Points:1","Points:2"
0,-14.5,-14.5,-0.5
0,-13.5,-14.5,-0.5
0,-12.5,-14.5,-0.5
0,-11.5,-14.5,-0.5
0,-10.5,-14.5,-0.5
0,-9.5,-14.5,-0.5
0,-8.5,-14.5,-0.5
0,-7.5,-14.5,-0.5
0,-6.5,-14.5,-0.5
0,-5.5,-14.5,-0.5
0,-4.5,-14.5,-0.5
0,-3.5,-14.5,-0.5
0,-2.5,-14.5,-0.5
0,-1.5,-14.5,-0.5
0,-0.5,-14.5,-0.5
0,0.5,-14.5,-0.5
0,1.5,-14.5,-0.5
0,2.5,-14.5,-0.5
0,3.5,-14.5,-0.5
0,4.5,-14.5,-0.5
0,5.5,-14.5,-0.5
0,6.5,-14.5,-0.5
0,7.5,-14.5,-0.5
0,8.5,-14.5,-0.5
0,9.5,-14.5,-0.5
0,10.5,-14.5,-0.5
0,11.5,-14.5,-0.5
0,12.5,-14.5,-0.5
0,13.5,-14.5,-0.5
0,-14.5,-13.5,-0.5
0,-13.5,-13.5,-0.5
0,-12.5,-13.5,-0.5
0,-11.5,-13.5,-0.5
0,-10.5,-13.5,-0.5
0,-9.5,-13.5,-0.5
0,-8.5,-13.5,-0.5
0,-7.5,-13.5,-0.5
0,-6.5,-13.5,-0.5
0,-5.5,-13.5,-0.5
0,-4.5,-13.5,-0.5
0,-3.5,-13.5,-0.5
0,-2.5,-13.5,-0.5
0,-1.5,-13.5,-0.5
0,-0.5,-13.5,-0.5
0,0.5,-13.5,-0.5
0,1.5,-13.5,-0.5
0,2.5,-13.5,-0.5
0,3.5,-13.5,-0.5
0,4.5,-13.5,-0.5
0,5.5,-13.5,-0.5
0,6.5,-13.5,-0.5
0,7.5,-13.5,-0.5
0,8.5,-13.5,-0.5
0,9.5,-13.5,-0.5
0,10.5,-13.5,-0.5
0,11.5,-13.5,-0.5
0,12.5,-13.5,-0.5
0,13.5,-13.5,-0.5
0,-14.5,-12.5,-0.5
0,-13.5,-12.5,-0.5
0,-12.5,-12.5,-0.5
0,-11.5,-12.5,-0.5
0,-10.5,-12.5,-0.5
0,-9.5,-12.5,-0.5
0,-8.5,-12.5,-0.5
0,-7.5,-12.5,-0.5
0,-6.5,-12.5,-0.5
0,-5.5,-12.5,-0.5
0,-4.5,-12.5,-0.5
0,-3.5,-12.5,-0.5
0,-2.5,-12.5,-0.5
0,-1.5,-12.5,-0.5
0,-0.5,-12.5,-0.5
0,0.5,-12.5,-0.5
0,1.5,-12.5,-0.5
0,2.5,-12.5,-0.5
0,3.5,-12.5,-0.5
0,4.5,-12.5,-0.5
0,5.5,-12.5,-0.5
0,6.5,-12.5,-0.5
0,7.5,-12.5,-0.5
0,8.5,-12.5,-0.5
0,9.5,-12.5,-0.5
0,10.5,-12.5,-0.5
0,11.5,-12.5,-0.5
0,12.5,-12.5,-0.5
0,13.5,-12.5,-0.5
0,-14.5,-11.5,-0.5
0,-13.5,-11.5,-0.5
0,-12.5,-11.5,-0.5
0,-11.5,-11.5,-0.5
0,-10.5,-11.5,-0.5
0,-9.5,-11.5,-0.5
0,-8.5,-11.5,-0.5
0,-7.5,-11.5,-0.5
0,-6.5,-11.5,-0.5
0,-5.5,-11.5,-0.5
0,-4.5,-11.5,-0.5
0,-3.5,-11.5,-0.5
0,-2.5,-11.5,-0.5
0,-1.5,-11.5,-0.5
0,-0.5,-11.5,-0.5
0,0.5,-11.5,-0.5
2,1.5,-11.5,-0.5
0,2.5,-11.5,-0.5
0,3.5,-11.5,-0.5
0,4.5,-11.5,-0.5
0,5.5,-11.5,-0.5
0,6.5,-11.5,-0.5
0,7.5,-11.5,-0.5
0,8.5,-11.5,-0.5
0,9.5,-11.5,-0.5
0,10.5,-11.5,-0.5
0,11.5,-11.5,-0.5
0,12.5,-11.5,-0.5
0,13.5,-11.5,-0.5
0,-14.5,-10.5,-0.5
0,-13.5,-10.5,-0.5
0,-12.5,-10.5,-0.5
0,-11.5,-10.5,-0.5
0,-10.5,-10.5,-0.5
0,-9.5,-10.5,-0.5
0,-8.5,-10.5,-0.5
0,-7.5,-10.5,-0.5
0,-6.5,-10.5,-0.5
0,-5.5,-10.5,-0.5
2,-4.5,-10.5,-0.5
2,-3.5,-10.5,-0.5
0.9565217391,-2.5,-10.5,-0.5
0.6666666667,-1.5,-10.5,-0.5
0.5151515152,-0.5,-10.5,-0.5
0.44,0.5,-10.5,-0.5
0.7647058824,1.5,-10.5,-0.5
0.4285714286,2.5,-10.5,-0.5
1.333333333,3.5,-10.5,-0.5
2,4.5,-10.5,-0.5
0,5.5,-10.5,-0.5
0,6.5,-10.5,-0.5
0,7.5,-10.5,-0.5
0,8.5,-10.5,-0.5
0,9.5,-10.5,-0.5
0,10.5,-10.5,-0.5
0,11.5,-10.5,-0.5
0,12.5,-10.5,-0.5
0,13.5,-10.5,-0.5
0,-14.5,-9.5,-0.5
0,-13.5,-9.5,-0.5
0,-12.5,-9.5,-0.5
0,-11.5,-9.5,-0.5
0,-10.5,-9.5,-0.5
0,-9.5,-9.5,-0.5
0,-8.5,-9.5,-0.5
0,-7.5,-9.5,-0.5
1.333333333,-6.5,-9.5,-0.5
0.6666666667,-5.5,-9.5,-0.5
0.5208333333,-4.5,-9.5,-0.5
0.6544342508,-3.5,-9.5,-0.5
0.6848958333,-2.5,-9.5,-0.5
0.6074074074,-1.5,-9.5,-0.5
0.5144876325,-0.5,-9.5,-0.5
0.5342126958,0.5,-9.5,-0.5
0.5668711656,1.5,-9.5,-0.5
0.6630727763,2.5,-9.5,-0.5
1.092783505,3.5,-9.5,-0.5
1.368421053,4.5,-9.5,-0.5
1.5,5.5,-9.5,-0.5
2,6.5,-9.5,-0.5
0,7.5,-9.5,-0.5
0,8.5,-9.5,-0.5
0,9.5,-9.5,-0.5
0,10.5,-9.5,-0.5
0,11.5,-9.5,-0.5
0,12.5,-9.5,-0.5
0,13.5,-9.5,-0.5
0,-14.5,-8.5,-0.5
0,-13.5,-8.5,-0.5
0,-12.5,-8.5,-0.5
0,-11.5,-8.5,-0.5
0,-10.5,-8.5,-0.5
0,-9.5,-8.5,-0.5
0,-8.5,-8.5,-0.5
0.5,-7.5,-8.5,-0.5
0.5507246377,-6.5,-8.5,-0.5
0.5265700483,-5.5,-8.5,-0.5
0.5684210526,-4.5,-8.5,-0.5
0.5084996305,-3.5,-8.5,-0.5
0.4695130269,-2.5,-8.5,-0.5
0.4480765398,-1.5,-8.5,-0.5
0.4329382408,-0.5,-8.5,-0.5
0.4492128748,0.5,-8.5,-0.5
0.476037052,1.5,-8.5,-0.5
0.5285537701,2.5,-8.5,-0.5
0.5690954774,3.5,-8.5,-0.5
0.637037037,4.5,-8.5,-0.5
0.6666666667,5.5,-8.5,-0.5
0.2,6.5,-8.5,-0.5
0,7.5,-8.5,-0.5
0,8.5,-8.5,-0.5
0,9.5,-8.5,-0.5
0,10.5,-8.5,-0.5
0,11.5,-8.5,-0.5
0,12.5,-8.5,-0.5
0,13.5,-8.5,-0.5
0,-14.5,-7.5,-0.5
0,-13.5,-7.5,-0.5
0,-12.5,-7.5,-0.5
0,-11.5,-7.5,-0.5
0,-10.5,-7.5,-0.5
2,-9.5,-7.5,-0.5
0.5333333333,-8.5,-7.5,-0.5
0.4905660377,-7.5,-7.5,-0.5
0.5265888457,-6.5,-7.5,-0.5
0.4655019248,-5.5,-7.5,-0.5
0.4294763514,-4.5,-7.5,-0.5
0.4199669967,-3.5,-7.5,-0.5
0.3993476843,-2.5,-7.5,-0.5
0.3905855982,-1.5,-7.5,-0.5
0.3932608232,-0.5,-7.5,-0.5
0.410996528,0.5,-7.5,-0.5
0.4161082775,1.5,-7.5,-0.5
0.4382010469,2.5,-7.5,-0.5
0.4546136534,3.5,-7.5,-0.5
0.4584911156,4.5,-7.5,-0.5
0.3671036949,5.5,-7.5,-0.5
0.5631067961,6.5,-7.5,-0.5
0.2,7.5,-7.5,-0.5
2,8.5,-7.5,-0.5
0,9.5,-7.5,-0.5
0,10.5,-7.5,-0.5
0,11.5,-7.5,-0.5
0,12.5,-7.5,-0.5
0,13.5,-7.5,-0.5
0,-14.5,-6.5,-0.5
0,-13.5,-6.5,-0.5
0,-12.5,-6.5,-0.5
0,-11.5,-6.5,-0.5
0,-10.5,-6.5,-0.5
0.8571428571,-9.5,-6.5,-0.5
0.6,-8.5,-6.5,-0.5
0.5118733509,-7.5,-6.5,-0.5
0.4563279857,-6.5,-6.5,-0.5
0.4004093843,-5.5,-6.5,-0.5
0.3921393786,-4.5,-6.5,-0.5
0.4121501812,-3.5,-6.5,-0.5
0.3928404086,-2.5,-6.5,-0.5
0.3683118309,-1.5,-6.5,-0.5
0.3592737378,-0.5,-6.5,-0.5
0.3592798429,0.5,-6.5,-0.5
0.3738086498,1.5,-6.5,-0.5
0.3850585976,2.5,-6.5,-0.5
0.3981777385,3.5,-6.5,-0.5
0.3867945909,4.5,-6.5,-0.5
0.3662107031,5.5,-6.5,-0.5
0.4409857328,6.5,-6.5,-0.5
0.724137931,7.5,-6.5,-0.5
0.5,8.5,-6.5,-0.5
0,9.5,-6.5,-0.5
0,10.5,-6.5,-0.5
0,11.5,-6.5,-0.5
0,12.5,-6.5,-0.5
0,13.5,-6.5,-0.5
0,-14.5,-5.5,-0.5
0,-13.5,-5.5,-0.5
0,-12.5,-5.5,-0.5
0,-11.5,-5.5,-0.5
0,-10.5,-5.5,-0.5
0.8484848485,-9.5,-5.5,-0.5
0.6015424165,-8.5,-5.5,-0.5
0.424102733,-7.5,-5.5,-0.5
0.387556599,-6.5,-5.5,-0.5
0.3857936052,-5.5,-5.5,-0.5
0.3720945417,-4.5,-5.5,-0.5
0.3835201517,-3.5,-5.5,-0.5
0.3700028772,-2.5,-5.5,-0.5
0.3513364229,-1.5,-5.5,-0.5
0.3328061353,-0.5,-5.5,-0.5
0.3262699525,0.5,-5.5,-0.5
0.329994098,1.5,-5.5,-0.5
0.3477085891,2.5,-5.5,-0.5
0.3654625495,3.5,-5.5,-0.5
0.3705661769,4.5,-5.5,-0.5
0.3795047806,5.5,-5.5,-0.5
0.4109127652,6.5,-5.5,-0.5
0.4678663239,7.5,-5.5,-0.5
1,8.5,-5.5,-0.5
0,9.5,-5.5,-0.5
0,10.5,-5.5,-0.5
0,11.5,-5.5,-0.5
0,12.5,-5.5,-0.5
0,13.5,-5.5,-0.5
0,-14.5,-4.5,-0.5
0,-13.5,-4.5,-0.5
0,-12.5,-4.5,-0.5
0,-11.5,-4.5,-0.5
2,-10.5,-4.5,-0.5
0.5979381443,-9.5,-4.5,-0.5
0.4611973392,-8.5,-4.5,-0.5
0.3593096234,-7.5,-4.5,-0.5
0.3523809524,-6.5,-4.5,-0.5
0.3526098118,-5.5,-4.5,-0.5
0.3428744571,-4.5,-4.5,-0.5
0.3344930139,-3.5,-4.5,-0.5
0.3283116232,-2.5,-4.5,-0.5
0.3129684984,-1.5,-4.5,-0.5
0.2976693321,-0.5,-4.5,-0.5
0.2941161201,0.5,-4.5,-0.5
0.3008662655,1.5,-4.5,-0.5
0.3258014335,2.5,-4.5,-0.5
0.3445712927,3.5,-4.5,-0.5
0.349424738,4.5,-4.5,-0.5
0.3711832061,5.5,-4.5,-0.5
0.3852866157,6.5,-4.5,-0.5
0.4442712393,7.5,-4.5,-0.5
0.679245283,8.5,-4.5,-0.5
2,9.5,-4.5,-0.5
0,10.5,-4.5,-0.5
0,11.5,-4.5,-0.5
0,12.5,-4.5,-0.5
0,13.5,-4.5,-0.5
0,-14.5,-3.5,-0.5
0,-13.5,-3.5,-0.5
0,-12.5,-3.5,-0.5
0,-11.5,-3.5,-0.5
0.4615384615,-10.5,-3.5,-0.5
0.5,-9.5,-3.5,-0.5
0.3758262512,-8.5,-3.5,-0.5
0.3371805441,-7.5,-3.5,-0.5
0.3342097575,-6.5,-3.5,-0.5
0.3225602105,-5.5,-3.5,-0.5
0.3102957217,-4.5,-3.5,-0.5
0.2996114419,-3.5,-3.5,-0.5
0.286299777,-2.5,-3.5,-0.5
0.2773357541,-1.5,-3.5,-0.5
0.2625637084,-0.5,-3.5,-0.5
0.2666901088,0.5,-3.5,-0.5
0.2799766457,1.5,-3.5,-0.5
0.3049541726,2.5,-3.5,-0.5
0.3234504994,3.5,-3.5,-0.5
0.3330033043,4.5,-3.5,-0.5
0.3559118837,5.5,-3.5,-0.5
0.366963188,6.5,-3.5,-0.5
0.4338938345,7.5,-3.5,-0.5
0.6868686869,8.5,-3.5,-0.5
1,9.5,-3.5,-0.5
0,10.5,-3.5,-0.5
0,11.5,-3.5,-0.5
0,12.5,-3.5,-0.5
0,13.5,-3.5,-0.5
0,-14.5,-2.5,-0.5
0,-13.5,-2.5,-0.5
0,-12.5,-2.5,-0.5
2,-11.5,-2.5,-0.5
0.48,-10.5,-2.5,-0.5
0.4622356495,-9.5,-2.5,-0.5
0.397612831,-8.5,-2.5,-0.5
0.3506193381,-7.5,-2.5,-0.5
0.3351286655,-6.5,-2.5,-0.5
0.3143787356,-5.5,-2.5,-0.5
0.2892895344,-4.5,-2.5,-0.5
0.2766723954,-3.5,-2.5,-0.5
0.2637071116,-2.5,-2.5,-0.5
0.2449574706,-1.5,-2.5,-0.5
0.2412605519,-0.5,-2.5,-0.5
0.2518778754,0.5,-2.5,-0.5
0.2668318177,1.5,-2.5,-0.5
0.2877071507,2.5,-2.5,-0.5
0.3116846046,3.5,-2.5,-0.5
0.3190990869,4.5,-2.5,-0.5
0.3466311565,5.5,-2.5,-0.5
0.3518669025,6.5,-2.5,-0.5
0.384253155,7.5,-2.5,-0.5
0.4434654919,8.5,-2.5,-0.5
0.3783783784,9.5,-2.5,-0.5
2,10.5,-2.5,-0.5
0,11.5,-2.5,-0.5
0,12.5,-2.5,-0.5
0,13.5,-2.5,-0.5
0,-14.5,-1.5,-0.5
0,-13.5,-1.5,-0.5
0,-12.5,-1.5,-0.5
2,-11.5,-1.5,-0.5
0.7441860465,-10.5,-1.5,-0.5
0.5317545748,-9.5,-1.5,-0.5
0.446599173,-8.5,-1.5,-0.5
0.3837852066,-7.5,-1.5,-0.5
0.3544157947,-6.5,-1.5,-0.5
0.3157867311,-5.5,-1.5,-0.5
0.273996645,-4.5,-1.5,-0.5
0.2502334267,-3.5,-1.5,-0.5
0.237779367,-2.5,-1.5,-0.5
0.2260446308,-1.5,-1.5,-0.5
0.2323417819,-0.5,-1.5,-0.5
0.247095681,0.5,-1.5,-0.5
0.255620423,1.5,-1.5,-0.5
0.2716355711,2.5,-1.5,-0.5
0.3006555494,3.5,-1.5,-0.5
0.3201758529,4.5,-1.5,-0.5
0.3472862007,5.5,-1.5,-0.5
0.3620015049,6.5,-1.5,-0.5
0.3816195013,7.5,-1.5,-0.5
0.4693665628,8.5,-1.5,-0.5
0.6153846154,9.5,-1.5,-0.5
0,10.5,-1.5,-0.5
0,11.5,-1.5,-0.5
0,12.5,-1.5,-0.5
0,13.5,-1.5,-0.5
0,-14.5,-0.5,-0.5
0,-13.5,-0.5,-0.5
0,-12.5,-0.5,-0.5
0,-11.5,-0.5,-0.5
0.5714285714,-10.5,-0.5,-0.5
0.4623955432,-9.5,-0.5,-0.5
0.4548926643,-8.5,-0.5,-0.5
0.4050846861,-7.5,-0.5,-0.5
0.3645776965,-6.5,-0.5,-0.5
0.3216771627,-5.5,-0.5,-0.5
0.2719719801,-4.5,-0.5,-0.5
0.2389180785,-3.5,-0.5,-0.5
0.219039176,-2.5,-0.5,-0.5
0.2155123823,-1.5,-0.5,-0.5
0.2266964475,-0.5,-0.5,-0.5
0.2359619835,0.5,-0.5,-0.5
0.2381830932,1.5,-0.5,-0.5
0.2500896437,2.5,-0.5,-0.5
0.2838046568,3.5,-0.5,-0.5
0.3128987111,4.5,-0.5,-0.5
0.3407369367,5.5,-0.5,-0.5
0.3634362748,6.5,-0.5,-0.5
0.4065402224,7.5,-0.5,-0.5
0.4892367906,8.5,-0.5,-0.5
0.6842105263,9.5,-0.5,-0.5
0,10.5,-0.5,-0.5
0,11.5,-0.5,-0.5
0,12.5,-0.5,-0.5
0,13.5,-0.5,-0.5
0,-14.5,0.5,-0.5
0,-13.5,0.5,-0.5
0,-12.5,0.5,-0.5
0.4,-11.5,0.5,-0.5
0.6896551724,-10.5,0.5,-0.5
0.4752891693,-9.5,0.5,-0.5
0.3980963046,-8.5,0.5,-0.5
0.3990962154,-7.5,0.5,-0.5
0.3607960169,-6.5,0.5,-0.5
0.3164883681,-5.5,0.5,-0.5
0.2711171582,-4.5,0.5,-0.5
0.2375650796,-3.5,0.5,-0.5
0.2155639104,-2.5,0.5,-0.5
0.2148116244,-1.5,0.5,-0.5
0.2223225451,-0.5,0.5,-0.5
0.2278352835,0.5,0.5,-0.5
0.2300457719,1.5,0.5,-0.5
0.245332429,2.5,0.5,-0.5
0.2661696179,3.5,0.5,-0.5
0.3063014978,4.5,0.5,-0.5
0.3364020458,5.5,0.5,-0.5
0.3762684246,6.5,0.5,-0.5
0.425251076,7.5,0.5,-0.5
0.5591160221,8.5,0.5,-0.5
0.6153846154,9.5,0.5,-0.5
2,10.5,0.5,-0.5
0,11.5,0.5,-0.5
0,12.5,0.5,-0.5
0,13.5,0.5,-0.5
0,-14.5,1.5,-0.5
0,-13.5,1.5,-0.5
0,-12.5,1.5,-0.5
0.5,-11.5,1.5,-0.5
1.111111111,-10.5,1.5,-0.5
0.5313028765,-9.5,1.5,-0.5
0.3987846563,-8.5,1.5,-0.5
0.3805550347,-7.5,1.5,-0.5
0.3622876801,-6.5,1.5,-0.5
0.3143820949,-5.5,1.5,-0.5
0.267075151,-4.5,1.5,-0.5
0.2358031151,-3.5,1.5,-0.5
0.2203356666,-2.5,1.5,-0.5
0.2225050341,-1.5,1.5,-0.5
0.2220288118,-0.5,1.5,-0.5
0.2252244039,0.5,1.5,-0.5
0.2429168906,1.5,1.5,-0.5
0.2588872373,2.5,1.5,-0.5
0.2814707966,3.5,1.5,-0.5
0.317011313,4.5,1.5,-0.5
0.3494775135,5.5,1.5,-0.5
0.388451938,6.5,1.5,-0.5
0.4640030155,7.5,1.5,-0.5
0.6547619048,8.5,1.5,-0.5
1,9.5,1.5,-0.5
0,10.5,1.5,-0.5
0,11.5,1.5,-0.5
0,12.5,1.5,-0.5
0,13.5,1.5,-0.5
0,-14.5,2.5,-0.5
0,-13.5,2.5,-0.5
0,-12.5,2.5,-0.5
2,-11.5,2.5,-0.5
1.2,-10.5,2.5,-0.5
0.5830258303,-9.5,2.5,-0.5
0.4545757072,-8.5,2.5,-0.5
0.3802361541,-7.5,2.5,-0.5
0.3544046958,-6.5,2.5,-0.5
0.3163794015,-5.5,2.5,-0.5
0.2816163022,-4.5,2.5,-0.5
0.2563538392,-3.5,2.5,-0.5
0.2558921577,-2.5,2.5,-0.5
0.2461241889,-1.5,2.5,-0.5
0.2243855016,-0.5,2.5,-0.5
0.2344714,0.5,2.5,-0.5
0.2648109148,1.5,2.5,-0.5
0.2820939257,2.5,2.5,-0.5
0.3042689838,3.5,2.5,-0.5
0.3421374972,4.5,2.5,-0.5
0.3764538799,5.5,2.5,-0.5
0.4122394554,6.5,2.5,-0.5
0.5275565467,7.5,2.5,-0.5
0.8033707865,8.5,2.5,-0.5
1.714285714,9.5,2.5,-0.5
0,10.5,2.5,-0.5
0,11.5,2.5,-0.5
0,12.5,2.5,-0.5
0,13.5,2.5,-0.5
0,-14.5,3.5,-0.5
0,-13.5,3.5,-0.5
0,-12.5,3.5,-0.5
0,-11.5,3.5,-0.5
1.333333333,-10.5,3.5,-0.5
0.7157894737,-9.5,3.5,-0.5
0.5206143897,-8.5,3.5,-0.5
0.3748142143,-7.5,3.5,-0.5
0.3358901249,-6.5,3.5,-0.5
0.321080009,-5.5,3.5,-0.5
0.3070979531,-4.5,3.5,-0.5
0.2976690576,-3.5,3.5,-0.5
0.2912268923,-2.5,3.5,-0.5
0.2767313163,-1.5,3.5,-0.5
0.2584933089,-0.5,3.5,-0.5
0.2674851825,0.5,3.5,-0.5
0.2909993878,1.5,3.5,-0.5
0.3097810363,2.5,3.5,-0.5
0.3327959627,3.5,3.5,-0.5
0.3642876826,4.5,3.5,-0.5
0.408179599,5.5,3.5,-0.5
0.4476806904,6.5,3.5,-0.5
0.5747126437,7.5,3.5,-0.5
1.009708738,8.5,3.5,-0.5
0,9.5,3.5,-0.5
0,10.5,3.5,-0.5
0,11.5,3.5,-0.5
0,12.5,3.5,-0.5
0,13.5,3.5,-0.5
0,-14.5,4.5,-0.5
0,-13.5,4.5,-0.5
0,-12.5,4.5,-0.5
0,-11.5,4.5,-0.5
0,-10.5,4.5,-0.5
0.7,-9.5,4.5,-0.5
0.3977591036,-8.5,4.5,-0.5
0.3519887364,-7.5,4.5,-0.5
0.3130890052,-6.5,4.5,-0.5
0.3299363884,-5.5,4.5,-0.5
0.3334033037,-4.5,4.5,-0.5
0.345349536,-3.5,4.5,-0.5
0.3300441384,-2.5,4.5,-0.5
0.3225001349,-1.5,4.5,-0.5
0.3185794929,-0.5,4.5,-0.5
0.3229143425,0.5,4.5,-0.5
0.3269607152,1.5,4.5,-0.5
0.3360736463,2.5,4.5,-0.5
0.3600904101,3.5,4.5,-0.5
0.39906415,4.5,4.5,-0.5
0.4231953472,5.5,4.5,-0.5
0.5167286245,6.5,4.5,-0.5
0.6292834891,7.5,4.5,-0.5
0.8571428571,8.5,4.5,-0.5
0,9.5,4.5,-0.5
0,10.5,4.5,-0.5
0,11.5,4.5,-0.5
0,12.5,4.5,-0.5
0,13.5,4.5,-0.5
0,-14.5,5.5,-0.5
0,-13.5,5.5,-0.5
0,-12.5,5.5,-0.5
0,-11.5,5.5,-0.5
0,-10.5,5.5,-0.5
1,-9.5,5.5,-0.5
0.488372093,-8.5,5.5,-0.5
0.4492131617,-7.5,5.5,-0.5
0.3377192982,-6.5,5.5,-0.5
0.3499670619,-5.5,5.5,-0.5
0.363342281,-4.5,5.5,-0.5
0.378199326,-3.5,5.5,-0.5
0.3749516918,-2.5,5.5,-0.5
0.375596817,-1.5,5.5,-0.5
0.3839387505,-0.5,5.5,-0.5
0.3720960929,0.5,5.5,-0.5
0.3594716738,1.5,5.5,-0.5
0.3638093389,2.5,5.5,-0.5
0.3806524493,3.5,5.5,-0.5
0.4338800412,4.5,5.5,-0.5
0.4722670975,5.5,5.5,-0.5
0.6033898305,6.5,5.5,-0.5
0.9444444444,7.5,5.5,-0.5
2,8.5,5.5,-0.5
0,9.5,5.5,-0.5
0,10.5,5.5,-0.5
0,11.5,5.5,-0.5
0,12.5,5.5,-0.5
0,13.5,5.5,-0.5
0,-14.5,6.5,-0.5
0,-13.5,6.5,-0.5
0,-12.5,6.5,-0.5
0,-11.5,6.5,-0.5
0,-10.5,6.5,-0.5
0,-9.5,6.5,-0.5
1,-8.5,6.5,-0.5
0.3833333333,-7.5,6.5,-0.5
0.5139116203,-6.5,6.5,-0.5
0.3950049293,-5.5,6.5,-0.5
0.3910798638,-4.5,6.5,-0.5
0.3967976247,-3.5,6.5,-0.5
0.426175054,-2.5,6.5,-0.5
0.4417213029,-1.5,6.5,-0.5
0.4263778122,-0.5,6.5,-0.5
0.4019332473,0.5,6.5,-0.5
0.386788725,1.5,6.5,-0.5
0.3842960004,2.5,6.5,-0.5
0.3974114152,3.5,6.5,-0.5
0.4971133394,4.5,6.5,-0.5
0.560455192,5.5,6.5,-0.5
0.6875,6.5,6.5,-0.5
2,7.5,6.5,-0.5
0,8.5,6.5,-0.5
0,9.5,6.5,-0.5
0,10.5,6.5,-0.5
0,11.5,6.5,-0.5
0,12.5,6.5,-0.5
0,13.5,6.5,-0.5
0,-14.5,7.5,-0.5
0,-13.5,7.5,-0.5
0,-12.5,7.5,-0.5
0,-11.5,7.5,-0.5
0,-10.5,7.5,-0.5
0,-9.5,7.5,-0.5
2,-8.5,7.5,-0.5
0.5333333333,-7.5,7.5,-0.5
0.6666666667,-6.5,7.5,-0.5
0.5081967213,-5.5,7.5,-0.5
0.451653944,-4.5,7.5,-0.5
0.4569471624,-3.5,7.5,-0.5
0.5096660808,-2.5,7.5,-0.5
0.5132726026,-1.5,7.5,-0.5
0.4575619979,-0.5,7.5,-0.5
0.42752729,0.5,7.5,-0.5
0.4220542231,1.5,7.5,-0.5
0.4269769651,2.5,7.5,-0.5
0.504181601,3.5,7.5,-0.5
0.7692307692,4.5,7.5,-0.5
0.9069767442,5.5,7.5,-0.5
1.6,6.5,7.5,-0.5
0,7.5,7.5,-0.5
0,8.5,7.5,-0.5
0,9.5,7.5,-0.5
0,10.5,7.5,-0.5
0,11.5,7.5,-0.5
0,12.5,7.5,-0.5
0,13.5,7.5,-0.5
0,-14.5,8.5,-0.5
0,-13.5,8.5,-0.5
0,-12.5,8.5,-0.5
0,-11.5,8.5,-0.5
0,-10.5,8.5,-0.5
0,-9.5,8.5,-0.5
0,-8.5,8.5,-0.5
2,-7.5,8.5,-0.5
0.75,-6.5,8.5,-0.5
0.6923076923,-5.5,8.5,-0.5
0.6721311475,-4.5,8.5,-0.5
0.4278350515,-3.5,8.5,-0.5
0.6733167082,-2.5,8.5,-0.5
0.6935749588,-1.5,8.5,-0.5
0.586059744,-0.5,8.5,-0.5
0.5705076551,0.5,8.5,-0.5
0.5832320778,1.5,8.5,-0.5
0.5401069519,2.5,8.5,-0.5
0.578125,3.5,8.5,-0.5
1.153846154,4.5,8.5,-0.5
1.333333333,5.5,8.5,-0.5
0,6.5,8.5,-0.5
0,7.5,8.5,-0.5
0,8.5,8.5,-0.5
0,9.5,8.5,-0.5
0,10.5,8.5,-0.5
0,11.5,8.5,-0.5
0,12.5,8.5,-0.5
0,13.5,8.5,-0.5
0,-14.5,9.5,-0.5
0,-13.5,9.5,-0.5
0,-12.5,9.5,-0.5
0,-11.5,9.5,-0.5
0,-10.5,9.5,-0.5
0,-9.5,9.5,-0.5
0,-8.5,9.5,-0.5
0,-7.5,9.5,-0.5
0,-6.5,9.5,-0.5
0,-5.5,9.5,-0.5
1,-4.5,9.5,-0.5
0.5714285714,-3.5,9.5,-0.5
0.3636363636,-2.5,9.5,-0.5
0.5294117647,-1.5,9.5,-0.5
0.5333333333,-0.5,9.5,-0.5
0.8205128205,0.5,9.5,-0.5
0.8461538462,1.5,9.5,-0.5
0.8888888889,2.5,9.5,-0.5
1.2,3.5,9.5,-0.5
2,4.5,9.5,-0.5
0,5.5,9.5,-0.5
0,6.5,9.5,-0.5
0,7.5,9.5,-0.5
0,8.5,9.5,-0.5
0,9.5,9.5,-0.5
0,10.5,9.5,-0.5
0,11.5,9.5,-0.5
0,12.5,9.5,-0.5
0,13.5,9.5,-0.5
0,-14.5,10.5,-0.5
0,-13.5,10.5,-0.5
0,-12.5,10.5,-0.5
0,-11.5,10.5,-0.5
0,-10.5,10.5,-0.5
0,-9.5,10.5,-0.5
0,-8.5,10.5,-0.5
0,-7.5,10.5,-0.5
0,-6.5,10.5,-0.5
0,-5.5,10.5,-0.5
0,-4.5,10.5,-0.5
0,-3.5,10.5,-0.5
0,-2.5,10.5,-0.5
0,-1.5,10.5,-0.5
0,-0.5,10.5,-0.5
2,0.5,10.5,-0.5
0,1.5,10.5,-0.5
0,2.5,10.5,-0.5
0,3.5,10.5,-0.5
0,4.5,10.5,-0.5
0,5.5,10.5,-0.5
0,6.5,10.5,-0.5
0,7.5,10.5,-0.5
0,8.5,10.5,-0.5
0,9.5,10.5,-0.5
0,10.5,10.5,-0.5
0,11.5,10.5,-0.5
0,12.5,10.5,-0.5
0,13.5,10.5,-0.5
0,-14.5,11.5,-0.5
0,-13.5,11.5,-0.5
0,-12.5,11.5,-0.5
0,-11.5,11.5,-0.5
0,-10.5,11.5,-0.5
0,-9.5,11.5,-0.5
0,-8.5,11.5,-0.5
0,-7.5,11.5,-0.5
0,-6.5,11.5,-0.5
0,-5.5,11.5,-0.5
0,-4.5,11.5,-0.5
0,-3.5,11.5,-0.5
0,-2.5,11.5,-0.5
0,-1.5,11.5,-0.5
0,-0.5,11.5,-0.5
0,0.5,11.5,-0.5
0,1.5,11.5,-0.5
0,2.5,11.5,-0.5
0,3.5,11.5,-0.5
0,4.5,11.5,-0.5
0,5.5,11.5,-0.5
0,6.5,11.5,-0.5
0,7.5,11.5,-0.5
0,8.5,11.5,-0.5
0,9.5,11.5,-0.5
0,10.5,11.5,-0.5
0,11.5,11.5,-0.5
0,12.5,11.5,-0.5
0,13.5,11.5,-0.5
0,-14.5,12.5,-0.5
0,-13.5,12.5,-0.5
0,-12.5,12.5,-0.5
0,-11.5,12.5,-0.5
0,-10.5,12.5,-0.5
0,-9.5,12.5,-0.5
0,-8.5,12.5,-0.5
0,-7.5,12.5,-0.5
0,-6.5,12.5,-0.5
0,-5.5,12.5,-0.5
0,-4.5,12.5,-0.5
0,-3.5,12.5,-0.5
0,-2.5,12.5,-0.5
0,-1.5,12.5,-0.5
0,-0.5,12.5,-0.5
0,0.5,12.5,-0.5
0,1.5,12.5,-0.5
0,2.5,12.5,-0.5
0,3.5,12.5,-0.5
0,4.5,12.5,-0.5
0,5.5,12.5,-0.5
0,6.5,12.5,-0.5
0,7.5,12.5,-0.5
0,8.5,12.5,-0.5
0,9.5,12.5,-0.5
0,10.5,12.5,-0.5
0,11.5,12.5,-0.5
0,12.5,12.5,-0.5
0,13.5,12.5,-0.5
0,-14.5,13.5,-0.5
0,-13.5,13.5,-0.5
0,-12.5,13.5,-0.5
0,-11.5,13.5,-0.5
0,-10.5,13.5,-0.5
0,-9.5,13.5,-0.5
0,-8.5,13.5,-0.5
0,-7.5,13.5,-0.5
0,-6.5,13.5,-0.5
0,-5.5,13.5,-0.5
0,-4.5,13.5,-0.5
0,-3.5,13.5,-0.5
0,-2.5,13.5,-0.5
0,-1.5,13.5,-0.5
0,-0.5,13.5,-0.5
0,0.5,13.5,-0.5
0,1.5,13.5,-0.5
0,2.5,13.5,-0.5
0,3.5,13.5,-0.5
0,4.5,13.5,-0.5
0,5.5,13.5,-0.5
0,6.5,13.5,-0.5
0,7.5,13.5,-0.5
0,8.5,13.5,-0.5
0,9.5,13.5,-0.5
0,10.5,13.5,-0.5
0,11.5,13.5,-0.5
0,12.5,13.5,-0.5
0,13.5,13.5,-0.5


==> anc/X_slice_1080_events_with_spectators.csv <==
"X_p_an","Points:0","Points:1","Points:2"
0,-14.5,-14.5,-0.5
0,-13.5,-14.5,-0.5
0,-12.5,-14.5,-0.5
0,-11.5,-14.5,-0.5
0,-10.5,-14.5,-0.5
0,-9.5,-14.5,-0.5
0,-8.5,-14.5,-0.5
0,-7.5,-14.5,-0.5
0,-6.5,-14.5,-0.5
0,-5.5,-14.5,-0.5
0,-4.5,-14.5,-0.5
0,-3.5,-14.5,-0.5
0,-2.5,-14.5,-0.5
0,-1.5,-14.5,-0.5
0,-0.5,-14.5,-0.5
0,0.5,-14.5,-0.5
0,1.5,-14.5,-0.5
0,2.5,-14.5,-0.5
0,3.5,-14.5,-0.5
0,4.5,-14.5,-0.5
0,5.5,-14.5,-0.5
0,6.5,-14.5,-0.5
0,7.5,-14.5,-0.5
0,8.5,-14.5,-0.5
0,9.5,-14.5,-0.5
0,10.5,-14.5,-0.5
0,11.5,-14.5,-0.5
0,12.5,-14.5,-0.5
0,13.5,-14.5,-0.5
0,-14.5,-13.5,-0.5
0,-13.5,-13.5,-0.5
0,-12.5,-13.5,-0.5
0,-11.5,-13.5,-0.5
0,-10.5,-13.5,-0.5
0,-9.5,-13.5,-0.5
0,-8.5,-13.5,-0.5
0,-7.5,-13.5,-0.5
0,-6.5,-13.5,-0.5
0,-5.5,-13.5,-0.5
0,-4.5,-13.5,-0.5
0,-3.5,-13.5,-0.5
0,-2.5,-13.5,-0.5
0,-1.5,-13.5,-0.5
0,-0.5,-13.5,-0.5
0,0.5,-13.5,-0.5
0,1.5,-13.5,-0.5
0,2.5,-13.5,-0.5
0,3.5,-13.5,-0.5
0,4.5,-13.5,-0.5
0,5.5,-13.5,-0.5
0,6.5,-13.5,-0.5
0,7.5,-13.5,-0.5
0,8.5,-13.5,-0.5
0,9.5,-13.5,-0.5
0,10.5,-13.5,-0.5
0,11.5,-13.5,-0.5
0,12.5,-13.5,-0.5
0,13.5,-13.5,-0.5
0,-14.5,-12.5,-0.5
0,-13.5,-12.5,-0.5
0,-12.5,-12.5,-0.5
0,-11.5,-12.5,-0.5
0,-10.5,-12.5,-0.5
0,-9.5,-12.5,-0.5
0,-8.5,-12.5,-0.5
0,-7.5,-12.5,-0.5
0,-6.5,-12.5,-0.5
0,-5.5,-12.5,-0.5
0,-4.5,-12.5,-0.5
0,-3.5,-12.5,-0.5
0,-2.5,-12.5,-0.5
0,-1.5,-12.5,-0.5
0,-0.5,-12.5,-0.5
0,0.5,-12.5,-0.5
0,1.5,-12.5,-0.5
0,2.5,-12.5,-0.5
0,3.5,-12.5,-0.5
0,4.5,-12.5,-0.5
0,5.5,-12.5,-0.5
0,6.5,-12.5,-0.5
0,7.5,-12.5,-0.5
0,8.5,-12.5,-0.5
0,9.5,-12.5,-0.5
0,10.5,-12.5,-0.5
0,11.5,-12.5,-0.5
0,12.5,-12.5,-0.5
0,13.5,-12.5,-0.5
0,-14.5,-11.5,-0.5
0,-13.5,-11.5,-0.5
0,-12.5,-11.5,-0.5
0,-11.5,-11.5,-0.5
0,-10.5,-11.5,-0.5
0,-9.5,-11.5,-0.5
0,-8.5,-11.5,-0.5
0,-7.5,-11.5,-0.5
0,-6.5,-11.5,-0.5
0,-5.5,-11.5,-0.5
0,-4.5,-11.5,-0.5
2,-3.5,-11.5,-0.5
1.333333333,-2.5,-11.5,-0.5
1.333333333,-1.5,-11.5,-0.5
1,-0.5,-11.5,-0.5
2,0.5,-11.5,-0.5
2,1.5,-11.5,-0.5
0,2.5,-11.5,-0.5
0,3.5,-11.5,-0.5
0,4.5,-11.5,-0.5
0,5.5,-11.5,-0.5
0,6.5,-11.5,-0.5
0,7.5,-11.5,-0.5
0,8.5,-11.5,-0.5
0,9.5,-11.5,-0.5
0,10.5,-11.5,-0.5
0,11.5,-11.5,-0.5
0,12.5,-11.5,-0.5
0,13.5,-11.5,-0.5
0,-14.5,-10.5,-0.5
0,-13.5,-10.5,-0.5
0,-12.5,-10.5,-0.5
0,-11.5,-10.5,-0.5
0,-10.5,-10.5,-0.5
0,-9.5,-10.5,-0.5
0,-8.5,-10.5,-0.5
0,-7.5,-10.5,-0.5
0,-6.5,-10.5,-0.5
2,-5.5,-10.5,-0.5
1,-4.5,-10.5,-0.5
1.222222222,-3.5,-10.5,-0.5
1.35,-2.5,-10.5,-0.5
1.285714286,-1.5,-10.5,-0.5
1.251336898,-0.5,-10.5,-0.5
1.534246575,0.5,-10.5,-0.5
1.257731959,1.5,-10.5,-0.5
1.513513513,2.5,-10.5,-0.5
1.777777778,3.5,-10.5,-0.5
2,4.5,-10.5,-0.5
2,5.5,-10.5,-0.5
0,6.5,-10.5,-0.5
0,7.5,-10.5,-0.5
0,8.5,-10.5,-0.5
0,9.5,-10.5,-0.5
0,10.5,-10.5,-0.5
0,11.5,-10.5,-0.5
0,12.5,-10.5,-0.5
0,13.5,-10.5,-0.5
0,-14.5,-9.5,-0.5
0,-13.5,-9.5,-0.5
0,-12.5,-9.5,-0.5
0,-11.5,-9.5,-0.5
0,-10.5,-9.5,-0.5
0,-9.5,-9.5,-0.5
0,-8.5,-9.5,-0.5
0,-7.5,-9.5,-0.5
1.25,-6.5,-9.5,-0.5
1.425,-5.5,-9.5,-0.5
1.163017032,-4.5,-9.5,-0.5
1.17775752,-3.5,-9.5,-0.5
1.161904762,-2.5,-9.5,-0.5
1.102675344,-1.5,-9.5,-0.5
1.07953411,-0.5,-9.5,-0.5
1.10719755,0.5,-9.5,-0.5
1.107474086,1.5,-9.5,-0.5
1.174767322,2.5,-9.5,-0.5
1.284883721,3.5,-9.5,-0.5
1.438202247,4.5,-9.5,-0.5
2,5.5,-9.5,-0.5
2,6.5,-9.5,-0.5
0,7.5,-9.5,-0.5
0,8.5,-9.5,-0.5
0,9.5,-9.5,-0.5
0,10.5,-9.5,-0.5
0,11.5,-9.5,-0.5
0,12.5,-9.5,-0.5
0,13.5,-9.5,-0.5
0,-14.5,-8.5,-0.5
0,-13.5,-8.5,-0.5
0,-12.5,-8.5,-0.5
0,-11.5,-8.5,-0.5
0,-10.5,-8.5,-0.5
0,-9.5,-8.5,-0.5
2,-8.5,-8.5,-0.5
1.24137931,-7.5,-8.5,-0.5
1.394495413,-6.5,-8.5,-0.5
1.158828749,-5.5,-8.5,-0.5
1.024681313,-4.5,-8.5,-0.5
0.9403281949,-3.5,-8.5,-0.5
0.9090055551,-2.5,-8.5,-0.5
0.8816006853,-1.5,-8.5,-0.5
0.8410186603,-0.5,-8.5,-0.5
0.8613183696,0.5,-8.5,-0.5
0.8943656263,1.5,-8.5,-0.5
0.9773889637,2.5,-8.5,-0.5
1.006772009,3.5,-8.5,-0.5
1.075376884,4.5,-8.5,-0.5
1.364016736,5.5,-8.5,-0.5
2,6.5,-8.5,-0.5
2,7.5,-8.5,-0.5
0,8.5,-8.5,-0.5
0,9.5,-8.5,-0.5
0,10.5,-8.5,-0.5
0,11.5,-8.5,-0.5
0,12.5,-8.5,-0.5
0,13.5,-8.5,-0.5
0,-14.5,-7.5,-0.5
0,-13.5,-7.5,-0.5
0,-12.5,-7.5,-0.5
0,-11.5,-7.5,-0.5
0,-10.5,-7.5,-0.5
0,-9.5,-7.5,-0.5
1.515151515,-8.5,-7.5,-0.5
1.305732484,-7.5,-7.5,-0.5
1.085187195,-6.5,-7.5,-0.5
0.9236059202,-5.5,-7.5,-0.5
0.8447781237,-4.5,-7.5,-0.5
0.8108972179,-3.5,-7.5,-0.5
0.7867362632,-2.5,-7.5,-0.5
0.7522056003,-1.5,-7.5,-0.5
0.7091977498,-0.5,-7.5,-0.5
0.7363187885,0.5,-7.5,-0.5
0.784985042,1.5,-7.5,-0.5
0.8318907888,2.5,-7.5,-0.5
0.8647657584,3.5,-7.5,-0.5
0.8869488014,4.5,-7.5,-0.5
1.033175356,5.5,-7.5,-0.5
1.296296296,6.5,-7.5,-0.5
1.857142857,7.5,-7.5,-0.5
0,8.5,-7.5,-0.5
0,9.5,-7.5,-0.5
0,10.5,-7.5,-0.5
0,11.5,-7.5,-0.5
0,12.5,-7.5,-0.5
0,13.5,-7.5,-0.5
0,-14.5,-6.5,-0.5
0,-13.5,-6.5,-0.5
0,-12.5,-6.5,-0.5
0,-11.5,-6.5,-0.5
2,-10.5,-6.5,-0.5
1.294117647,-9.5,-6.5,-0.5
1.139534884,-8.5,-6.5,-0.5
1.023883697,-7.5,-6.5,-0.5
0.8804128902,-6.5,-6.5,-0.5
0.8029007066,-5.5,-6.5,-0.5
0.7480926588,-4.5,-6.5,-0.5
0.6931206381,-3.5,-6.5,-0.5
0.6543084261,-2.5,-6.5,-0.5
0.6161996147,-1.5,-6.5,-0.5
0.6015602776,-0.5,-6.5,-0.5
0.623353326,0.5,-6.5,-0.5
0.6658058963,1.5,-6.5,-0.5
0.7178328255,2.5,-6.5,-0.5
0.7700051028,3.5,-6.5,-0.5
0.7991024408,4.5,-6.5,-0.5
0.8360271437,5.5,-6.5,-0.5
1.00509915,6.5,-6.5,-0.5
1.206030151,7.5,-6.5,-0.5
1.666666667,8.5,-6.5,-0.5
0,9.5,-6.5,-0.5
0,10.5,-6.5,-0.5
0,11.5,-6.5,-0.5
0,12.5,-6.5,-0.5
0,13.5,-6.5,-0.5
0,-14.5,-5.5,-0.5
0,-13.5,-5.5,-0.5
0,-12.5,-5.5,-0.5
0,-11.5,-5.5,-0.5
2,-10.5,-5.5,-0.5
1.040650406,-9.5,-5.5,-0.5
1.003355705,-8.5,-5.5,-0.5
0.885128842,-7.5,-5.5,-0.5
0.7945310626,-6.5,-5.5,-0.5
0.7312199646,-5.5,-5.5,-0.5
0.6627969472,-4.5,-5.5,-0.5
0.5921637514,-3.5,-5.5,-0.5
0.5338962829,-2.5,-5.5,-0.5
0.5050164663,-1.5,-5.5,-0.5
0.4985180861,-0.5,-5.5,-0.5
0.5143352893,0.5,-5.5,-0.5
0.5448011563,1.5,-5.5,-0.5
0.5990793366,2.5,-5.5,-0.5
0.6609043503,3.5,-5.5,-0.5
0.714753419,4.5,-5.5,-0.5
0.7574645925,5.5,-5.5,-0.5
0.811493907,6.5,-5.5,-0.5
1.016042781,7.5,-5.5,-0.5
1.333333333,8.5,-5.5,-0.5
2,9.5,-5.5,-0.5
0,10.5,-5.5,-0.5
0,11.5,-5.5,-0.5
0,12.5,-5.5,-0.5
0,13.5,-5.5,-0.5
0,-14.5,-4.5,-0.5
0,-13.5,-4.5,-0.5
0,-12.5,-4.5,-0.5
0,-11.5,-4.5,-0.5
1.043478261,-10.5,-4.5,-0.5
1.018518519,-9.5,-4.5,-0.5
0.9182352941,-8.5,-4.5,-0.5
0.8078036674,-7.5,-4.5,-0.5
0.7482075708,-6.5,-4.5,-0.5
0.6773987287,-5.5,-4.5,-0.5
0.5915196208,-4.5,-4.5,-0.5
0.5084563116,-3.5,-4.5,-0.5
0.4503843626,-2.5,-4.5,-0.5
0.4207234705,-1.5,-4.5,-0.5
0.4139387923,-0.5,-4.5,-0.5
0.4285974117,0.5,-4.5,-0.5
0.4585779484,1.5,-4.5,-0.5
0.514979844,2.5,-4.5,-0.5
0.5866039136,3.5,-4.5,-0.5
0.6450571621,4.5,-4.5,-0.5
0.7084062418,5.5,-4.5,-0.5
0.7621509824,6.5,-4.5,-0.5
0.8971492454,7.5,-4.5,-0.5
1.228723404,8.5,-4.5,-0.5
1.846153846,9.5,-4.5,-0.5
0,10.5,-4.5,-0.5
0,11.5,-4.5,-0.5
0,12.5,-4.5,-0.5
0,13.5,-4.5,-0.5
0,-14.5,-3.5,-0.5
0,-13.5,-3.5,-0.5
0,-12.5,-3.5,-0.5
2,-11.5,-3.5,-0.5
1.34375,-10.5,-3.5,-0.5
1.029551954,-9.5,-3.5,-0.5
0.8359185997,-8.5,-3.5,-0.5
0.7810520518,-7.5,-3.5,-0.5
0.7258826981,-6.5,-3.5,-0.5
0.6291199006,-5.5,-3.5,-0.5
0.5320368076,-4.5,-3.5,-0.5
0.456159996,-3.5,-3.5,-0.5
0.3960041893,-2.5,-3.5,-0.5
0.3608818513,-1.5,-3.5,-0.5
0.3565570592,-0.5,-3.5,-0.5
0.370085896,0.5,-3.5,-0.5
0.4039813904,1.5,-3.5,-0.5
0.4652005227,2.5,-3.5,-0.5
0.5456664056,3.5,-3.5,-0.5
0.6242155513,4.5,-3.5,-0.5
0.6908816927,5.5,-3.5,-0.5
0.7545250561,6.5,-3.5,-0.5
0.8353881588,7.5,-3.5,-0.5
1.091625616,8.5,-3.5,-0.5
1.423076923,9.5,-3.5,-0.5
0,10.5,-3.5,-0.5
0,11.5,-3.5,-0.5
0,12.5,-3.5,-0.5
0,13.5,-3.5,-0.5
0,-14.5,-2.5,-0.5
0,-13.5,-2.5,-0.5
0,-12.5,-2.5,-0.5
2,-11.5,-2.5,-0.5
1.117117117,-10.5,-2.5,-0.5
0.9290254237,-9.5,-2.5,-0.5
0.807027027,-8.5,-2.5,-0.5
0.7624194212,-7.5,-2.5,-0.5
0.7030103941,-6.5,-2.5,-0.5
0.5997700002,-5.5,-2.5,-0.5
0.4997523145,-4.5,-2.5,-0.5
0.4236305834,-3.5,-2.5,-0.5
0.363167203,-2.5,-2.5,-0.5
0.3263791468,-1.5,-2.5,-0.5
0.3224953596,-0.5,-2.5,-0.5
0.3326508905,0.5,-2.5,-0.5
0.3628230867,1.5,-2.5,-0.5
0.4253379469,2.5,-2.5,-0.5
0.5045062696,3.5,-2.5,-0.5
0.5908577464,4.5,-2.5,-0.5
0.6745870409,5.5,-2.5,-0.5
0.7527908105,6.5,-2.5,-0.5
0.8266313933,7.5,-2.5,-0.5
1.01474604,8.5,-2.5,-0.5
1.176470588,9.5,-2.5,-0.5
0,10.5,-2.5,-0.5
0,11.5,-2.5,-0.5
0,12.5,-2.5,-0.5
0,13.5,-2.5,-0.5
0,-14.5,-1.5,-0.5
0,-13.5,-1.5,-0.5
0,-12.5,-1.5,-0.5
2,-11.5,-1.5,-0.5
1.132653061,-10.5,-1.5,-0.5
0.8876850849,-9.5,-1.5,-0.5
0.8021597674,-8.5,-1.5,-0.5
0.7645304496,-7.5,-1.5,-0.5
0.6855558103,-6.5,-1.5,-0.5
0.5812628188,-5.5,-1.5,-0.5
0.4844271413,-4.5,-1.5,-0.5
0.40010782,-3.5,-1.5,-0.5
0.335656437,-2.5,-1.5,-0.5
0.3040408488,-1.5,-1.5,-0.5
0.3023896671,-0.5,-1.5,-0.5
0.3137251857,0.5,-1.5,-0.5
0.3463403464,1.5,-1.5,-0.5
0.4106351939,2.5,-1.5,-0.5
0.4809848719,3.5,-1.5,-0.5
0.5629526831,4.5,-1.5,-0.5
0.6581421347,5.5,-1.5,-0.5
0.7526774369,6.5,-1.5,-0.5
0.8289510885,7.5,-1.5,-0.5
0.9786561265,8.5,-1.5,-0.5
1.005464481,9.5,-1.5,-0.5
1,10.5,-1.5,-0.5
0,11.5,-1.5,-0.5
0,12.5,-1.5,-0.5
0,13.5,-1.5,-0.5
0,-14.5,-0.5,-0.5
0,-13.5,-0.5,-0.5
0,-12.5,-0.5,-0.5
2,-11.5,-0.5,-0.5
1.044776119,-10.5,-0.5,-0.5
0.8901098901,-9.5,-0.5,-0.5
0.8072550773,-8.5,-0.5,-0.5
0.7681729302,-7.5,-0.5,-0.5
0.6808182008,-6.5,-0.5,-0.5
0.5660037841,-5.5,-0.5,-0.5
0.4704298645,-4.5,-0.5,-0.5
0.3873226128,-3.5,-0.5,-0.5
0.3223879416,-2.5,-0.5,-0.5
0.2897242611,-1.5,-0.5,-0.5
0.287206345,-0.5,-0.5,-0.5
0.3042239236,0.5,-0.5,-0.5
0.3343359774,1.5,-0.5,-0.5
0.3984767002,2.5,-0.5,-0.5
0.476235765,3.5,-0.5,-0.5
0.5654414424,4.5,-0.5,-0.5
0.6600457581,5.5,-0.5,-0.5
0.7511045021,6.5,-0.5,-0.5
0.8129705455,7.5,-0.5,-0.5
0.9712149533,8.5,-0.5,-0.5
1.102040816,9.5,-0.5,-0.5
0,10.5,-0.5,-0.5
0,11.5,-0.5,-0.5
0,12.5,-0.5,-0.5
0,13.5,-0.5,-0.5
0,-14.5,0.5,-0.5
0,-13.5,0.5,-0.5
0,-12.5,0.5,-0.5
1.428571429,-11.5,0.5,-0.5
1.07079646,-10.5,0.5,-0.5
0.9344978166,-9.5,0.5,-0.5
0.8066206897,-8.5,0.5,-0.5
0.7497582368,-7.5,0.5,-0.5
0.677303697,-6.5,0.5,-0.5
0.5747715258,-5.5,0.5,-0.5
0.4700993342,-4.5,0.5,-0.5
0.392946089,-3.5,0.5,-0.5
0.3340109787,-2.5,0.5,-0.5
0.3004367748,-1.5,0.5,-0.5
0.2949343311,-0.5,0.5,-0.5
0.3117263471,0.5,0.5,-0.5
0.3404720159,1.5,0.5,-0.5
0.394750847,2.5,0.5,-0.5
0.4792411787,3.5,0.5,-0.5
0.5765051908,4.5,0.5,-0.5
0.6747222975,5.5,0.5,-0.5
0.7609219126,6.5,0.5,-0.5
0.8165562442,7.5,0.5,-0.5
0.9408333333,8.5,0.5,-0.5
1.187969925,9.5,0.5,-0.5
1,10.5,0.5,-0.5
0,11.5,0.5,-0.5
0,12.5,0.5,-0.5
0,13.5,0.5,-0.5
0,-14.5,1.5,-0.5
0,-13.5,1.5,-0.5
0,-12.5,1.5,-0.5
1.666666667,-11.5,1.5,-0.5
1.107142857,-10.5,1.5,-0.5
0.9970501475,-9.5,1.5,-0.5
0.8382110291,-8.5,1.5,-0.5
0.7782827596,-7.5,1.5,-0.5
0.6940786192,-6.5,1.5,-0.5
0.5927319716,-5.5,1.5,-0.5
0.4967229926,-4.5,1.5,-0.5
0.4194187978,-3.5,1.5,-0.5
0.3579139815,-2.5,1.5,-0.5
0.3249672873,-1.5,1.5,-0.5
0.3184788836,-0.5,1.5,-0.5
0.3342287951,0.5,1.5,-0.5
0.3598571627,1.5,1.5,-0.5
0.4020376001,2.5,1.5,-0.5
0.486352916,3.5,1.5,-0.5
0.5928476348,4.5,1.5,-0.5
0.7001183611,5.5,1.5,-0.5
0.7819536238,6.5,1.5,-0.5
0.8286346048,7.5,1.5,-0.5
0.9163802978,8.5,1.5,-0.5
1.090909091,9.5,1.5,-0.5
0,10.5,1.5,-0.5
0,11.5,1.5,-0.5
0,12.5,1.5,-0.5
0,13.5,1.5,-0.5
0,-14.5,2.5,-0.5
0,-13.5,2.5,-0.5
0,-12.5,2.5,-0.5
1.6,-11.5,2.5,-0.5
1.0625,-10.5,2.5,-0.5
1.081171548,-9.5,2.5,-0.5
0.872825354,-8.5,2.5,-0.5
0.7851840514,-7.5,2.5,-0.5
0.7169805195,-6.5,2.5,-0.5
0.6222527221,-5.5,2.5,-0.5
0.5345159263,-4.5,2.5,-0.5
0.4658917471,-3.5,2.5,-0.5
0.4050572116,-2.5,2.5,-0.5
0.3732443762,-1.5,2.5,-0.5
0.3614797917,-0.5,2.5,-0.5
0.3712633637,0.5,2.5,-0.5
0.3948153176,1.5,2.5,-0.5
0.4389377221,2.5,2.5,-0.5
0.525920583,3.5,2.5,-0.5
0.6196181509,4.5,2.5,-0.5
0.7157540952,5.5,2.5,-0.5
0.7912693029,6.5,2.5,-0.5
0.8405325444,7.5,2.5,-0.5
1.005649718,8.5,2.5,-0.5
0.9743589744,9.5,2.5,-0.5
0,10.5,2.5,-0.5
0,11.5,2.5,-0.5
0,12.5,2.5,-0.5
0,13.5,2.5,-0.5
0,-14.5,3.5,-0.5
0,-13.5,3.5,-0.5
0,-12.5,3.5,-0.5
0,-11.5,3.5,-0.5
1.357142857,-10.5,3.5,-0.5
1.072033898,-9.5,3.5,-0.5
0.9141087018,-8.5,3.5,-0.5
0.8103155752,-7.5,3.5,-0.5
0.7379695203,-6.5,3.5,-0.5
0.660319387,-5.5,3.5,-0.5
0.5922870562,-4.5,3.5,-0.5
0.533475723,-3.5,3.5,-0.5
0.4777250404,-2.5,3.5,-0.5
0.4378339011,-1.5,3.5,-0.5
0.417647727,-0.5,3.5,-0.5
0.4196372849,0.5,3.5,-0.5
0.4512010409,1.5,3.5,-0.5
0.5108084842,2.5,3.5,-0.5
0.5837993895,3.5,3.5,-0.5
0.6586688171,4.5,3.5,-0.5
0.72588244,5.5,3.5,-0.5
0.7780650429,6.5,3.5,-0.5
0.881324747,7.5,3.5,-0.5
1.086261981,8.5,3.5,-0.5
1.333333333,9.5,3.5,-0.5
0,10.5,3.5,-0.5
0,11.5,3.5,-0.5
0,12.5,3.5,-0.5
0,13.5,3.5,-0.5
0,-14.5,4.5,-0.5
0,-13.5,4.5,-0.5
0,-12.5,4.5,-0.5
0,-11.5,4.5,-0.5
1.666666667,-10.5,4.5,-0.5
0.96875,-9.5,4.5,-0.5
0.927184466,-8.5,4.5,-0.5
0.8496855346,-7.5,4.5,-0.5
0.7663077897,-6.5,4.5,-0.5
0.7111311983,-5.5,4.5,-0.5
0.6652847719,-4.5,4.5,-0.5
0.6139074971,-3.5,4.5,-0.5
0.549129642,-2.5,4.5,-0.5
0.5105257817,-1.5,4.5,-0.5
0.4886726609,-0.5,4.5,-0.5
0.4914794504,0.5,4.5,-0.5
0.5335260921,1.5,4.5,-0.5
0.5906591817,2.5,4.5,-0.5
0.6513572914,3.5,4.5,-0.5
0.6867427749,4.5,4.5,-0.5
0.7403952715,5.5,4.5,-0.5
0.8108108108,6.5,4.5,-0.5
0.9947275923,7.5,4.5,-0.5
1.060240964,8.5,4.5,-0.5
2,9.5,4.5,-0.5
0,10.5,4.5,-0.5
0,11.5,4.5,-0.5
0,12.5,4.5,-0.5
0,13.5,4.5,-0.5
0,-14.5,5.5,-0.5
0,-13.5,5.5,-0.5
0,-12.5,5.5,-0.5
0,-11.5,5.5,-0.5
0,-10.5,5.5,-0.5
0.6470588235,-9.5,5.5,-0.5
0.6477272727,-8.5,5.5,-0.5
0.8679621325,-7.5,5.5,-0.5
0.7922380336,-6.5,5.5,-0.5
0.7643514725,-5.5,5.5,-0.5
0.7490758186,-4.5,5.5,-0.5
0.7131798978,-3.5,5.5,-0.5
0.667807398,-2.5,5.5,-0.5
0.6393370166,-1.5,5.5,-0.5
0.617124478,-0.5,5.5,-0.5
0.6161414633,0.5,5.5,-0.5
0.6346891788,1.5,5.5,-0.5
0.6709666323,2.5,5.5,-0.5
0.7084326306,3.5,5.5,-0.5
0.7340546957,4.5,5.5,-0.5
0.7934580597,5.5,5.5,-0.5
0.9255490091,6.5,5.5,-0.5
1.094170404,7.5,5.5,-0.5
1.230769231,8.5,5.5,-0.5
0,9.5,5.5,-0.5
0,10.5,5.5,-0.5
0,11.5,5.5,-0.5
0,12.5,5.5,-0.5
0,13.5,5.5,-0.5
0,-14.5,6.5,-0.5
0,-13.5,6.5,-0.5
0,-12.5,6.5,-0.5
0,-11.5,6.5,-0.5
0,-10.5,6.5,-0.5
0.4,-9.5,6.5,-0.5
0.5142857143,-8.5,6.5,-0.5
0.9055555556,-7.5,6.5,-0.5
0.958263773,-6.5,6.5,-0.5
0.8911671924,-5.5,6.5,-0.5
0.8550895074,-4.5,6.5,-0.5
0.8298802374,-3.5,6.5,-0.5
0.8059108109,-2.5,6.5,-0.5
0.7718720061,-1.5,6.5,-0.5
0.7626289482,-0.5,6.5,-0.5
0.7608822808,0.5,6.5,-0.5
0.7641980494,1.5,6.5,-0.5
0.7714216584,2.5,6.5,-0.5
0.7920553335,3.5,6.5,-0.5
0.8482252142,4.5,6.5,-0.5
0.9782359679,5.5,6.5,-0.5
1.1484375,6.5,6.5,-0.5
1.6,7.5,6.5,-0.5
0,8.5,6.5,-0.5
0,9.5,6.5,-0.5
0,10.5,6.5,-0.5
0,11.5,6.5,-0.5
0,12.5,6.5,-0.5
0,13.5,6.5,-0.5
0,-14.5,7.5,-0.5
0,-13.5,7.5,-0.5
0,-12.5,7.5,-0.5
0,-11.5,7.5,-0.5
0,-10.5,7.5,-0.5
0,-9.5,7.5,-0.5
0,-8.5,7.5,-0.5
0.9714285714,-7.5,7.5,-0.5
1.239669421,-6.5,7.5,-0.5
1.129118433,-5.5,7.5,-0.5
1.056658878,-4.5,7.5,-0.5
0.999730821,-3.5,7.5,-0.5
0.9490461241,-2.5,7.5,-0.5
0.887632251,-1.5,7.5,-0.5
0.8741795528,-0.5,7.5,-0.5
0.8894795912,0.5,7.5,-0.5
0.8977983778,1.5,7.5,-0.5
0.9142330966,2.5,7.5,-0.5
0.9645180367,3.5,7.5,-0.5
1.104536489,4.5,7.5,-0.5
1.293413174,5.5,7.5,-0.5
1.166666667,6.5,7.5,-0.5
0,7.5,7.5,-0.5
0,8.5,7.5,-0.5
0,9.5,7.5,-0.5
0,10.5,7.5,-0.5
0,11.5,7.5,-0.5
0,12.5,7.5,-0.5
0,13.5,7.5,-0.5
0,-14.5,8.5,-0.5
0,-13.5,8.5,-0.5
0,-12.5,8.5,-0.5
0,-11.5,8.5,-0.5
0,-10.5,8.5,-0.5
0,-9.5,8.5,-0.5
0,-8.5,8.5,-0.5
0,-7.5,8.5,-0.5
1.555555556,-6.5,8.5,-0.5
1.46,-5.5,8.5,-0.5
1.227513228,-4.5,8.5,-0.5
1.19238477,-3.5,8.5,-0.5
1.18147951,-2.5,8.5,-0.5
1.087567568,-1.5,8.5,-0.5
1.077023074,-0.5,8.5,-0.5
1.12957265,0.5,8.5,-0.5
1.169188446,1.5,8.5,-0.5
1.2,2.5,8.5,-0.5
1.255520505,3.5,8.5,-0.5
1.52,4.5,8.5,-0.5
1.333333333,5.5,8.5,-0.5
0,6.5,8.5,-0.5
0,7.5,8.5,-0.5
0,8.5,8.5,-0.5
0,9.5,8.5,-0.5
0,10.5,8.5,-0.5
0,11.5,8.5,-0.5
0,12.5,8.5,-0.5
0,13.5,8.5,-0.5
0,-14.5,9.5,-0.5
0,-13.5,9.5,-0.5
0,-12.5,9.5,-0.5
0,-11.5,9.5,-0.5
0,-10.5,9.5,-0.5
0,-9.5,9.5,-0.5
0,-8.5,9.5,-0.5
0,-7.5,9.5,-0.5
0,-6.5,9.5,-0.5
1,-5.5,9.5,-0.5
1.142857143,-4.5,9.5,-0.5
1.304347826,-3.5,9.5,-0.5
1.05982906,-2.5,9.5,-0.5
1.216374269,-1.5,9.5,-0.5
1.273631841,-0.5,9.5,-0.5
1.536945813,0.5,9.5,-0.5
1.508982036,1.5,9.5,-0.5
1.297297297,2.5,9.5,-0.5
1.5,3.5,9.5,-0.5
0,4.5,9.5,-0.5
0,5.5,9.5,-0.5
0,6.5,9.5,-0.5
0,7.5,9.5,-0.5
0,8.5,9.5,-0.5
0,9.5,9.5,-0.5
0,10.5,9.5,-0.5
0,11.5,9.5,-0.5
0,12.5,9.5,-0.5
0,13.5,9.5,-0.5
0,-14.5,10.5,-0.5
0,-13.5,10.5,-0.5
0,-12.5,10.5,-0.5
0,-11.5,10.5,-0.5
0,-10.5,10.5,-0.5
0,-9.5,10.5,-0.5
0,-8.5,10.5,-0.5
0,-7.5,10.5,-0.5
0,-6.5,10.5,-0.5
0,-5.5,10.5,-0.5
0,-4.5,10.5,-0.5
0,-3.5,10.5,-0.5
1,-2.5,10.5,-0.5
1,-1.5,10.5,-0.5
1.666666667,-0.5,10.5,-0.5
1.777777778,0.5,10.5,-0.5
2,1.5,10.5,-0.5
2,2.5,10.5,-0.5
0,3.5,10.5,-0.5
0,4.5,10.5,-0.5
0,5.5,10.5,-0.5
0,6.5,10.5,-0.5
0,7.5,10.5,-0.5
0,8.5,10.5,-0.5
0,9.5,10.5,-0.5
0,10.5,10.5,-0.5
0,11.5,10.5,-0.5
0,12.5,10.5,-0.5
0,13.5,10.5,-0.5
0,-14.5,11.5,-0.5
0,-13.5,11.5,-0.5
0,-12.5,11.5,-0.5
0,-11.5,11.5,-0.5
0,-10.5,11.5,-0.5
0,-9.5,11.5,-0.5
0,-8.5,11.5,-0.5
0,-7.5,11.5,-0.5
0,-6.5,11.5,-0.5
0,-5.5,11.5,-0.5
0,-4.5,11.5,-0.5
0,-3.5,11.5,-0.5
0,-2.5,11.5,-0.5
0,-1.5,11.5,-0.5
0,-0.5,11.5,-0.5
0,0.5,11.5,-0.5
0,1.5,11.5,-0.5
0,2.5,11.5,-0.5
0,3.5,11.5,-0.5
0,4.5,11.5,-0.5
0,5.5,11.5,-0.5
0,6.5,11.5,-0.5
0,7.5,11.5,-0.5
0,8.5,11.5,-0.5
0,9.5,11.5,-0.5
0,10.5,11.5,-0.5
0,11.5,11.5,-0.5
0,12.5,11.5,-0.5
0,13.5,11.5,-0.5
0,-14.5,12.5,-0.5
0,-13.5,12.5,-0.5
0,-12.5,12.5,-0.5
0,-11.5,12.5,-0.5
0,-10.5,12.5,-0.5
0,-9.5,12.5,-0.5
0,-8.5,12.5,-0.5
0,-7.5,12.5,-0.5
0,-6.5,12.5,-0.5
0,-5.5,12.5,-0.5
0,-4.5,12.5,-0.5
0,-3.5,12.5,-0.5
0,-2.5,12.5,-0.5
0,-1.5,12.5,-0.5
0,-0.5,12.5,-0.5
0,0.5,12.5,-0.5
0,1.5,12.5,-0.5
0,2.5,12.5,-0.5
0,3.5,12.5,-0.5
0,4.5,12.5,-0.5
0,5.5,12.5,-0.5
0,6.5,12.5,-0.5
0,7.5,12.5,-0.5
0,8.5,12.5,-0.5
0,9.5,12.5,-0.5
0,10.5,12.5,-0.5
0,11.5,12.5,-0.5
0,12.5,12.5,-0.5
0,13.5,12.5,-0.5
0,-14.5,13.5,-0.5
0,-13.5,13.5,-0.5
0,-12.5,13.5,-0.5
0,-11.5,13.5,-0.5
0,-10.5,13.5,-0.5
0,-9.5,13.5,-0.5
0,-8.5,13.5,-0.5
0,-7.5,13.5,-0.5
0,-6.5,13.5,-0.5
0,-5.5,13.5,-0.5
0,-4.5,13.5,-0.5
0,-3.5,13.5,-0.5
0,-2.5,13.5,-0.5
0,-1.5,13.5,-0.5
0,-0.5,13.5,-0.5
0,0.5,13.5,-0.5
0,1.5,13.5,-0.5
0,2.5,13.5,-0.5
0,3.5,13.5,-0.5
0,4.5,13.5,-0.5
0,5.5,13.5,-0.5
0,6.5,13.5,-0.5
0,7.5,13.5,-0.5
0,8.5,13.5,-0.5
0,9.5,13.5,-0.5
0,10.5,13.5,-0.5
0,11.5,13.5,-0.5
0,12.5,13.5,-0.5
0,13.5,13.5,-0.5


==> anc/X_slice_1080_testparticles_no_spectators.csv <==
"hadron_tmn_landau00","hadron_tmn_landau01","hadron_tmn_landau02","hadron_tmn_landau03","hadron_tmn_landau11","hadron_tmn_landau12","hadron_tmn_landau13","hadron_tmn_landau22","hadron_tmn_landau23","hadron_tmn_landau33","Result","Points:0","Points:1","Points:2"
0,0,0,0,0,0,0,0,0,0,0,-14.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-6.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-5.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-4.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-3.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-2.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-1.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-0.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,0.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,1.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,2.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,3.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,4.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,5.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,6.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-6.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-5.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-4.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-3.5,-13.5,-0.5
0,0,-0,-0,0,0,0,0,0,-0,0,-2.5,-13.5,-0.5
0,0,0,-0,-0,0,0,-0,-0,0,0,-1.5,-13.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-0.5,-13.5,-0.5
0,-0,0,0,0,0,0,0,-0,0,0,0.5,-13.5,-0.5
0,-0,0,0,0,-0,0,0,-0,0,0,1.5,-13.5,-0.5
0,0,0,-0,0,-0,-0,0,0,0,0,2.5,-13.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,3.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,4.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,5.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,6.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-6.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-5.5,-12.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-4.5,-12.5,-0.5
0,0,0,-0,0,0,-0,0,-0,0,0,-3.5,-12.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-2.5,-12.5,-0.5
0,-0,-0,-0,0,0,-0,0,-0,0,0,-1.5,-12.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-0.5,-12.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,0.5,-12.5,-0.5
0,-0,0,0,0,0,-0,0,-0,0,0,1.5,-12.5,-0.5
0,-0,0,0,0,0,-0,0,-0,0,0,2.5,-12.5,-0.5
0,-0,0,-0,0,0,0,0,0,0,0,3.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,4.5,-12.5,-0.5
0,0,-0,0,0,0,-0,0,0,0,0,5.5,-12.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,6.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,-11.5,-0.5
0,0,0,0,0,-0,0,0,-0,0,0,-6.5,-11.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-5.5,-11.5,-0.5
0,-0,0,0,0,0,-0,0,-0,0,0,-4.5,-11.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-3.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-2.5,-11.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,-1.5,-11.5,-0.5
0,-0,0,0,0,0,-0,0,-0,0,0,-0.5,-11.5,-0.5
0,0,-0,-0,0,-0,-0,0,0,0,0,0.5,-11.5,-0.5
0,0,0,-0,0,-0,-0,0,0,0,0,1.5,-11.5,-0.5
0,-0,0,0,0,0,-0,0,0,0,0,2.5,-11.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,3.5,-11.5,-0.5
0,0,-0,0,0,0,-0,0,0,0,0,4.5,-11.5,-0.5
0,0,-0,0,0,0,-0,0,0,0,0,5.5,-11.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,6.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,-10.5,-0.5
0,0,0,-0,0,-0,-0,0,-0,0,0,-7.5,-10.5,-0.5
0,0,0,-0,0,-0,-0,0,-0,0,0,-6.5,-10.5,-0.5
0,-0,-0,0,0,0,-0,0,-0,0,0,-5.5,-10.5,-0.5
0,0,-0,-0,0,0,-0,0,-0,0,0,-4.5,-10.5,-0.5
0.001,0,-0,-0,0,0,0,0,-0,0,0,-3.5,-10.5,-0.5
0.001,0,0,0,0,0,0,0,0,0,0,-2.5,-10.5,-0.5
0.001,0,0,0,0,0,0,0,-0,0,0,-1.5,-10.5,-0.5
0.002,0,-0,-0,0,0,-0,0,-0,0,0,-0.5,-10.5,-0.5
0.002,0,-0,0,0,0,-0,0,0,0,0,0.5,-10.5,-0.5
0.001,-0,0,0,0,0,-0,0,0,0,0,1.5,-10.5,-0.5
0.001,0,0,-0,0,0,-0,0,0,0,0,2.5,-10.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,3.5,-10.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,4.5,-10.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,5.5,-10.5,-0.5
0,0,0,-0,0,0,-0,0,-0,0,0,6.5,-10.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,7.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,-9.5,-0.5
0,-0,0,0,0,-0,0,0,0,0,0,-9.5,-9.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-8.5,-9.5,-0.5
0,-0,0,-0,0,0,-0,0,-0,0,0,-7.5,-9.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-6.5,-9.5,-0.5
0.001,0,0,0,0,0,-0,0,-0,0,0,-5.5,-9.5,-0.5
0.002,-0,0,0,0,-0,-0,0,-0,0,0,-4.5,-9.5,-0.5
0.004,0,0,0,0,0,-0,0,-0,0.001,2,-3.5,-9.5,-0.5
0.008,0,0,0,0.001,0,-0,0.001,0,0.001,0,-2.5,-9.5,-0.5
0.011,0,0,0,0.001,0,0,0.001,-0,0.002,0.5,-1.5,-9.5,-0.5
0.012,0,0,0,0.001,0,0,0.001,-0,0.002,0.5,-0.5,-9.5,-0.5
0.011,0,0,0,0.001,0,0,0.001,0,0.002,0.5,0.5,-9.5,-0.5
0.008,0,0,-0,0.001,-0,-0,0.001,0,0.001,0,1.5,-9.5,-0.5
0.005,0,0,0,0,-0,-0,0,0,0.001,2,2.5,-9.5,-0.5
0.002,-0,0,0,0,-0,-0,0,0,0,0,3.5,-9.5,-0.5
0.001,0,0,0,0,-0,-0,0,0,0,0,4.5,-9.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,5.5,-9.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,6.5,-9.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,7.5,-9.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,8.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-8.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-10.5,-8.5,-0.5
0,-0,0,0,0,0,-0,0,-0,0,0,-9.5,-8.5,-0.5
0,0,-0,-0,0,0,-0,0,-0,0,0,-8.5,-8.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,-7.5,-8.5,-0.5
0.001,0,0,0,0,0,-0,0,-0,0,0,-6.5,-8.5,-0.5
0.005,0,0,0,0,0,-0,0,-0,0.001,2,-5.5,-8.5,-0.5
0.012,0,0,0,0.001,0,-0,0.001,-0,0.002,0.5,-4.5,-8.5,-0.5
0.025,0,-0,0,0.002,0,-0,0.002,-0,0.004,0.5,-3.5,-8.5,-0.5
0.04,0,0,0,0.003,0,-0,0.003,0,0.006,0.5,-2.5,-8.5,-0.5
0.054,0,-0,0,0.004,0,0,0.004,-0,0.008,0.5,-1.5,-8.5,-0.5
0.059,0,0,0,0.004,0,0,0.004,-0,0.009,0.5882352941,-0.5,-8.5,-0.5
0.054,0,-0,0,0.004,-0,0,0.004,-0,0.008,0.5,0.5,-8.5,-0.5
0.041,0,-0,-0,0.003,-0,0,0.003,0,0.006,0.5,1.5,-8.5,-0.5
0.025,-0,0,0,0.002,-0,-0,0.002,0,0.004,0.5,2.5,-8.5,-0.5
0.013,0,0,0,0.001,-0,-0,0.001,0,0.002,0.5,3.5,-8.5,-0.5
0.005,0,0,0,0,-0,-0,0,0,0.001,2,4.5,-8.5,-0.5
0.001,-0,0,-0,0,-0,-0,0,0,0,0,5.5,-8.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,6.5,-8.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,7.5,-8.5,-0.5
0,0,-0,0,0,-0,0,0,0,0,0,8.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-7.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-10.5,-7.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,-9.5,-7.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-8.5,-7.5,-0.5
0.002,0,0,0,0,0,-0,0,-0,0,0,-7.5,-7.5,-0.5
0.007,0,0,0,0,0,-0,0,-0,0.001,2,-6.5,-7.5,-0.5
0.022,0,0,0,0.002,0,-0,0.002,-0,0.003,0.2857142857,-5.5,-7.5,-0.5
0.05,0,-0,0,0.004,0,-0,0.004,-0,0.007,0.4,-4.5,-7.5,-0.5
0.089,0,0,0,0.007,0,-0,0.007,-0,0.012,0.3846153846,-3.5,-7.5,-0.5
0.132,-0,0,-0,0.01,0,-0,0.01,-0,0.018,0.4210526316,-2.5,-7.5,-0.5
0.166,0,0,-0,0.013,0,0,0.013,0,0.023,0.4081632653,-1.5,-7.5,-0.5
0.179,0,0,0,0.014,-0,0,0.014,0,0.025,0.4150943396,-0.5,-7.5,-0.5
0.167,0,-0,-0,0.013,-0,-0,0.013,0,0.024,0.44,0.5,-7.5,-0.5
0.132,-0,0,0,0.01,-0.001,0,0.01,0,0.019,0.4615384615,1.5,-7.5,-0.5
0.088,0,0,0,0.007,-0,-0,0.007,0,0.013,0.4444444444,2.5,-7.5,-0.5
0.048,0,-0,0,0.003,-0,-0,0.004,0,0.007,0.5714285714,3.5,-7.5,-0.5
0.021,-0,0,-0,0.001,-0,-0,0.002,0,0.003,0.6666666667,4.5,-7.5,-0.5
0.007,0,0,0,0,-0,-0,0.001,0,0.001,1,5.5,-7.5,-0.5
0.002,0,0,-0,0,-0,-0,0,0,0,0,6.5,-7.5,-0.5
0,0,0,-0,0,-0,-0,0,-0,0,0,7.5,-7.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,8.5,-7.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,9.5,-7.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,10.5,-7.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,11.5,-7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-6.5,-0.5
0,0,0,-0,0,0,0,0,0,0,0,-11.5,-6.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,-10.5,-6.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-9.5,-6.5,-0.5
0.001,0,0,0,0,0,-0,0,-0,0,0,-8.5,-6.5,-0.5
0.007,0,0,0,0,0,-0,0.001,-0,0.001,1,-7.5,-6.5,-0.5
0.025,0,0,0,0.002,0,-0,0.002,-0,0.003,0.2857142857,-6.5,-6.5,-0.5
0.065,0,0,0,0.005,0,-0,0.005,-0.001,0.009,0.4210526316,-5.5,-6.5,-0.5
0.131,0,-0,0,0.01,0,-0.001,0.01,-0.001,0.018,0.4210526316,-4.5,-6.5,-0.5
0.213,-0,0,0,0.016,0,-0,0.017,-0.001,0.029,0.4193548387,-3.5,-6.5,-0.5
0.291,0,0,0,0.023,0,0,0.023,-0,0.04,0.3953488372,-2.5,-6.5,-0.5
0.347,0,0,0,0.028,-0,0,0.027,0,0.047,0.3921568627,-1.5,-6.5,-0.5
0.368,-0,0,0,0.029,-0,0,0.029,0,0.05,0.3888888889,-0.5,-6.5,-0.5
0.347,0,0,0,0.027,-0,-0,0.027,0,0.049,0.427184466,0.5,-6.5,-0.5
0.29,0,0,0,0.023,-0.001,-0,0.023,0.001,0.041,0.4137931034,1.5,-6.5,-0.5
0.21,0,-0,0,0.016,-0.001,-0.001,0.017,0.001,0.03,0.4444444444,2.5,-6.5,-0.5
0.127,0,0,0,0.01,-0,-0,0.01,0.001,0.018,0.4210526316,3.5,-6.5,-0.5
0.063,0,0,-0,0.005,-0,-0,0.005,0.001,0.009,0.4210526316,4.5,-6.5,-0.5
0.025,0,-0,0,0.002,-0,-0,0.002,0,0.003,0.2857142857,5.5,-6.5,-0.5
0.007,0,0,-0,0.001,-0,-0,0,0,0.001,1,6.5,-6.5,-0.5
0.001,-0,0,0,0,-0,-0,0,0,0,0,7.5,-6.5,-0.5
0,0,0,-0,0,-0,0,0,0,0,0,8.5,-6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-6.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,10.5,-6.5,-0.5
0,0,-0,-0,0,0,0,0,0,0,0,11.5,-6.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,12.5,-6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-5.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,-12.5,-5.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-11.5,-5.5,-0.5
0,0,0,0,0,-0,-0,0,-0,0,0,-10.5,-5.5,-0.5
0.001,-0,-0,0,0,0,-0,0,-0,0,0,-9.5,-5.5,-0.5
0.005,0,0,-0,0,0,-0,0,-0,0.001,2,-8.5,-5.5,-0.5
0.02,-0,0,-0,0.001,0,-0,0.001,-0,0.003,0.8,-7.5,-5.5,-0.5
0.061,0,0,0,0.004,0,-0,0.005,-0,0.008,0.4705882353,-6.5,-5.5,-0.5
0.14,0,0,-0,0.011,-0,-0.001,0.011,-0.001,0.018,0.35,-5.5,-5.5,-0.5
0.253,-0,0,0,0.02,-0,-0.001,0.02,-0.001,0.033,0.3561643836,-4.5,-5.5,-0.5
0.374,0,0,0,0.03,-0,0,0.03,-0.001,0.049,0.3486238532,-3.5,-5.5,-0.5
0.475,0,0,0,0.038,-0,0.001,0.038,-0.001,0.063,0.3597122302,-2.5,-5.5,-0.5
0.54,0,-0,-0,0.044,-0,0.001,0.044,0,0.071,0.3396226415,-1.5,-5.5,-0.5
0.563,0,0,0,0.046,-0,0.001,0.046,0,0.075,0.3473053892,-0.5,-5.5,-0.5
0.539,-0,0,0,0.043,-0,0,0.044,0,0.072,0.3647798742,0.5,-5.5,-0.5
0.471,0,0,0,0.038,-0,-0,0.038,0.001,0.063,0.3597122302,1.5,-5.5,-0.5
0.367,0,-0,0,0.029,-0,-0.001,0.03,0.002,0.049,0.3703703704,2.5,-5.5,-0.5
0.249,-0,0,0,0.02,-0,-0.001,0.019,0.002,0.033,0.3888888889,3.5,-5.5,-0.5
0.14,-0,0,-0,0.011,-0,-0.001,0.01,0.001,0.019,0.45,4.5,-5.5,-0.5
0.061,-0,-0,-0,0.005,-0,-0,0.004,0,0.008,0.4705882353,5.5,-5.5,-0.5
0.02,0,0,0,0.001,-0,-0,0.001,0,0.003,0.8,6.5,-5.5,-0.5
0.005,-0,0,-0,0,-0,-0,0,0,0.001,2,7.5,-5.5,-0.5
0.001,0,0,0,0,-0,0,0,0,0,0,8.5,-5.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,9.5,-5.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,10.5,-5.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,11.5,-5.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,12.5,-5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-4.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-4.5,-0.5
0,0,0,-0,0,0,-0,0,-0,0,0,-12.5,-4.5,-0.5
0,0,-0,0,0,-0,-0,0,-0,0,0,-11.5,-4.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-10.5,-4.5,-0.5
0.002,0,0,0,0,0,-0,0,-0,0,0,-9.5,-4.5,-0.5
0.011,0,-0,-0,0.001,0,-0,0.001,-0,0.002,0.5,-8.5,-4.5,-0.5
0.042,0,0,0,0.003,0,-0,0.003,-0,0.006,0.5,-7.5,-4.5,-0.5
0.114,0,0,0,0.008,0,-0.001,0.009,-0,0.015,0.4375,-6.5,-4.5,-0.5
0.234,0,0,0,0.018,0,-0.001,0.018,-0,0.031,0.3880597015,-5.5,-4.5,-0.5
0.382,-0,-0,-0,0.031,-0,-0.001,0.03,-0.001,0.05,0.3603603604,-4.5,-4.5,-0.5
0.521,0,0,0,0.043,-0,0,0.042,-0.001,0.067,0.3289473684,-3.5,-4.5,-0.5
0.625,0,0,0,0.052,0,0.001,0.051,-0.001,0.08,0.3169398907,-2.5,-4.5,-0.5
0.682,0,-0,-0,0.057,0,0.001,0.057,0,0.087,0.2985074627,-1.5,-4.5,-0.5
0.702,0,0,-0,0.058,-0,0.001,0.059,0,0.09,0.309178744,-0.5,-4.5,-0.5
0.68,0,0,-0,0.056,-0.001,0,0.057,0,0.087,0.31,0.5,-4.5,-0.5
0.616,-0,0,-0,0.05,-0.001,-0,0.052,0.001,0.078,0.3111111111,1.5,-4.5,-0.5
0.512,-0,0,-0,0.042,-0,-0.001,0.042,0.002,0.066,0.32,2.5,-4.5,-0.5
0.38,-0,0,0,0.03,-0,-0.001,0.03,0.002,0.049,0.3486238532,3.5,-4.5,-0.5
0.236,0,-0,0,0.019,0,-0.001,0.018,0.001,0.031,0.3823529412,4.5,-4.5,-0.5
0.115,-0,-0,0,0.009,-0,-0.001,0.008,0,0.015,0.4375,5.5,-4.5,-0.5
0.043,-0,0,-0,0.003,-0,-0,0.003,0,0.006,0.5,6.5,-4.5,-0.5
0.011,0,-0,-0,0.001,-0,-0,0.001,0,0.001,0,7.5,-4.5,-0.5
0.002,0,-0,0,0,-0,-0,0,0,0,0,8.5,-4.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,9.5,-4.5,-0.5
0,0,0,-0,0,-0,-0,0,-0,0,0,10.5,-4.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,11.5,-4.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,12.5,-4.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-4.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-3.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-3.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-12.5,-3.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-11.5,-3.5,-0.5
0.001,0,0,0,0,0,-0,0,-0,0,0,-10.5,-3.5,-0.5
0.004,0,0,0,0,0,-0,0,-0,0,0,-9.5,-3.5,-0.5
0.019,0,0,0,0.001,0,-0,0.001,-0,0.003,0.8,-8.5,-3.5,-0.5
0.07,0,0,-0,0.005,0,-0.001,0.005,-0,0.009,0.4210526316,-7.5,-3.5,-0.5
0.174,-0,0,0,0.013,0,-0.001,0.013,-0.001,0.023,0.4081632653,-6.5,-3.5,-0.5
0.326,0,0,0,0.025,0,-0.002,0.026,-0.001,0.043,0.3829787234,-5.5,-3.5,-0.5
0.49,0,0,-0,0.041,0,-0.001,0.04,-0.001,0.063,0.3194444444,-4.5,-3.5,-0.5
0.627,-0,0,-0,0.052,0,0,0.051,-0.001,0.079,0.3076923077,-3.5,-3.5,-0.5
0.72,0,0,-0,0.06,0.001,0.001,0.06,-0,0.089,0.2775119617,-2.5,-3.5,-0.5
0.767,0,0,0,0.065,0,0.001,0.065,0,0.095,0.2666666667,-1.5,-3.5,-0.5
0.78,0,0,0,0.065,0,0.001,0.066,0.001,0.097,0.2807017544,-0.5,-3.5,-0.5
0.761,0,0,0,0.063,-0.001,0.001,0.065,0.001,0.094,0.2792792793,0.5,-3.5,-0.5
0.708,0,0,0,0.059,-0.001,0,0.06,0.001,0.087,0.2718446602,1.5,-3.5,-0.5
0.619,0,-0,0,0.052,-0.001,-0.001,0.051,0.001,0.078,0.2983425414,2.5,-3.5,-0.5
0.49,0,0,-0,0.04,0,-0.002,0.04,0.002,0.063,0.3216783217,3.5,-3.5,-0.5
0.329,0,0,0,0.026,0,-0.002,0.026,0.001,0.042,0.3404255319,4.5,-3.5,-0.5
0.177,-0,0,-0,0.013,0,-0.002,0.013,0,0.023,0.4081632653,5.5,-3.5,-0.5
0.072,0,0,0,0.005,-0,-0.001,0.005,0,0.01,0.5,6.5,-3.5,-0.5
0.021,-0,0,-0,0.001,-0,-0,0.002,0,0.003,0.6666666667,7.5,-3.5,-0.5
0.004,0,0,-0,0,-0,-0,0,0,0,0,8.5,-3.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,9.5,-3.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,10.5,-3.5,-0.5
0,-0,0,-0,0,-0,-0,0,0,0,0,11.5,-3.5,-0.5
0,0,-0,-0,0,-0,0,0,0,0,0,12.5,-3.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-3.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-2.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-2.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-12.5,-2.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,-11.5,-2.5,-0.5
0.001,0,0,0,0,0,-0,0,0,0,0,-10.5,-2.5,-0.5
0.006,-0,-0,-0,0.001,0,-0,0,0,0.001,1,-9.5,-2.5,-0.5
0.029,0,0,0,0.002,0,-0,0.002,-0,0.004,0.5,-8.5,-2.5,-0.5
0.097,0,0,0,0.007,0,-0.001,0.007,0,0.013,0.4444444444,-7.5,-2.5,-0.5
0.228,-0,0,0,0.017,0,-0.002,0.017,-0,0.03,0.40625,-6.5,-2.5,-0.5
0.401,0,0,0,0.032,0,-0.002,0.032,-0.001,0.052,0.3448275862,-5.5,-2.5,-0.5
0.568,0,0,0,0.047,0,-0.001,0.046,-0.001,0.072,0.3151515152,-4.5,-2.5,-0.5
0.693,0,0,0,0.058,0,0,0.057,-0.001,0.085,0.28,-3.5,-2.5,-0.5
0.772,0,0,0,0.065,0,0.001,0.064,0,0.094,0.269058296,-2.5,-2.5,-0.5
0.815,0,0,0,0.07,0,0.001,0.069,0.001,0.098,0.2447257384,-1.5,-2.5,-0.5
0.825,0,-0,0,0.07,0,0.001,0.071,0.001,0.1,0.2489626556,-0.5,-2.5,-0.5
0.811,-0,0,0,0.068,0,0.001,0.069,0.001,0.098,0.2553191489,0.5,-2.5,-0.5
0.77,-0,0,-0,0.065,0,0.001,0.065,0.001,0.094,0.2589285714,1.5,-2.5,-0.5
0.693,0,0,0,0.059,-0.001,-0,0.058,0.001,0.086,0.275862069,2.5,-2.5,-0.5
0.571,-0,0,0,0.047,-0,-0.001,0.048,0.001,0.073,0.3095238095,3.5,-2.5,-0.5
0.406,-0,0,0,0.032,0,-0.002,0.033,0,0.052,0.3418803419,4.5,-2.5,-0.5
0.234,-0,0,-0,0.018,0,-0.002,0.018,0,0.03,0.3636363636,5.5,-2.5,-0.5
0.102,0,-0,0,0.007,0,-0.001,0.007,0,0.013,0.4444444444,6.5,-2.5,-0.5
0.031,-0,0,0,0.002,-0,-0,0.002,0,0.004,0.5,7.5,-2.5,-0.5
0.006,0,0,0,0,-0,-0,0,0,0.001,2,8.5,-2.5,-0.5
0.001,0,0,0,0,-0,-0,0,0,0,0,9.5,-2.5,-0.5
0,-0,0,-0,0,-0,0,0,0,0,0,10.5,-2.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,11.5,-2.5,-0.5
0,-0,0,0,0,-0,0,0,0,0,0,12.5,-2.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-2.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-1.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-13.5,-1.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,-12.5,-1.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,-11.5,-1.5,-0.5
0.001,0,0,0,0,0,-0,0,0,0,0,-10.5,-1.5,-0.5
0.008,-0,0,0,0.001,0,-0,0,0,0.001,1,-9.5,-1.5,-0.5
0.038,0,0,0,0.003,0,-0,0.003,0,0.005,0.3636363636,-8.5,-1.5,-0.5
0.119,-0,0,0,0.009,0,-0.001,0.009,0,0.015,0.3636363636,-7.5,-1.5,-0.5
0.267,0,0,0,0.021,0,-0.002,0.02,0,0.035,0.3947368421,-6.5,-1.5,-0.5
0.449,0,-0,-0,0.036,-0,-0.002,0.036,0,0.058,0.3384615385,-5.5,-1.5,-0.5
0.613,0,-0,-0,0.051,-0,-0.001,0.05,0,0.077,0.3033707865,-4.5,-1.5,-0.5
0.729,0,0,0,0.062,-0,0,0.061,-0.001,0.089,0.2641509434,-3.5,-1.5,-0.5
0.796,0,0,-0,0.068,0,0.001,0.067,-0,0.095,0.2434782609,-2.5,-1.5,-0.5
0.835,0,-0,0,0.072,0.001,0.001,0.071,0,0.099,0.2314049587,-1.5,-1.5,-0.5
0.85,0,0,0,0.073,0.001,0.001,0.073,0.001,0.101,0.2267206478,-0.5,-1.5,-0.5
0.844,0,0,0,0.071,0.001,0.001,0.072,0,0.101,0.2459016393,0.5,-1.5,-0.5
0.81,0,0,0,0.068,0,0.001,0.069,-0.001,0.099,0.2627118644,1.5,-1.5,-0.5
0.739,-0,0,-0,0.063,0,-0,0.062,-0.001,0.092,0.2764976959,2.5,-1.5,-0.5
0.619,0,0,-0,0.052,-0,-0.001,0.052,-0.001,0.078,0.2857142857,3.5,-1.5,-0.5
0.451,0,0,0,0.035,-0,-0.002,0.037,0,0.058,0.3538461538,4.5,-1.5,-0.5
0.268,0,-0,0,0.02,-0,-0.002,0.021,-0,0.035,0.3947368421,5.5,-1.5,-0.5
0.121,0,0,0,0.009,0,-0.001,0.009,0,0.016,0.4117647059,6.5,-1.5,-0.5
0.038,0,0,0,0.003,-0,-0.001,0.003,0,0.005,0.3636363636,7.5,-1.5,-0.5
0.008,0,0,-0,0.001,-0,-0,0.001,0,0.001,0,8.5,-1.5,-0.5
0.001,0,0,-0,0,-0,-0,0,0,0,0,9.5,-1.5,-0.5
0,0,0,0,0,-0,-0,0,-0,0,0,10.5,-1.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,11.5,-1.5,-0.5
0,0,-0,-0,0,-0,0,0,-0,0,0,12.5,-1.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-1.5,-0.5
0,0,0,0,0,0,0,-0,0,0,0,-14.5,-0.5,-0.5
0,-0,0,0,0,-0,0,0,-0,0,0,-13.5,-0.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-12.5,-0.5,-0.5
0,0,0,-0,0,0,-0,0,0,0,0,-11.5,-0.5,-0.5
0.001,-0,0,-0,0,0,-0,0,0,0,0,-10.5,-0.5,-0.5
0.009,0,0,-0,0.001,0,-0,0.001,-0,0.001,0,-9.5,-0.5,-0.5
0.041,0,0,0,0.003,0,-0,0.003,0,0.005,0.3636363636,-8.5,-0.5,-0.5
0.127,0,-0,0,0.01,0,-0.001,0.009,0,0.016,0.4,-7.5,-0.5,-0.5
0.278,0,-0,0,0.021,0,-0.002,0.021,0.001,0.036,0.3846153846,-6.5,-0.5,-0.5
0.462,0,0,0,0.037,-0,-0.003,0.037,0.001,0.06,0.3432835821,-5.5,-0.5,-0.5
0.627,0,0,0,0.052,-0,-0.002,0.051,0,0.079,0.3076923077,-4.5,-0.5,-0.5
0.739,0,0,-0,0.063,0,0,0.062,-0.001,0.091,0.2685185185,-3.5,-0.5,-0.5
0.803,0,0,0,0.068,0,0.001,0.068,-0.001,0.096,0.2413793103,-2.5,-0.5,-0.5
0.838,0,0,-0,0.072,0,0.001,0.073,-0,0.099,0.2213114754,-1.5,-0.5,-0.5
0.856,0,0,0,0.073,-0,0.001,0.074,-0,0.101,0.2258064516,-0.5,-0.5,-0.5
0.855,0,-0,-0,0.073,0,0.001,0.074,-0.001,0.102,0.2329317269,0.5,-0.5,-0.5
0.822,0,0,0,0.07,0.001,0,0.071,-0.002,0.1,0.2489626556,1.5,-0.5,-0.5
0.754,0,0,0,0.063,0.001,-0,0.064,-0.002,0.094,0.2805429864,2.5,-0.5,-0.5
0.633,0,0,0,0.052,0,-0.001,0.053,-0.001,0.08,0.3027027027,3.5,-0.5,-0.5
0.463,0,-0,-0,0.036,-0,-0.002,0.038,-0.001,0.059,0.3458646617,4.5,-0.5,-0.5
0.278,-0,-0,-0,0.021,0,-0.002,0.022,-0,0.036,0.3797468354,5.5,-0.5,-0.5
0.128,0,0,0,0.01,0,-0.001,0.01,0,0.016,0.3333333333,6.5,-0.5,-0.5
0.041,0,0,-0,0.003,0,-0.001,0.003,0,0.005,0.3636363636,7.5,-0.5,-0.5
0.009,0,-0,0,0.001,0,-0,0.001,0,0.001,0,8.5,-0.5,-0.5
0.001,0,0,-0,0,-0,-0,0,0,0,0,9.5,-0.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,10.5,-0.5,-0.5
0,0,0,-0,0,-0,-0,0,0,0,0,11.5,-0.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,12.5,-0.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-0.5,-0.5
0,-0,0,-0,0,-0,0,0,-0,0,0,-14.5,0.5,-0.5
0,0,-0,0,0,0,0,0,-0,0,0,-13.5,0.5,-0.5
0,0,-0,0,0,-0,0,0,0,0,0,-12.5,0.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-11.5,0.5,-0.5
0.001,0,0,0,0,-0,-0,0,0,0,0,-10.5,0.5,-0.5
0.008,0,0,0,0.001,-0,-0,0.001,-0,0.001,0,-9.5,0.5,-0.5
0.037,0,0,-0,0.003,0,-0.001,0.003,0,0.005,0.3636363636,-8.5,0.5,-0.5
0.118,0,0,0,0.009,0,-0.001,0.009,0,0.015,0.3636363636,-7.5,0.5,-0.5
0.264,0,0,0,0.02,-0,-0.002,0.02,0.001,0.034,0.3783783784,-6.5,0.5,-0.5
0.446,0,-0,-0,0.035,-0,-0.003,0.035,0.001,0.058,0.359375,-5.5,0.5,-0.5
0.613,0,0,0,0.05,-0,-0.002,0.05,0,0.078,0.3146067416,-4.5,0.5,-0.5
0.73,0,0,0,0.062,0,0,0.061,-0.001,0.091,0.2803738318,-3.5,0.5,-0.5
0.795,-0,0,-0,0.067,0,0.002,0.068,-0.001,0.097,0.2586206897,-2.5,0.5,-0.5
0.829,-0,0,0,0.071,-0,0.002,0.071,-0.001,0.1,0.2396694215,-1.5,0.5,-0.5
0.847,0,0,0,0.072,-0,0.001,0.073,-0.001,0.101,0.2357723577,-0.5,0.5,-0.5
0.843,0,0,0,0.072,0,0,0.073,-0.001,0.101,0.2357723577,0.5,0.5,-0.5
0.811,0,0,0,0.069,0,0.001,0.07,-0.002,0.099,0.2521008403,1.5,0.5,-0.5
0.739,0,0,0,0.062,0.001,-0,0.063,-0.002,0.092,0.2764976959,2.5,0.5,-0.5
0.615,0,0,0,0.05,0,-0.001,0.051,-0.001,0.078,0.312849162,3.5,0.5,-0.5
0.449,0,0,0,0.035,0,-0.002,0.036,-0,0.058,0.3565891473,4.5,0.5,-0.5
0.266,0,0,0,0.02,0,-0.002,0.021,-0,0.035,0.3947368421,5.5,0.5,-0.5
0.12,-0,0,0,0.009,0,-0.001,0.009,0,0.015,0.3636363636,6.5,0.5,-0.5
0.038,-0,0,0,0.003,0,-0,0.003,0,0.005,0.3636363636,7.5,0.5,-0.5
0.008,-0,-0,-0,0.001,0,-0,0.001,0,0.001,0,8.5,0.5,-0.5
0.001,-0,-0,-0,0,0,-0,0,0,0,0,9.5,0.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,10.5,0.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,11.5,0.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,12.5,0.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,0.5,-0.5
0,-0,0,-0,0,-0,0,0,-0,0,0,-14.5,1.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-13.5,1.5,-0.5
0,-0,0,-0,0,-0,0,0,0,0,0,-12.5,1.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,-11.5,1.5,-0.5
0.001,-0,0,-0,0,-0,-0,0,0,0,0,-10.5,1.5,-0.5
0.006,0,0,0,0.001,-0,-0,0,0,0.001,1,-9.5,1.5,-0.5
0.029,0,0,-0,0.002,-0,-0,0.002,0,0.004,0.5,-8.5,1.5,-0.5
0.098,-0,0,0,0.008,-0,-0.001,0.007,0,0.012,0.3703703704,-7.5,1.5,-0.5
0.228,0,-0,0,0.017,-0,-0.002,0.018,0,0.03,0.4,-6.5,1.5,-0.5
0.402,0,0,0,0.031,-0,-0.002,0.032,0,0.053,0.3793103448,-5.5,1.5,-0.5
0.569,0,-0,0,0.046,0,-0.001,0.046,0,0.073,0.3272727273,-4.5,1.5,-0.5
0.695,0,0,0,0.058,-0,0,0.058,-0,0.088,0.2941176471,-3.5,1.5,-0.5
0.769,0,-0,0,0.065,0,0.002,0.065,-0.001,0.096,0.2743362832,-2.5,1.5,-0.5
0.808,0,0,-0,0.069,0,0.002,0.069,-0,0.099,0.253164557,-1.5,1.5,-0.5
0.826,0,0,0,0.071,0,0.001,0.07,-0,0.1,0.2489626556,-0.5,1.5,-0.5
0.818,0,-0,0,0.07,0.001,0.001,0.071,-0.001,0.1,0.2489626556,0.5,1.5,-0.5
0.777,0,-0,0,0.066,0,0.001,0.067,-0.001,0.095,0.2543859649,1.5,1.5,-0.5
0.699,0,0,0,0.058,-0,-0,0.059,-0.001,0.087,0.2843137255,2.5,1.5,-0.5
0.57,0,-0,0,0.046,0,-0.002,0.047,-0.001,0.072,0.3151515152,3.5,1.5,-0.5
0.402,-0,0,0,0.032,0.001,-0.002,0.032,-0.001,0.052,0.3448275862,4.5,1.5,-0.5
0.228,0,0,0,0.017,0,-0.002,0.017,-0,0.03,0.40625,5.5,1.5,-0.5
0.098,0,0,0,0.007,0,-0.001,0.007,0,0.013,0.4444444444,6.5,1.5,-0.5
0.03,0,-0,0,0.002,0,-0,0.002,0,0.004,0.5,7.5,1.5,-0.5
0.006,-0,0,0,0,0,-0,0,0,0.001,2,8.5,1.5,-0.5
0.001,0,0,0,0,0,-0,0,0,0,0,9.5,1.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,10.5,1.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,11.5,1.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,12.5,1.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,1.5,-0.5
0,-0,0,-0,0,0,0,0,0,-0,0,-14.5,2.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,-13.5,2.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,-12.5,2.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,-11.5,2.5,-0.5
0.001,0,-0,0,0,-0,-0,0,0,0,0,-10.5,2.5,-0.5
0.004,0,0,0,0,-0,-0,0,0,0,0,-9.5,2.5,-0.5
0.02,-0,0,-0,0.002,-0,-0,0.001,0,0.002,0.4,-8.5,2.5,-0.5
0.071,0,-0,0,0.005,-0,-0.001,0.005,0,0.009,0.4210526316,-7.5,2.5,-0.5
0.176,-0,-0,0,0.013,-0,-0.001,0.014,0,0.023,0.4,-6.5,2.5,-0.5
0.328,0,0,-0,0.025,-0,-0.001,0.026,0,0.043,0.3829787234,-5.5,2.5,-0.5
0.489,-0,0,-0,0.039,0,-0.001,0.039,0.001,0.063,0.3404255319,-4.5,2.5,-0.5
0.623,0,0,-0,0.051,-0,0,0.051,0.001,0.08,0.3186813187,-3.5,2.5,-0.5
0.715,0,-0,0,0.06,-0,0.001,0.059,0.001,0.091,0.3047619048,-2.5,2.5,-0.5
0.767,0,-0,0,0.065,-0,0.002,0.065,0,0.096,0.2743362832,-1.5,2.5,-0.5
0.786,0,-0,-0,0.067,-0,0.001,0.067,-0,0.097,0.2597402597,-0.5,2.5,-0.5
0.767,-0,-0,0,0.064,0,0.001,0.065,-0,0.095,0.2767857143,0.5,2.5,-0.5
0.716,0,0,0,0.06,-0,0,0.061,-0.001,0.089,0.2761904762,1.5,2.5,-0.5
0.629,0,0,0,0.052,-0,-0.001,0.053,-0.001,0.079,0.2934782609,2.5,2.5,-0.5
0.496,-0,-0,-0,0.041,0,-0.002,0.041,-0.001,0.063,0.3034482759,3.5,2.5,-0.5
0.325,0,0,0,0.026,0,-0.002,0.025,-0.001,0.042,0.3655913978,4.5,2.5,-0.5
0.17,-0,0,0,0.013,0,-0.002,0.012,-0.001,0.022,0.4255319149,5.5,2.5,-0.5
0.068,-0,-0,0,0.005,0,-0.001,0.005,-0,0.009,0.4210526316,6.5,2.5,-0.5
0.019,-0,0,-0,0.001,0,-0,0.001,0,0.002,0.5,7.5,2.5,-0.5
0.004,0,0,-0,0,0,-0,0,-0,0,0,8.5,2.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,9.5,2.5,-0.5
0,-0,-0,-0,0,0,0,0,0,0,0,10.5,2.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,11.5,2.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,2.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,2.5,-0.5
0,0,-0,0,-0,0,-0,0,0,-0,0,-14.5,3.5,-0.5
0,0,-0,0,0,0,0,0,-0,0,0,-13.5,3.5,-0.5
0,0,-0,0,0,0,0,0,-0,0,0,-12.5,3.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,-11.5,3.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-10.5,3.5,-0.5
0.002,0,0,0,0,-0,-0,0,0,0,0,-9.5,3.5,-0.5
0.011,0,0,-0,0.001,-0,-0,0.001,0,0.001,0,-8.5,3.5,-0.5
0.043,0,-0,0,0.003,-0,-0,0.003,0,0.006,0.5,-7.5,3.5,-0.5
0.117,0,0,0,0.009,-0,-0.001,0.009,0,0.015,0.3636363636,-6.5,3.5,-0.5
0.236,0,-0,0,0.018,-0,-0.001,0.018,0.001,0.031,0.3880597015,-5.5,3.5,-0.5
0.378,0,0,0,0.03,0,-0.001,0.03,0.001,0.05,0.3636363636,-4.5,3.5,-0.5
0.512,-0,0,0,0.041,0,0,0.041,0.002,0.067,0.3489932886,-3.5,3.5,-0.5
0.618,0,-0,0,0.051,-0,0,0.05,0.001,0.08,0.3314917127,-2.5,3.5,-0.5
0.681,0,-0,0,0.056,0,0.001,0.056,0.001,0.087,0.3115577889,-1.5,3.5,-0.5
0.703,-0,0,0,0.059,-0,0.001,0.059,0,0.089,0.2898550725,-0.5,3.5,-0.5
0.68,0,0,0,0.057,-0,0.001,0.057,-0.001,0.087,0.2985074627,0.5,3.5,-0.5
0.617,0,0,0,0.05,-0.001,-0,0.051,-0.001,0.079,0.3222222222,1.5,3.5,-0.5
0.519,-0,0,0,0.042,-0,-0.001,0.043,-0.001,0.067,0.3289473684,2.5,3.5,-0.5
0.384,0,0,0,0.031,0,-0.002,0.031,-0.001,0.051,0.3539823009,3.5,3.5,-0.5
0.233,0,-0,0,0.018,0,-0.002,0.018,-0.001,0.031,0.3880597015,4.5,3.5,-0.5
0.111,0,0,0,0.008,0,-0.001,0.008,-0.001,0.015,0.4516129032,5.5,3.5,-0.5
0.039,0,0,0,0.003,0,-0,0.003,-0,0.005,0.3636363636,6.5,3.5,-0.5
0.01,0,0,0,0.001,0,-0,0.001,-0,0.001,0,7.5,3.5,-0.5
0.002,-0,-0,0,0,0,0,0,-0,0,0,8.5,3.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,9.5,3.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,10.5,3.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,11.5,3.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,3.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,3.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,4.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-13.5,4.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,-12.5,4.5,-0.5
0,0,0,-0,0,0,-0,0,0,0,0,-11.5,4.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-10.5,4.5,-0.5
0.001,0,0,0,0,-0,-0,0,0,0,0,-9.5,4.5,-0.5
0.005,-0,0,0,0,-0,-0,0,0,0.001,2,-8.5,4.5,-0.5
0.021,0,0,0,0.001,-0,-0,0.002,0,0.003,0.6666666667,-7.5,4.5,-0.5
0.063,0,0,-0,0.005,-0,-0,0.005,0,0.008,0.3333333333,-6.5,4.5,-0.5
0.142,0,0,0,0.011,-0,-0.001,0.011,0.001,0.019,0.3902439024,-5.5,4.5,-0.5
0.251,0,-0,0,0.019,-0,-0.001,0.02,0.001,0.034,0.4109589041,-4.5,4.5,-0.5
0.368,0,0,0,0.029,0,0,0.029,0.001,0.049,0.3738317757,-3.5,4.5,-0.5
0.469,0,0,-0,0.038,0,-0,0.038,0.001,0.061,0.3357664234,-2.5,4.5,-0.5
0.535,0,-0,0,0.044,0,0.001,0.044,0.001,0.07,0.3291139241,-1.5,4.5,-0.5
0.556,0,-0,0,0.045,0,0.001,0.045,0,0.074,0.3536585366,-0.5,4.5,-0.5
0.533,0,0,0,0.043,0,0,0.043,-0,0.071,0.3566878981,0.5,4.5,-0.5
0.468,0,0,0,0.037,-0,-0,0.038,-0.001,0.062,0.3649635036,1.5,4.5,-0.5
0.37,0,0,0,0.029,0,-0.001,0.03,-0.001,0.049,0.3703703704,2.5,4.5,-0.5
0.252,0,0,0,0.019,0,-0.001,0.02,-0.001,0.034,0.4109589041,3.5,4.5,-0.5
0.14,0,0,0,0.01,0,-0.001,0.01,-0.001,0.02,0.5,4.5,4.5,-0.5
0.059,0,0,-0,0.004,0,-0.001,0.004,-0,0.008,0.5,5.5,4.5,-0.5
0.018,0,0,0,0.001,0,-0,0.001,-0,0.002,0.5,6.5,4.5,-0.5
0.004,-0,0,0,0,0,-0,0,-0,0.001,2,7.5,4.5,-0.5
0.001,-0,0,-0,0,0,0,0,-0,0,0,8.5,4.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,9.5,4.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,10.5,4.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,4.5,-0.5
0,0,0,0,-0,0,-0,0,0,0,0,12.5,4.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,4.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,5.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,-12.5,5.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-11.5,5.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-10.5,5.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-9.5,5.5,-0.5
0.002,0,0,0,0,-0,-0,0,0,0,0,-8.5,5.5,-0.5
0.007,-0,0,-0,0.001,-0,-0,0.001,0,0.001,0,-7.5,5.5,-0.5
0.025,0,-0,0,0.002,-0,-0,0.002,0,0.003,0.2857142857,-6.5,5.5,-0.5
0.065,-0,0,-0,0.005,-0,-0,0.005,0.001,0.009,0.4210526316,-5.5,5.5,-0.5
0.131,0,0,0,0.01,-0,-0,0.01,0.001,0.018,0.4210526316,-4.5,5.5,-0.5
0.211,0,0,0,0.016,0,-0,0.016,0.001,0.029,0.4262295082,-3.5,5.5,-0.5
0.288,0,0,-0,0.023,0,0,0.023,0.001,0.039,0.3764705882,-2.5,5.5,-0.5
0.342,0,0,0,0.027,0,0,0.027,0.001,0.047,0.396039604,-1.5,5.5,-0.5
0.359,-0,0,0,0.028,0,0,0.028,0.001,0.05,0.4150943396,-0.5,5.5,-0.5
0.34,0,-0,0,0.027,0,-0,0.027,-0,0.047,0.396039604,0.5,5.5,-0.5
0.287,0,0,0,0.022,-0,-0,0.023,-0.001,0.039,0.4047619048,1.5,5.5,-0.5
0.211,0,0,0,0.016,0,-0,0.017,-0.001,0.029,0.4193548387,2.5,5.5,-0.5
0.132,0,0,-0,0.01,0,-0.001,0.01,-0.001,0.018,0.4210526316,3.5,5.5,-0.5
0.066,-0,0,-0,0.005,0,-0.001,0.005,-0,0.01,0.5,4.5,5.5,-0.5
0.024,0,-0,0,0.002,0,-0,0.002,-0,0.004,0.5,5.5,5.5,-0.5
0.007,0,-0,0,0.001,0,-0,0.001,-0,0.001,0,6.5,5.5,-0.5
0.002,-0,-0,0,0,0,-0,0,-0,0,0,7.5,5.5,-0.5
0,-0,-0,0,0,0,0,0,-0,0,0,8.5,5.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,9.5,5.5,-0.5
0,0,0,-0,0,0,0,0,-0,0,0,10.5,5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,6.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,-12.5,6.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,-11.5,6.5,-0.5
0,0,-0,-0,0,-0,-0,0,0,0,0,-10.5,6.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-9.5,6.5,-0.5
0,0,0,-0,0,0,-0,0,0,0,0,-8.5,6.5,-0.5
0.002,0,0,-0,0,0,-0,0,0,0,0,-7.5,6.5,-0.5
0.007,-0,0,0,0.001,-0,-0,0.001,0,0.001,0,-6.5,6.5,-0.5
0.022,0,0,0,0.002,-0,-0,0.002,0,0.003,0.2857142857,-5.5,6.5,-0.5
0.049,0,-0,0,0.004,-0,-0,0.004,0.001,0.007,0.4,-4.5,6.5,-0.5
0.087,0,0,-0,0.007,-0,-0,0.006,0.001,0.013,0.5384615385,-3.5,6.5,-0.5
0.129,0,-0,0,0.01,-0,-0,0.01,0.001,0.018,0.4210526316,-2.5,6.5,-0.5
0.162,0,0,-0,0.012,0,-0,0.012,0.001,0.023,0.4680851064,-1.5,6.5,-0.5
0.173,0,-0,0,0.013,0,-0,0.013,0,0.025,0.4705882353,-0.5,6.5,-0.5
0.161,0,-0,0,0.012,0,-0,0.012,-0,0.023,0.4680851064,0.5,6.5,-0.5
0.129,0,0,0,0.01,0,-0,0.01,-0.001,0.018,0.4210526316,1.5,6.5,-0.5
0.089,-0,0,-0,0.007,0,-0,0.007,-0.001,0.013,0.4444444444,2.5,6.5,-0.5
0.051,0,0,0,0.004,0,-0,0.004,-0,0.007,0.4,3.5,6.5,-0.5
0.023,0,-0,0,0.002,-0,-0,0.002,-0,0.003,0.2857142857,4.5,6.5,-0.5
0.007,-0,0,0,0,0,-0,0.001,-0,0.001,1,5.5,6.5,-0.5
0.002,0,0,0,0,0,-0,0,-0,0,0,6.5,6.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,7.5,6.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,8.5,6.5,-0.5
0,0,0,0,0,-0,0,0,-0,0,0,9.5,6.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,10.5,6.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,11.5,6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,7.5,-0.5
0,-0,0,-0,0,-0,-0,0,0,0,0,-11.5,7.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,-10.5,7.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-9.5,7.5,-0.5
0,-0,0,-0,0,0,-0,0,0,0,0,-8.5,7.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,-7.5,7.5,-0.5
0.001,0,0,-0,0,-0,-0,0,0,0,0,-6.5,7.5,-0.5
0.005,0,0,0,0,-0,-0,0,0,0.001,2,-5.5,7.5,-0.5
0.012,0,0,0,0.001,-0,-0,0.001,0,0.002,0.5,-4.5,7.5,-0.5
0.024,0,0,0,0.002,0,-0,0.002,0,0.004,0.5,-3.5,7.5,-0.5
0.039,-0,0,0,0.003,0,-0,0.003,0,0.006,0.5,-2.5,7.5,-0.5
0.053,-0,0,-0,0.004,0,-0,0.004,0,0.007,0.4,-1.5,7.5,-0.5
0.058,0,0,-0,0.004,0,-0,0.004,0,0.008,0.5,-0.5,7.5,-0.5
0.052,0,-0,0,0.004,0,-0,0.004,-0,0.008,0.5,0.5,7.5,-0.5
0.04,-0,0,0,0.003,0,-0,0.003,-0,0.006,0.5,1.5,7.5,-0.5
0.025,-0,0,0,0.002,0,-0,0.002,-0,0.004,0.5,2.5,7.5,-0.5
0.013,0,0,-0,0.001,0,-0,0.001,-0,0.002,0.5,3.5,7.5,-0.5
0.005,0,-0,-0,0,-0,-0,0,-0,0.001,2,4.5,7.5,-0.5
0.002,-0,0,0,0,-0,-0,0,-0,0,0,5.5,7.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,6.5,7.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,7.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,7.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,10.5,7.5,-0.5
0,-0,-0,-0,0,0,0,0,0,0,0,11.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,8.5,-0.5
0,0,0,-0,0,0,-0,0,0,0,0,-9.5,8.5,-0.5
0,0,0,-0,0,0,-0,0,0,0,0,-8.5,8.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,-7.5,8.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,-6.5,8.5,-0.5
0.001,0,-0,0,0,-0,0,0,0,0,0,-5.5,8.5,-0.5
0.002,0,-0,-0,0,-0,0,0,0,0,0,-4.5,8.5,-0.5
0.004,0,0,0,0,0,0,0,0,0.001,2,-3.5,8.5,-0.5
0.008,0,-0,0,0,0,0,0.001,0,0.001,1,-2.5,8.5,-0.5
0.011,0,-0,0,0.001,-0,-0,0.001,0,0.002,0.5,-1.5,8.5,-0.5
0.013,0,-0,-0,0.001,-0,-0,0.001,0,0.002,0.5,-0.5,8.5,-0.5
0.011,0,0,0,0.001,0,-0,0.001,0,0.002,0.5,0.5,8.5,-0.5
0.008,0,0,0,0.001,0,-0,0.001,-0,0.001,0,1.5,8.5,-0.5
0.005,0,0,0,0,0,-0,0,-0,0.001,2,2.5,8.5,-0.5
0.002,0,0,0,0,0,-0,0,-0,0,0,3.5,8.5,-0.5
0.001,0,0,0,0,-0,-0,0,-0,0,0,4.5,8.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,5.5,8.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,6.5,8.5,-0.5
0,0,0,-0,0,0,0,0,0,0,0,7.5,8.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,8.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,8.5,-0.5
0,0,0,0,-0,-0,-0,0,0,-0,0,10.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,9.5,-0.5
0,0,0,-0,0,0,0,0,0,0,0,-9.5,9.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,-8.5,9.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,-7.5,9.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,-6.5,9.5,-0.5
0,-0,0,-0,0,0,-0,0,0,0,0,-5.5,9.5,-0.5
0,0,0,0,0,-0,0,0,-0,0,0,-4.5,9.5,-0.5
0,-0,0,0,0,-0,0,0,0,0,0,-3.5,9.5,-0.5
0.001,0,-0,0,0,-0,0,0,0,0,0,-2.5,9.5,-0.5
0.001,0,0,-0,0,-0,0,0,0,0,0,-1.5,9.5,-0.5
0.002,-0,0,0,0,-0,0,0,0,0,0,-0.5,9.5,-0.5
0.002,0,0,0,0,0,-0,0,0,0,0,0.5,9.5,-0.5
0.001,0,0,0,0,0,-0,0,0,0,0,1.5,9.5,-0.5
0.001,-0,0,0,0,0,-0,0,0,0,0,2.5,9.5,-0.5
0,-0,0,-0,0,-0,-0,0,0,0,0,3.5,9.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,4.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,5.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,6.5,9.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,7.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,10.5,-0.5
0,0,0,0,0,-0,0,-0,0,-0,0,-7.5,10.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-6.5,10.5,-0.5
0,0,-0,0,0,0,0,0,-0,0,0,-5.5,10.5,-0.5
0,-0,0,0,0,0,0,0,-0,0,0,-4.5,10.5,-0.5
0,-0,0,0,0,-0,0,0,-0,0,0,-3.5,10.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,-2.5,10.5,-0.5
0,0,0,-0,0,0,0,0,0,0,0,-1.5,10.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-0.5,10.5,-0.5
0,0,0,-0,0,0,0,0,-0,0,0,0.5,10.5,-0.5
0,0,-0,0,0,0,0,0,-0,0,0,1.5,10.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,2.5,10.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,3.5,10.5,-0.5
0,0,0,-0,0,0,0,0,0,0,0,4.5,10.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,5.5,10.5,-0.5
0,0,-0,-0,0,0,0,0,0,0,0,6.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-6.5,11.5,-0.5
0,-0,0,0,0,0,-0,0,-0,-0,0,-5.5,11.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-4.5,11.5,-0.5
0,-0,0,-0,0,0,0,0,-0,0,0,-3.5,11.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,-2.5,11.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,-1.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-0.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,0.5,11.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,1.5,11.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,2.5,11.5,-0.5
0,-0,-0,-0,0,0,0,0,0,0,0,3.5,11.5,-0.5
0,-0,-0,-0,0,0,-0,0,0,0,0,4.5,11.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,5.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,6.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-6.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-5.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-4.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-3.5,12.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-2.5,12.5,-0.5
0,0,0,0,0,-0,0,-0,0,-0,0,-1.5,12.5,-0.5
0,0,0,-0,0,0,0,0,0,0,0,-0.5,12.5,-0.5
0,0,-0,0,0,-0,0,0,-0,0,0,0.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,1.5,12.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,2.5,12.5,-0.5
0,-0,0,-0,0,0,-0,0,-0,0,0,3.5,12.5,-0.5
0,-0,-0,-0,0,0,0,0,0,0,0,4.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,5.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,6.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-6.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-5.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-4.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-3.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-2.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-1.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-0.5,13.5,-0.5
0,-0,-0,-0,-0,-0,0,-0,-0,0,0,0.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,-0,0,1.5,13.5,-0.5
0,0,0,0,0,0,0,-0,-0,0,0,2.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,3.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,4.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,5.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,6.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,13.5,-0.5


==> anc/Y_ebe_evolution_at_grid_center_avg_single_events_Au_snn_dependence.dat <==
# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# 1-time [fm]      2-Y_ebe (average many single events)

0.000    1.719395e-01
0.500    5.488735e-01
1.000    2.409354e-01
1.500    1.124564e+00
2.000    6.897494e-01
2.500    9.542227e-01
3.000    8.096178e-01
3.500    7.146287e-01
4.000    6.725004e-01
4.500    6.134206e-01
5.000    5.759432e-01
5.500    5.618493e-01
6.000    5.390870e-01
6.500    5.236874e-01
7.000    5.153936e-01
7.500    5.144718e-01
8.000    4.909504e-01
8.500    4.818497e-01
9.000    4.691025e-01
9.500    4.659307e-01
10.000    4.662653e-01
10.500    4.525902e-01
11.000    4.492144e-01
11.500    4.574602e-01
12.000    4.534427e-01
12.500    4.494394e-01
13.000    4.530038e-01
13.500    4.623856e-01
14.000    4.595807e-01
14.500    4.640392e-01
15.000    4.683291e-01
15.500    4.868323e-01
16.000    5.077767e-01
16.500    5.283844e-01
17.000    5.354475e-01
17.500    5.583250e-01
18.000    5.689122e-01
18.500    5.845674e-01
19.000    6.066238e-01
19.500    6.258478e-01
20.000    6.647936e-01
20.500    6.864400e-01
21.000    6.978166e-01
21.500    7.164609e-01
22.000    7.503472e-01
22.500    7.920571e-01
23.000    8.416686e-01
23.500    8.632593e-01
24.000    8.865633e-01
24.500    9.105377e-01
25.000    9.417186e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=3.4AGeV, b=0-3.3fm 
# 1-time [fm]      2-Y_ebe (average many single events)

0.000    -7.437166e-01
0.500    6.443222e-01
1.000    1.012103e+00
1.500    8.334091e-01
2.000    6.546257e-01
2.500    5.610629e-01
3.000    5.051880e-01
3.500    4.747713e-01
4.000    4.437984e-01
4.500    4.357426e-01
5.000    4.293329e-01
5.500    4.112898e-01
6.000    3.992720e-01
6.500    4.051713e-01
7.000    3.972596e-01
7.500    3.947146e-01
8.000    4.052249e-01
8.500    4.121688e-01
9.000    4.163258e-01
9.500    4.343720e-01
10.000    4.506751e-01
10.500    4.570699e-01
11.000    4.733132e-01
11.500    4.882615e-01
12.000    5.256042e-01
12.500    5.404366e-01
13.000    5.635323e-01
13.500    5.838822e-01
14.000    6.172884e-01
14.500    6.521347e-01
15.000    6.795640e-01
15.500    7.214157e-01
16.000    7.271973e-01
16.500    7.662671e-01
17.000    7.980845e-01
17.500    8.346228e-01
18.000    8.766180e-01
18.500    8.973491e-01
19.000    9.271866e-01
19.500    9.736726e-01
20.000    9.991128e-01
20.500    1.034850e+00
21.000    1.071230e+00
21.500    1.098259e+00
22.000    1.113625e+00
22.500    1.135030e+00
23.000    1.169822e+00
23.500    1.216287e+00
24.000    1.236354e+00
24.500    1.267783e+00
25.000    1.300995e+00



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=8AGeV, b=0-3.3fm 
# 1-time [fm]      2-Y_ebe (average many single events)

0.000    1.597628e-01
0.500    6.442688e-01
1.000    6.147572e-01
1.500    4.725582e-01
2.000    3.903240e-01
2.500    3.554555e-01
3.000    3.483410e-01
3.500    3.332554e-01
4.000    3.230859e-01
4.500    3.287847e-01
5.000    3.247453e-01
5.500    3.405134e-01
6.000    3.649977e-01
6.500    3.949629e-01
7.000    4.147430e-01
7.500    4.383534e-01
8.000    4.524917e-01
8.500    4.849142e-01
9.000    4.938428e-01
9.500    5.315830e-01
10.000    5.623940e-01
10.500    5.849351e-01
11.000    6.130627e-01
11.500    6.342797e-01
12.000    6.766181e-01
12.500    7.078201e-01
13.000    7.340914e-01
13.500    7.558540e-01
14.000    7.995532e-01
14.500    8.397341e-01
15.000    8.743136e-01
15.500    9.147038e-01
16.000    9.436322e-01
16.500    9.700103e-01
17.000    9.904970e-01
17.500    1.023757e+00
18.000    1.060203e+00
18.500    1.081990e+00
19.000    1.119172e+00
19.500    1.153379e+00
20.000    1.192602e+00
20.500    1.252747e+00
21.000    1.292122e+00
21.500    1.321833e+00
22.000    1.332541e+00
22.500    1.359834e+00
23.000    1.358752e+00
23.500    1.394002e+00
24.000    1.390459e+00
24.500    1.260909e+00
25.000    1.414627e+00



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=12AGeV, b=0-3.3fm 
# 1-time [fm]      2-Y_ebe (average many single events)

0.000    8.599677e-02
0.500    6.393836e-01
1.000    4.568602e-01
1.500    3.515077e-01
2.000    3.154814e-01
2.500    2.839777e-01
3.000    2.732387e-01
3.500    2.745034e-01
4.000    2.798790e-01
4.500    3.047023e-01
5.000    3.405720e-01
5.500    3.635339e-01
6.000    3.911138e-01
6.500    4.252808e-01
7.000    4.530130e-01
7.500    4.898318e-01
8.000    5.198153e-01
8.500    5.359258e-01
9.000    5.621481e-01
9.500    6.071516e-01
10.000    6.372896e-01
10.500    6.860829e-01
11.000    6.914253e-01
11.500    7.286273e-01
12.000    7.523391e-01
12.500    7.803673e-01
13.000    8.050530e-01
13.500    8.446467e-01
14.000    8.900558e-01
14.500    9.398835e-01
15.000    9.737318e-01
15.500    9.929172e-01
16.000    1.013279e+00
16.500    1.024752e+00
17.000    1.087551e+00
17.500    1.113303e+00
18.000    1.153908e+00
18.500    1.187406e+00
19.000    1.205064e+00
19.500    1.230066e+00
20.000    1.257053e+00
20.500    1.276656e+00
21.000    1.307830e+00
21.500    1.323652e+00
22.000    1.372300e+00
22.500    1.422574e+00
23.000    1.354844e+00
23.500    1.412773e+00
24.000    1.455621e+00
24.500    1.512294e+00
25.000    1.355531e+00



# Au+Au, $\sqrt{s_{\mathrm{NN}}}$=7.7GeV, b=0-3.3fm 
# 1-time [fm]      2-Y_ebe (average many single events)

0.000    6.956258e-02
0.500    3.658724e-01
1.000    2.576788e-01
1.500    2.126360e-01
2.000    2.010683e-01
2.500    1.977901e-01
3.000    2.237263e-01
3.500    2.726752e-01
4.000    3.359639e-01
4.500    3.942365e-01
5.000    4.305199e-01
5.500    4.545005e-01
6.000    4.811741e-01
6.500    5.217533e-01
7.000    5.442558e-01
7.500    5.756148e-01
8.000    6.158147e-01
8.500    6.524423e-01
9.000    6.994224e-01
9.500    7.016482e-01
10.000    7.397669e-01
10.500    7.783630e-01
11.000    8.253495e-01
11.500    8.449114e-01
12.000    8.521076e-01
12.500    8.838068e-01
13.000    9.428659e-01
13.500    9.815786e-01
14.000    1.025819e+00
14.500    1.050516e+00
15.000    1.081219e+00
15.500    1.134348e+00
16.000    1.156842e+00
16.500    1.166330e+00
17.000    1.211586e+00
17.500    1.228382e+00
18.000    1.259816e+00
18.500    1.308308e+00
19.000    1.345334e+00
19.500    1.341643e+00
20.000    1.360718e+00
20.500    1.351463e+00
21.000    1.407461e+00
21.500    1.335887e+00
22.000    1.361083e+00
22.500    1.524613e+00
23.000    1.496318e+00
23.500    1.379436e+00
24.000    1.374452e+00
24.500    -7.408393e-01
25.000    -6.292267e-01


==> anc/Y_ebe_evolution_at_grid_center_w_errorbands.dat <==
# time [f]       Y       standard deviation of Y
0.000       1.467784763e+00       6.638769145e-01
0.500       1.518213013e+00       6.473445877e-01
1.000       1.404000483e+00       6.230514452e-01
1.500       1.221102820e+00       5.805421938e-01
2.000       9.859007385e-01       4.781005506e-01
2.500       8.337302253e-01       4.001647574e-01
3.000       7.206721507e-01       3.410159022e-01
3.500       6.380105220e-01       3.020032312e-01
4.000       5.920708757e-01       2.588877411e-01
4.500       5.435963706e-01       2.393626813e-01
5.000       5.281227664e-01       2.366119385e-01
5.500       5.167389636e-01       2.324505751e-01
6.000       4.941478560e-01       2.162761334e-01
6.500       4.921893102e-01       2.249910594e-01
7.000       4.818931871e-01       2.128611811e-01
7.500       4.744427799e-01       2.143359074e-01
8.000       4.647884302e-01       2.048175971e-01
8.500       4.685427905e-01       2.118798972e-01
9.000       4.733472291e-01       2.147552536e-01
9.500       4.730109862e-01       2.078555811e-01
10.000       4.756109810e-01       2.043998724e-01
10.500       4.820489267e-01       2.162796722e-01
11.000       4.927297340e-01       2.145493358e-01
11.500       5.139677303e-01       2.262363100e-01
12.000       5.428608562e-01       2.414533493e-01
12.500       5.517460307e-01       2.562126555e-01
13.000       5.688918098e-01       2.600621564e-01
13.500       5.894071696e-01       2.704581681e-01
14.000       6.212395193e-01       2.741816477e-01
14.500       6.536306781e-01       2.896795435e-01
15.000       6.746982808e-01       3.029471455e-01
15.500       7.011993136e-01       3.040182687e-01
16.000       7.409417903e-01       3.209655813e-01
16.500       7.748607221e-01       3.323694798e-01
17.000       8.068306640e-01       3.473732343e-01
17.500       8.395142169e-01       3.763848137e-01
18.000       8.863858467e-01       3.805464841e-01
18.500       9.085403473e-01       4.014895440e-01
19.000       9.428336299e-01       4.314418929e-01
19.500       9.853819348e-01       4.487744826e-01
20.000       1.014689321e+00       4.524428041e-01
20.500       1.060784568e+00       4.694267328e-01
21.000       1.081695109e+00       4.806355613e-01
21.500       1.126890843e+00       5.003168058e-01
22.000       1.155033930e+00       4.987489726e-01
22.500       1.172129851e+00       4.992244490e-01
23.000       1.209300363e+00       5.021611289e-01
23.500       1.233764901e+00       4.989760298e-01
24.000       1.270889655e+00       5.128905834e-01
24.500       1.293112586e+00       5.211923470e-01
25.000       1.330012902e+00       5.344403987e-01
0.000       1.687741716e+00       7.496778056e-01
0.500       1.636488050e+00       6.781575749e-01
1.000       1.483705716e+00       6.515318412e-01
1.500       1.345273690e+00       6.347539198e-01
2.000       1.141559710e+00       5.557776806e-01
2.500       9.492249541e-01       4.464320106e-01
3.000       8.081789603e-01       3.851977609e-01
3.500       7.179155094e-01       3.202649426e-01
4.000       6.571397832e-01       3.020530192e-01
4.500       6.139925714e-01       2.812760566e-01
5.000       5.701030836e-01       2.481785305e-01
5.500       5.520937456e-01       2.556415013e-01
6.000       5.474578179e-01       2.436488714e-01
6.500       5.244848759e-01       2.292774557e-01
7.000       5.127693710e-01       2.251015049e-01
7.500       4.965727467e-01       2.268189227e-01
8.000       4.869500414e-01       2.142880184e-01
8.500       4.783325826e-01       2.056598935e-01
9.000       4.784689002e-01       2.168566043e-01
9.500       4.716566621e-01       2.168117595e-01
10.000       4.557480735e-01       2.060409572e-01
10.500       4.519525402e-01       1.983669274e-01
11.000       4.504388690e-01       2.121276531e-01
11.500       4.691736285e-01       2.015739905e-01
12.000       4.599154847e-01       2.030164686e-01
12.500       4.553070773e-01       2.024267490e-01
13.000       4.619667910e-01       2.050577515e-01
13.500       4.511294134e-01       2.017634286e-01
14.000       4.738859410e-01       2.103359625e-01
14.500       4.758390976e-01       2.085427258e-01
15.000       4.758021338e-01       2.129053556e-01
15.500       4.944360807e-01       2.175489322e-01
16.000       5.051299519e-01       2.241073895e-01
16.500       5.212786865e-01       2.385965084e-01
17.000       5.273619331e-01       2.348327070e-01
17.500       5.378105987e-01       2.419715778e-01
18.000       5.628942077e-01       2.613352472e-01
18.500       5.830838431e-01       2.675387089e-01
19.000       6.011968015e-01       2.628364394e-01
19.500       6.244619033e-01       2.788946597e-01
20.000       6.556788067e-01       2.888123819e-01
20.500       6.850439041e-01       3.056044847e-01
21.000       7.073291804e-01       3.209331811e-01
21.500       7.301862280e-01       3.241039778e-01
22.000       7.629924541e-01       3.430087462e-01
22.500       7.858518905e-01       3.487060342e-01
23.000       8.066494355e-01       3.619963210e-01
23.500       8.367457243e-01       3.729427875e-01
24.000       8.609991577e-01       3.763175041e-01
24.500       8.875139357e-01       3.906701474e-01
25.000       9.119458831e-01       4.070128413e-01
0.000       5.384985811e-01       3.845871616e-01
0.500       3.723618773e-01       2.302579802e-01
1.000       2.585266650e-01       1.332464822e-01
1.500       2.210704089e-01       1.093828001e-01
2.000       2.007725135e-01       1.042628325e-01
2.500       1.972561902e-01       1.019601439e-01
3.000       2.247830208e-01       1.064686556e-01
3.500       2.782691993e-01       1.345377575e-01
4.000       3.342483335e-01       1.645015648e-01
4.500       3.827269983e-01       1.871151931e-01
5.000       4.169534660e-01       1.946527497e-01
5.500       4.583500606e-01       2.105201018e-01
6.000       4.914940097e-01       2.252636397e-01
6.500       5.211219238e-01       2.447837077e-01
7.000       5.572987310e-01       2.625115688e-01
7.500       5.853777945e-01       2.699750341e-01
8.000       6.158732478e-01       2.854536989e-01
8.500       6.458621227e-01       3.002935449e-01
9.000       6.886698556e-01       3.192187851e-01
9.500       7.091523944e-01       3.244072627e-01
10.000       7.487202922e-01       3.408506842e-01
10.500       7.765924646e-01       3.418601549e-01
11.000       7.986455102e-01       3.660542462e-01
11.500       8.312726277e-01       3.625784538e-01
12.000       8.801838012e-01       3.812414938e-01
12.500       9.106943943e-01       4.104590850e-01
13.000       9.466729577e-01       4.142555919e-01
13.500       9.648844033e-01       4.243427289e-01
14.000       1.012847040e+00       4.460611936e-01
14.500       1.041739444e+00       4.543799749e-01
15.000       1.043343775e+00       4.660106020e-01
15.500       1.091760660e+00       4.851328951e-01
16.000       1.139406950e+00       5.075550503e-01
16.500       1.178143767e+00       5.095750084e-01
17.000       1.195001891e+00       5.026474387e-01
17.500       1.207512494e+00       5.114405787e-01
18.000       1.243681883e+00       5.315070991e-01
18.500       1.273830213e+00       5.501206179e-01
19.000       1.307316232e+00       5.625935852e-01
19.500       1.343866242e+00       5.587089144e-01
20.000       1.379748449e+00       5.651341394e-01
20.500       1.392865581e+00       5.778108795e-01
21.000       1.415820294e+00       5.804593574e-01
21.500       1.436577942e+00       5.891260969e-01
22.000       1.483372061e+00       6.004606914e-01
22.500       1.504284348e+00       6.052782145e-01
23.000       1.523744759e+00       6.044058101e-01
23.500       1.528604886e+00       6.175683955e-01
24.000       1.512668378e+00       6.044591898e-01
24.500       1.533779579e+00       6.119121727e-01
25.000       1.527933417e+00       6.113152381e-01


==> anc/Y_evolution_at_grid_center_avg_Tmunu_Au_centrality_dependence.dat <==
# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# 1-time [fm]      2-Y (average T^{\mu
u})

0.000    4.062577e-02
0.500    5.599830e-02
1.000    1.377102e-01
1.500    5.499472e-02
2.000    5.613799e-02
2.500    3.344663e-02
3.000    3.424073e-02
3.500    2.622593e-02
4.000    2.883804e-02
4.500    1.936698e-02
5.000    1.468002e-02
5.500    1.100375e-02
6.000    1.153785e-02
6.500    1.106997e-02
7.000    2.082625e-02
7.500    2.313266e-02
8.000    3.583761e-02
8.500    3.001562e-02
9.000    2.044156e-02
9.500    3.028040e-02
10.000    2.778893e-02
10.500    2.510217e-02
11.000    4.010406e-02
11.500    2.441775e-02
12.000    2.033059e-02
12.500    2.714080e-02
13.000    4.110458e-02
13.500    2.189063e-02
14.000    1.981264e-02
14.500    1.627588e-02
15.000    6.224514e-03
15.500    1.239026e-03
16.000    1.454625e-02
16.500    9.105541e-03
17.000    1.712460e-02
17.500    8.685620e-03
18.000    2.822657e-02
18.500    2.119351e-02
19.000    1.480060e-02
19.500    1.270500e-02
20.000    3.406411e-02
20.500    2.489208e-02
21.000    2.527653e-02
21.500    2.065033e-02
22.000    1.764117e-02
22.500    1.752633e-02
23.000    2.871648e-02
23.500    1.257926e-02
24.000    3.467137e-02
24.500    3.871415e-02
25.000    3.452059e-02



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=3.3-6.6fm 
# 1-time [fm]      2-Y (average T^{\mu
u})

0.000    3.688925e-01
0.500    7.283920e-02
1.000    1.135673e-01
1.500    6.405915e-02
2.000    7.992733e-02
2.500    5.700738e-02
3.000    3.529245e-02
3.500    3.119671e-02
4.000    1.313381e-02
4.500    2.774905e-02
5.000    2.730740e-02
5.500    1.626151e-02
6.000    2.303884e-02
6.500    1.583097e-02
7.000    3.176448e-02
7.500    3.781266e-02
8.000    2.779396e-02
8.500    3.968259e-02
9.000    2.684187e-02
9.500    3.740179e-02
10.000    3.156750e-02
10.500    3.228388e-02
11.000    5.270222e-02
11.500    4.521321e-02
12.000    4.087894e-02
12.500    3.803632e-02
13.000    5.718496e-02
13.500    3.750718e-02
14.000    1.311285e-02
14.500    1.485291e-02
15.000    1.418117e-02
15.500    2.524581e-02
16.000    2.253504e-02
16.500    3.137532e-02
17.000    4.502606e-02
17.500    4.691729e-02
18.000    4.686898e-02
18.500    4.360772e-02
19.000    4.369364e-02
19.500    2.008250e-02
20.000    1.860110e-02
20.500    5.031483e-02
21.000    6.617722e-02
21.500    2.041445e-02
22.000    2.600933e-02
22.500    6.376558e-02
23.000    7.946944e-02
23.500    8.741368e-02
24.000    8.404961e-02
24.500    8.379111e-02
25.000    1.133810e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=6.6-10.4fm 
# 1-time [fm]      2-Y (average T^{\mu
u})

0.000    0.000000e+00
0.500    2.751215e-01
1.000    1.285503e-01
1.500    1.512290e-01
2.000    7.759854e-02
2.500    2.336444e-02
3.000    3.935536e-02
3.500    3.268458e-02
4.000    8.058325e-02
4.500    4.831789e-02
5.000    3.546372e-02
5.500    3.084580e-02
6.000    4.735079e-02
6.500    4.773422e-02
7.000    2.041494e-02
7.500    9.349714e-03
8.000    4.063093e-02
8.500    5.164361e-02
9.000    4.340504e-02
9.500    3.336686e-02
10.000    4.200714e-02
10.500    3.629751e-02
11.000    3.881061e-02
11.500    4.330846e-02
12.000    4.829240e-02
12.500    4.276943e-02
13.000    2.494115e-02
13.500    2.259144e-02
14.000    1.166123e-02
14.500    2.042845e-02
15.000    4.329818e-02
15.500    4.022319e-02
16.000    4.867874e-02
16.500    8.489008e-02
17.000    8.854107e-02
17.500    1.119839e-01
18.000    1.122780e-01
18.500    1.132613e-01
19.000    1.226147e-01
19.500    1.175496e-01
20.000    1.253138e-01
20.500    1.006416e-01
21.000    9.448162e-02
21.500    9.797797e-02
22.000    7.619966e-02
22.500    1.082756e-01
23.000    1.229048e-01
23.500    7.859757e-02
24.000    8.797879e-02
24.500    9.301564e-02
25.000    6.762380e-02


==> anc/Y_evolution_at_grid_center_avg_Tmunu_Au_snn_dependence.dat <==
# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# 1-time [fm]      2-Y (average T^{\mu
u})

0.000    4.062577e-02
0.500    5.599830e-02
1.000    1.377102e-01
1.500    5.499472e-02
2.000    5.613799e-02
2.500    3.344663e-02
3.000    3.424073e-02
3.500    2.622593e-02
4.000    2.883804e-02
4.500    1.936698e-02
5.000    1.468002e-02
5.500    1.100375e-02
6.000    1.153785e-02
6.500    1.106997e-02
7.000    2.082625e-02
7.500    2.313266e-02
8.000    3.583761e-02
8.500    3.001562e-02
9.000    2.044156e-02
9.500    3.028040e-02
10.000    2.778893e-02
10.500    2.510217e-02
11.000    4.010406e-02
11.500    2.441775e-02
12.000    2.033059e-02
12.500    2.714080e-02
13.000    4.110458e-02
13.500    2.189063e-02
14.000    1.981264e-02
14.500    1.627588e-02
15.000    6.224514e-03
15.500    1.239026e-03
16.000    1.454625e-02
16.500    9.105541e-03
17.000    1.712460e-02
17.500    8.685620e-03
18.000    2.822657e-02
18.500    2.119351e-02
19.000    1.480060e-02
19.500    1.270500e-02
20.000    3.406411e-02
20.500    2.489208e-02
21.000    2.527653e-02
21.500    2.065033e-02
22.000    1.764117e-02
22.500    1.752633e-02
23.000    2.871648e-02
23.500    1.257926e-02
24.000    3.467137e-02
24.500    3.871415e-02
25.000    3.452059e-02



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=3.4AGeV, b=0-3.3fm 
# 1-time [fm]      2-Y (average T^{\mu
u})

0.000    1.349849e-01
0.500    1.604480e-01
1.000    6.909550e-02
1.500    4.218472e-02
2.000    2.687569e-02
2.500    1.096599e-02
3.000    1.242484e-02
3.500    1.645187e-02
4.000    1.448596e-02
4.500    8.553877e-03
5.000    1.563990e-02
5.500    2.367313e-02
6.000    2.254661e-02
6.500    3.443349e-02
7.000    2.210581e-02
7.500    1.818515e-02
8.000    1.619916e-02
8.500    3.172640e-03
9.000    1.734624e-02
9.500    1.967496e-02
10.000    9.213568e-03
10.500    3.562326e-02
11.000    3.452921e-02
11.500    2.397974e-02
12.000    1.693691e-02
12.500    2.786148e-02
13.000    3.938444e-02
13.500    5.193711e-02
14.000    4.205802e-02
14.500    3.436509e-02
15.000    2.906352e-02
15.500    2.361759e-02
16.000    3.790262e-02
16.500    3.291233e-02
17.000    1.523396e-02
17.500    3.658876e-02
18.000    4.609547e-02
18.500    7.374552e-02
19.000    4.509675e-02
19.500    3.593839e-02
20.000    6.490935e-02
20.500    9.942127e-02
21.000    7.229988e-02
21.500    5.605769e-02
22.000    5.173334e-02
22.500    9.018274e-02
23.000    7.256391e-02
23.500    3.189685e-02
24.000    8.797109e-02
24.500    2.840208e-02
25.000    7.289487e-02



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=8AGeV, b=0-3.3fm 
# 1-time [fm]      2-Y (average T^{\mu
u})

0.000    1.961825e-01
0.500    2.019113e-02
1.000    1.401414e-02
1.500    1.028152e-02
2.000    2.300250e-02
2.500    1.892543e-02
3.000    1.091052e-02
3.500    4.539510e-03
4.000    7.124906e-03
4.500    1.418888e-02
5.000    1.804313e-02
5.500    1.045023e-02
6.000    8.263572e-03
6.500    2.344992e-02
7.000    3.893672e-02
7.500    5.145175e-02
8.000    4.283864e-02
8.500    4.549188e-02
9.000    4.157450e-02
9.500    3.427927e-02
10.000    2.823338e-02
10.500    2.400139e-02
11.000    2.640578e-02
11.500    3.997303e-02
12.000    5.581201e-02
12.500    3.349118e-02
13.000    1.947048e-02
13.500    2.745087e-02
14.000    2.845773e-02
14.500    3.754121e-02
15.000    5.497805e-02
15.500    3.875831e-02
16.000    5.538415e-02
16.500    2.467295e-02
17.000    3.448460e-02
17.500    8.469432e-02
18.000    4.342107e-02
18.500    3.253182e-02
19.000    2.409096e-02
19.500    6.079745e-02
20.000    4.011669e-02
20.500    6.290975e-02
21.000    5.000662e-02
21.500    6.797731e-02
22.000    1.530809e-01
22.500    2.061878e-01
23.000    1.519189e-01
23.500    5.817597e-02
24.000    7.791945e-02
24.500    7.767287e-02
25.000    5.882359e-02



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=12AGeV, b=0-3.3fm 
# 1-time [fm]      2-Y (average T^{\mu
u})

0.000    1.145643e-01
0.500    1.774360e-02
1.000    1.419187e-02
1.500    1.273945e-02
2.000    5.041628e-03
2.500    1.700042e-02
3.000    6.070663e-03
3.500    1.008826e-02
4.000    1.474558e-02
4.500    7.299176e-03
5.000    7.264885e-03
5.500    8.170813e-03
6.000    2.725460e-02
6.500    2.945714e-02
7.000    2.451814e-02
7.500    2.835933e-02
8.000    2.450928e-02
8.500    2.935770e-02
9.000    3.937516e-02
9.500    2.996595e-02
10.000    2.554090e-02
10.500    1.142540e-02
11.000    4.540273e-02
11.500    6.034660e-02
12.000    4.128550e-02
12.500    3.464490e-02
13.000    2.721593e-02
13.500    2.302656e-02
14.000    3.112521e-02
14.500    6.060024e-02
15.000    6.054075e-02
15.500    5.541735e-02
16.000    1.909115e-02
16.500    5.189748e-02
17.000    2.463071e-02
17.500    5.908037e-02
18.000    3.262213e-02
18.500    3.725520e-02
19.000    3.548376e-02
19.500    1.919167e-02
20.000    4.471334e-02
20.500    5.452949e-02
21.000    7.979204e-02
21.500    2.671625e-02
22.000    1.133304e-01
22.500    1.027036e-01
23.000    9.605543e-02
23.500    1.720862e-01
24.000    2.140895e-01
24.500    2.287509e-01
25.000    2.004043e-01



# Au+Au, $\sqrt{s_{\mathrm{NN}}}$=7.7GeV, b=0-3.3fm 
# 1-time [fm]      2-Y (average T^{\mu
u})

0.000    2.907024e-02
0.500    5.316712e-03
1.000    6.548185e-03
1.500    9.113538e-03
2.000    2.177641e-03
2.500    1.019493e-02
3.000    6.331298e-03
3.500    6.813715e-03
4.000    2.647444e-02
4.500    2.314205e-02
5.000    2.456585e-02
5.500    1.612402e-02
6.000    1.086821e-02
6.500    2.111169e-02
7.000    1.688370e-02
7.500    1.775045e-02
8.000    1.721403e-02
8.500    3.913516e-02
9.000    4.985378e-02
9.500    3.528752e-02
10.000    3.267625e-02
10.500    2.131599e-02
11.000    4.428469e-02
11.500    4.643594e-02
12.000    3.145006e-02
12.500    2.519161e-02
13.000    1.447765e-02
13.500    2.368175e-02
14.000    1.774618e-02
14.500    4.030641e-02
15.000    7.221442e-02
15.500    5.432287e-02
16.000    1.679075e-02
16.500    6.554486e-02
17.000    3.899482e-02
17.500    5.381236e-02
18.000    6.466679e-02
18.500    2.453080e-02
19.000    6.882322e-02
19.500    5.812765e-02
20.000    2.841275e-02
20.500    4.772300e-02
21.000    9.802927e-02
21.500    9.728181e-02
22.000    1.311328e-01
22.500    8.842702e-02
23.000    3.447954e-02
23.500    6.841720e-02
24.000    9.990124e-02
24.500    6.680551e-02
25.000    1.743080e-01


==> anc/Y_evolution_at_grid_center_avg_Tmunu_light_ions.dat <==
# C+C, $\mathrm{E}_{\mathrm{lab}}$=2AGeV, b=0-1.2fm 
# 1-time [fm]      2-Y (average T^{\mu
u})

0.000    2.043771e-01
0.500    1.987651e-01
1.000    2.980972e-02
1.500    7.624479e-02
2.000    6.157690e-02
2.500    5.366497e-02
3.000    4.212624e-02
3.500    1.968722e-02
4.000    1.438663e-02
4.500    3.831633e-02
5.000    1.737045e-02
5.500    3.565283e-02
6.000    1.586256e-02
6.500    3.353131e-02
7.000    4.264363e-02
7.500    3.909920e-02
8.000    7.151294e-02
8.500    4.643422e-02
9.000    4.292320e-02
9.500    1.502281e-02
10.000    3.779023e-02
10.500    1.080924e-01
11.000    9.126224e-02
11.500    1.045410e-01
12.000    1.450261e-01
12.500    2.218922e-01
13.000    2.406153e-01
13.500    2.294821e-01
14.000    9.917366e-02
14.500    1.723280e-01
15.000    0.000000e+00
15.500    0.000000e+00
16.000    0.000000e+00
16.500    0.000000e+00
17.000    0.000000e+00
17.500    0.000000e+00
18.000    0.000000e+00
18.500    0.000000e+00
19.000    0.000000e+00
19.500    0.000000e+00
20.000    0.000000e+00
20.500    0.000000e+00
21.000    0.000000e+00
21.500    0.000000e+00
22.000    0.000000e+00
22.500    0.000000e+00
23.000    0.000000e+00
23.500    0.000000e+00
24.000    0.000000e+00
24.500    0.000000e+00
25.000    0.000000e+00



# Ar+KCl, $\mathrm{E}_{\mathrm{lab}}$=1.756AGeV, b=0-1.784fm 
# 1-time [fm]      2-Y (average T^{\mu
u})

0.000    2.641741e-01
0.500    2.066469e-01
1.000    9.238827e-03
1.500    4.047733e-02
2.000    2.730429e-02
2.500    3.191186e-02
3.000    1.063792e-02
3.500    2.425007e-02
4.000    1.375820e-02
4.500    1.660482e-02
5.000    6.223531e-03
5.500    1.390753e-02
6.000    1.561153e-02
6.500    2.688581e-02
7.000    3.584502e-02
7.500    1.739977e-02
8.000    1.264754e-02
8.500    2.002795e-02
9.000    1.203235e-02
9.500    2.701944e-02
10.000    2.547158e-02
10.500    2.128693e-02
11.000    2.174525e-02
11.500    3.825333e-02
12.000    2.017267e-02
12.500    3.435553e-02
13.000    4.277404e-02
13.500    2.786383e-02
14.000    4.592947e-02
14.500    6.693807e-02
15.000    4.878819e-02
15.500    6.433003e-02
16.000    8.515237e-02
16.500    6.543346e-02
17.000    6.677169e-02
17.500    5.013447e-02
18.000    5.667643e-02
18.500    2.267095e-02
19.000    4.019006e-02
19.500    3.240099e-02
20.000    1.727168e-01
20.500    2.330489e-01
21.000    2.236800e-01
21.500    1.839610e-01
22.000    2.090470e-01
22.500    0.000000e+00
23.000    0.000000e+00
23.500    0.000000e+00
24.000    0.000000e+00
24.500    0.000000e+00
25.000    0.000000e+00



# Ag+Ag, $\mathrm{E}_{\mathrm{lab}}$=1.58AGeV, b=0-2.44fm 
# 1-time [fm]      2-Y (average T^{\mu
u})

0.000    1.188568e-01
0.500    1.182541e-01
1.000    6.242835e-02
1.500    2.915480e-02
2.000    4.893514e-02
2.500    2.871363e-02
3.000    3.595521e-02
3.500    2.338104e-02
4.000    1.021796e-02
4.500    1.712249e-02
5.000    2.079601e-02
5.500    3.267575e-02
6.000    3.127661e-02
6.500    1.767153e-02
7.000    1.900606e-02
7.500    4.268457e-02
8.000    2.674259e-02
8.500    9.830045e-03
9.000    2.119725e-02
9.500    1.580342e-02
10.000    2.272450e-02
10.500    8.731737e-03
11.000    1.843394e-02
11.500    2.402606e-02
12.000    3.436489e-02
12.500    3.039371e-02
13.000    2.188819e-02
13.500    3.675605e-02
14.000    3.650283e-02
14.500    4.256967e-02
15.000    4.010136e-02
15.500    4.148078e-02
16.000    6.558641e-02
16.500    5.006379e-02
17.000    4.887532e-02
17.500    4.319735e-02
18.000    2.806166e-02
18.500    5.248833e-02
19.000    3.876489e-02
19.500    5.096028e-02
20.000    3.561881e-02
20.500    4.980910e-02
21.000    6.110459e-02
21.500    1.182417e-01
22.000    1.022494e-01
22.500    1.237997e-01
23.000    1.512990e-01
23.500    1.554221e-01
24.000    1.356234e-01
24.500    1.191717e-01
25.000    1.951932e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# 1-time [fm]      2-Y (average T^{\mu
u})

0.000    4.062577e-02
0.500    5.599830e-02
1.000    1.377102e-01
1.500    5.499472e-02
2.000    5.613799e-02
2.500    3.344663e-02
3.000    3.424073e-02
3.500    2.622593e-02
4.000    2.883804e-02
4.500    1.936698e-02
5.000    1.468002e-02
5.500    1.100375e-02
6.000    1.153785e-02
6.500    1.106997e-02
7.000    2.082625e-02
7.500    2.313266e-02
8.000    3.583761e-02
8.500    3.001562e-02
9.000    2.044156e-02
9.500    3.028040e-02
10.000    2.778893e-02
10.500    2.510217e-02
11.000    4.010406e-02
11.500    2.441775e-02
12.000    2.033059e-02
12.500    2.714080e-02
13.000    4.110458e-02
13.500    2.189063e-02
14.000    1.981264e-02
14.500    1.627588e-02
15.000    6.224514e-03
15.500    1.239026e-03
16.000    1.454625e-02
16.500    9.105541e-03
17.000    1.712460e-02
17.500    8.685620e-03
18.000    2.822657e-02
18.500    2.119351e-02
19.000    1.480060e-02
19.500    1.270500e-02
20.000    3.406411e-02
20.500    2.489208e-02
21.000    2.527653e-02
21.500    2.065033e-02
22.000    1.764117e-02
22.500    1.752633e-02
23.000    2.871648e-02
23.500    1.257926e-02
24.000    3.467137e-02
24.500    3.871415e-02
25.000    3.452059e-02


==> anc/Y_slice_1080_events_no_spectators.csv <==
"X_p_an","Points:0","Points:1","Points:2"
0,-14.5,-14.5,-0.5
0,-13.5,-14.5,-0.5
0,-12.5,-14.5,-0.5
0,-11.5,-14.5,-0.5
0,-10.5,-14.5,-0.5
0,-9.5,-14.5,-0.5
0,-8.5,-14.5,-0.5
0,-7.5,-14.5,-0.5
0,-6.5,-14.5,-0.5
0,-5.5,-14.5,-0.5
0,-4.5,-14.5,-0.5
0,-3.5,-14.5,-0.5
0,-2.5,-14.5,-0.5
0,-1.5,-14.5,-0.5
0,-0.5,-14.5,-0.5
0,0.5,-14.5,-0.5
0,1.5,-14.5,-0.5
0,2.5,-14.5,-0.5
0,3.5,-14.5,-0.5
0,4.5,-14.5,-0.5
0,5.5,-14.5,-0.5
0,6.5,-14.5,-0.5
0,7.5,-14.5,-0.5
0,8.5,-14.5,-0.5
0,9.5,-14.5,-0.5
0,10.5,-14.5,-0.5
0,11.5,-14.5,-0.5
0,12.5,-14.5,-0.5
0,13.5,-14.5,-0.5
0,-14.5,-13.5,-0.5
0,-13.5,-13.5,-0.5
0,-12.5,-13.5,-0.5
0,-11.5,-13.5,-0.5
0,-10.5,-13.5,-0.5
0,-9.5,-13.5,-0.5
0,-8.5,-13.5,-0.5
0,-7.5,-13.5,-0.5
0,-6.5,-13.5,-0.5
0,-5.5,-13.5,-0.5
0,-4.5,-13.5,-0.5
0,-3.5,-13.5,-0.5
0,-2.5,-13.5,-0.5
0,-1.5,-13.5,-0.5
0,-0.5,-13.5,-0.5
0,0.5,-13.5,-0.5
0,1.5,-13.5,-0.5
0,2.5,-13.5,-0.5
0,3.5,-13.5,-0.5
0,4.5,-13.5,-0.5
0,5.5,-13.5,-0.5
0,6.5,-13.5,-0.5
0,7.5,-13.5,-0.5
0,8.5,-13.5,-0.5
0,9.5,-13.5,-0.5
0,10.5,-13.5,-0.5
0,11.5,-13.5,-0.5
0,12.5,-13.5,-0.5
0,13.5,-13.5,-0.5
0,-14.5,-12.5,-0.5
0,-13.5,-12.5,-0.5
0,-12.5,-12.5,-0.5
0,-11.5,-12.5,-0.5
0,-10.5,-12.5,-0.5
0,-9.5,-12.5,-0.5
0,-8.5,-12.5,-0.5
0,-7.5,-12.5,-0.5
0,-6.5,-12.5,-0.5
0,-5.5,-12.5,-0.5
0,-4.5,-12.5,-0.5
0,-3.5,-12.5,-0.5
1.197787832,-2.5,-12.5,-0.5
1.176499755,-1.5,-12.5,-0.5
0.9630469693,-0.5,-12.5,-0.5
0.6870239127,0.5,-12.5,-0.5
1.003124163,1.5,-12.5,-0.5
1.158024442,2.5,-12.5,-0.5
0,3.5,-12.5,-0.5
0,4.5,-12.5,-0.5
0,5.5,-12.5,-0.5
0,6.5,-12.5,-0.5
0,7.5,-12.5,-0.5
0,8.5,-12.5,-0.5
0,9.5,-12.5,-0.5
0,10.5,-12.5,-0.5
0,11.5,-12.5,-0.5
0,12.5,-12.5,-0.5
0,13.5,-12.5,-0.5
0,-14.5,-11.5,-0.5
0,-13.5,-11.5,-0.5
0,-12.5,-11.5,-0.5
0,-11.5,-11.5,-0.5
0,-10.5,-11.5,-0.5
0,-9.5,-11.5,-0.5
0,-8.5,-11.5,-0.5
0,-7.5,-11.5,-0.5
0,-6.5,-11.5,-0.5
1.831903595,-5.5,-11.5,-0.5
1.262996051,-4.5,-11.5,-0.5
0.8559547691,-3.5,-11.5,-0.5
0.8517855783,-2.5,-11.5,-0.5
0.9177151959,-1.5,-11.5,-0.5
0.7262065842,-0.5,-11.5,-0.5
0.8099324646,0.5,-11.5,-0.5
1.066035553,1.5,-11.5,-0.5
0.9705740728,2.5,-11.5,-0.5
1.104206793,3.5,-11.5,-0.5
1.388254775,4.5,-11.5,-0.5
1.426836562,5.5,-11.5,-0.5
0,6.5,-11.5,-0.5
0,7.5,-11.5,-0.5
0,8.5,-11.5,-0.5
0,9.5,-11.5,-0.5
0,10.5,-11.5,-0.5
0,11.5,-11.5,-0.5
0,12.5,-11.5,-0.5
0,13.5,-11.5,-0.5
0,-14.5,-10.5,-0.5
0,-13.5,-10.5,-0.5
0,-12.5,-10.5,-0.5
0,-11.5,-10.5,-0.5
0,-10.5,-10.5,-0.5
0,-9.5,-10.5,-0.5
0,-8.5,-10.5,-0.5
1.058041133,-7.5,-10.5,-0.5
0.9559124487,-6.5,-10.5,-0.5
0.8887689759,-5.5,-10.5,-0.5
0.5717434726,-4.5,-10.5,-0.5
0.5962772756,-3.5,-10.5,-0.5
0.5824345199,-2.5,-10.5,-0.5
0.5992724114,-1.5,-10.5,-0.5
0.6082639529,-0.5,-10.5,-0.5
0.7335536597,0.5,-10.5,-0.5
0.7169710332,1.5,-10.5,-0.5
0.724643444,2.5,-10.5,-0.5
0.7862460848,3.5,-10.5,-0.5
1.092926578,4.5,-10.5,-0.5
1.238059713,5.5,-10.5,-0.5
1.355436243,6.5,-10.5,-0.5
0,7.5,-10.5,-0.5
0,8.5,-10.5,-0.5
0,9.5,-10.5,-0.5
0,10.5,-10.5,-0.5
0,11.5,-10.5,-0.5
0,12.5,-10.5,-0.5
0,13.5,-10.5,-0.5
0,-14.5,-9.5,-0.5
0,-13.5,-9.5,-0.5
0,-12.5,-9.5,-0.5
0,-11.5,-9.5,-0.5
0,-10.5,-9.5,-0.5
0,-9.5,-9.5,-0.5
1.222525948,-8.5,-9.5,-0.5
0.9848022859,-7.5,-9.5,-0.5
0.7056103866,-6.5,-9.5,-0.5
0.5736773511,-5.5,-9.5,-0.5
0.4627937546,-4.5,-9.5,-0.5
0.5178952339,-3.5,-9.5,-0.5
0.5342759457,-2.5,-9.5,-0.5
0.5322639865,-1.5,-9.5,-0.5
0.5344551182,-0.5,-9.5,-0.5
0.5460535703,0.5,-9.5,-0.5
0.5405784928,1.5,-9.5,-0.5
0.5489654419,2.5,-9.5,-0.5
0.5235735822,3.5,-9.5,-0.5
0.5400463349,4.5,-9.5,-0.5
0.6580945979,5.5,-9.5,-0.5
0.6547982538,6.5,-9.5,-0.5
0.6528626548,7.5,-9.5,-0.5
0,8.5,-9.5,-0.5
0,9.5,-9.5,-0.5
0,10.5,-9.5,-0.5
0,11.5,-9.5,-0.5
0,12.5,-9.5,-0.5
0,13.5,-9.5,-0.5
0,-14.5,-8.5,-0.5
0,-13.5,-8.5,-0.5
0,-12.5,-8.5,-0.5
0,-11.5,-8.5,-0.5
0,-10.5,-8.5,-0.5
0.6801726782,-9.5,-8.5,-0.5
0.6715034466,-8.5,-8.5,-0.5
0.7136866024,-7.5,-8.5,-0.5
0.587003092,-6.5,-8.5,-0.5
0.5293545606,-5.5,-8.5,-0.5
0.4490170733,-4.5,-8.5,-0.5
0.465408269,-3.5,-8.5,-0.5
0.4775620397,-2.5,-8.5,-0.5
0.5066360229,-1.5,-8.5,-0.5
0.5021941475,-0.5,-8.5,-0.5
0.4733647408,0.5,-8.5,-0.5
0.4794665106,1.5,-8.5,-0.5
0.4980500795,2.5,-8.5,-0.5
0.4868160905,3.5,-8.5,-0.5
0.4374406493,4.5,-8.5,-0.5
0.4054669029,5.5,-8.5,-0.5
0.3974716452,6.5,-8.5,-0.5
0.4520488341,7.5,-8.5,-0.5
1.134301458,8.5,-8.5,-0.5
0,9.5,-8.5,-0.5
0,10.5,-8.5,-0.5
0,11.5,-8.5,-0.5
0,12.5,-8.5,-0.5
0,13.5,-8.5,-0.5
0,-14.5,-7.5,-0.5
0,-13.5,-7.5,-0.5
0,-12.5,-7.5,-0.5
0,-11.5,-7.5,-0.5
1.207274913,-10.5,-7.5,-0.5
0.868588071,-9.5,-7.5,-0.5
0.6661693264,-8.5,-7.5,-0.5
0.6276100027,-7.5,-7.5,-0.5
0.5448392634,-6.5,-7.5,-0.5
0.4608982189,-5.5,-7.5,-0.5
0.4224735994,-4.5,-7.5,-0.5
0.4140680369,-3.5,-7.5,-0.5
0.4449275831,-2.5,-7.5,-0.5
0.4532860811,-1.5,-7.5,-0.5
0.4471773022,-0.5,-7.5,-0.5
0.4228660372,0.5,-7.5,-0.5
0.4176499027,1.5,-7.5,-0.5
0.447763729,2.5,-7.5,-0.5
0.4341977127,3.5,-7.5,-0.5
0.4259696915,4.5,-7.5,-0.5
0.3749566714,5.5,-7.5,-0.5
0.3542726506,6.5,-7.5,-0.5
0.4200562966,7.5,-7.5,-0.5
0.4473751617,8.5,-7.5,-0.5
0,9.5,-7.5,-0.5
0,10.5,-7.5,-0.5
0,11.5,-7.5,-0.5
0,12.5,-7.5,-0.5
0,13.5,-7.5,-0.5
0,-14.5,-6.5,-0.5
0,-13.5,-6.5,-0.5
0,-12.5,-6.5,-0.5
0,-11.5,-6.5,-0.5
1.384223975,-10.5,-6.5,-0.5
0.9415616452,-9.5,-6.5,-0.5
0.7338606464,-8.5,-6.5,-0.5
0.5524153886,-7.5,-6.5,-0.5
0.4536059995,-6.5,-6.5,-0.5
0.4241930263,-5.5,-6.5,-0.5
0.4020268785,-4.5,-6.5,-0.5
0.3827984641,-3.5,-6.5,-0.5
0.3958410689,-2.5,-6.5,-0.5
0.4005529958,-1.5,-6.5,-0.5
0.3933006964,-0.5,-6.5,-0.5
0.3823225943,0.5,-6.5,-0.5
0.3825969388,1.5,-6.5,-0.5
0.3869692433,2.5,-6.5,-0.5
0.392337899,3.5,-6.5,-0.5
0.3882881553,4.5,-6.5,-0.5
0.370066782,5.5,-6.5,-0.5
0.4059044084,6.5,-6.5,-0.5
0.5271796726,7.5,-6.5,-0.5
0.6621825268,8.5,-6.5,-0.5
0.8095343796,9.5,-6.5,-0.5
0,10.5,-6.5,-0.5
0,11.5,-6.5,-0.5
0,12.5,-6.5,-0.5
0,13.5,-6.5,-0.5
0,-14.5,-5.5,-0.5
0,-13.5,-5.5,-0.5
0,-12.5,-5.5,-0.5
1.725189579,-11.5,-5.5,-0.5
0.8020220959,-10.5,-5.5,-0.5
0.7280233967,-9.5,-5.5,-0.5
0.5641034391,-8.5,-5.5,-0.5
0.456017067,-7.5,-5.5,-0.5
0.3962044211,-6.5,-5.5,-0.5
0.3831518524,-5.5,-5.5,-0.5
0.351048557,-4.5,-5.5,-0.5
0.3339381467,-3.5,-5.5,-0.5
0.3310117015,-2.5,-5.5,-0.5
0.3398119264,-1.5,-5.5,-0.5
0.3423685244,-0.5,-5.5,-0.5
0.3467173505,0.5,-5.5,-0.5
0.3445706779,1.5,-5.5,-0.5
0.3526059091,2.5,-5.5,-0.5
0.3592859146,3.5,-5.5,-0.5
0.3683736358,4.5,-5.5,-0.5
0.363356586,5.5,-5.5,-0.5
0.4034473876,6.5,-5.5,-0.5
0.515314507,7.5,-5.5,-0.5
0.6069106078,8.5,-5.5,-0.5
0.7008387011,9.5,-5.5,-0.5
1.333333965,10.5,-5.5,-0.5
0,11.5,-5.5,-0.5
0,12.5,-5.5,-0.5
0,13.5,-5.5,-0.5
0,-14.5,-4.5,-0.5
0,-13.5,-4.5,-0.5
0,-12.5,-4.5,-0.5
0.2829199316,-11.5,-4.5,-0.5
0.5763916489,-10.5,-4.5,-0.5
0.4808065196,-9.5,-4.5,-0.5
0.433520282,-8.5,-4.5,-0.5
0.3952541327,-7.5,-4.5,-0.5
0.3496499742,-6.5,-4.5,-0.5
0.3333859946,-5.5,-4.5,-0.5
0.3155868128,-4.5,-4.5,-0.5
0.3017006547,-3.5,-4.5,-0.5
0.2921628205,-2.5,-4.5,-0.5
0.3024676801,-1.5,-4.5,-0.5
0.305441613,-0.5,-4.5,-0.5
0.3013826258,0.5,-4.5,-0.5
0.3021726491,1.5,-4.5,-0.5
0.3151582061,2.5,-4.5,-0.5
0.3339803801,3.5,-4.5,-0.5
0.3483185305,4.5,-4.5,-0.5
0.3766984838,5.5,-4.5,-0.5
0.4117776904,6.5,-4.5,-0.5
0.4651030403,7.5,-4.5,-0.5
0.5336460521,8.5,-4.5,-0.5
0.6547973633,9.5,-4.5,-0.5
1.053493035,10.5,-4.5,-0.5
0,11.5,-4.5,-0.5
0,12.5,-4.5,-0.5
0,13.5,-4.5,-0.5
0,-14.5,-3.5,-0.5
0,-13.5,-3.5,-0.5
0,-12.5,-3.5,-0.5
0.3954362566,-11.5,-3.5,-0.5
0.3845556382,-10.5,-3.5,-0.5
0.4498521467,-9.5,-3.5,-0.5
0.4031749564,-8.5,-3.5,-0.5
0.3759243986,-7.5,-3.5,-0.5
0.3484364045,-6.5,-3.5,-0.5
0.3189462306,-5.5,-3.5,-0.5
0.2996649739,-4.5,-3.5,-0.5
0.2776756556,-3.5,-3.5,-0.5
0.269144813,-2.5,-3.5,-0.5
0.2688590571,-1.5,-3.5,-0.5
0.2590282342,-0.5,-3.5,-0.5
0.2583106098,0.5,-3.5,-0.5
0.2720720219,1.5,-3.5,-0.5
0.2944377141,2.5,-3.5,-0.5
0.3258705611,3.5,-3.5,-0.5
0.3556628236,4.5,-3.5,-0.5
0.3785357776,5.5,-3.5,-0.5
0.4230082886,6.5,-3.5,-0.5
0.4444655819,7.5,-3.5,-0.5
0.5034738842,8.5,-3.5,-0.5
0.5853962262,9.5,-3.5,-0.5
0.8186314749,10.5,-3.5,-0.5
0.8767724796,11.5,-3.5,-0.5
0,12.5,-3.5,-0.5
0,13.5,-3.5,-0.5
0,-14.5,-2.5,-0.5
0,-13.5,-2.5,-0.5
0,-12.5,-2.5,-0.5
0.5484453758,-11.5,-2.5,-0.5
0.4175197311,-10.5,-2.5,-0.5
0.402023472,-9.5,-2.5,-0.5
0.3817008311,-8.5,-2.5,-0.5
0.3665197335,-7.5,-2.5,-0.5
0.343442988,-6.5,-2.5,-0.5
0.3264037009,-5.5,-2.5,-0.5
0.2992767648,-4.5,-2.5,-0.5
0.2649302597,-3.5,-2.5,-0.5
0.2419480535,-2.5,-2.5,-0.5
0.2329391575,-1.5,-2.5,-0.5
0.2234925221,-0.5,-2.5,-0.5
0.228574505,0.5,-2.5,-0.5
0.2557621459,1.5,-2.5,-0.5
0.2797018184,2.5,-2.5,-0.5
0.3068530057,3.5,-2.5,-0.5
0.3365192095,4.5,-2.5,-0.5
0.3614077557,5.5,-2.5,-0.5
0.4094905159,6.5,-2.5,-0.5
0.4317075672,7.5,-2.5,-0.5
0.5039742108,8.5,-2.5,-0.5
0.5537158436,9.5,-2.5,-0.5
0.601822474,10.5,-2.5,-0.5
0.6553140009,11.5,-2.5,-0.5
0.8827517505,12.5,-2.5,-0.5
0,13.5,-2.5,-0.5
0,-14.5,-1.5,-0.5
0,-13.5,-1.5,-0.5
1.145198308,-12.5,-1.5,-0.5
0.4432249272,-11.5,-1.5,-0.5
0.4249691183,-10.5,-1.5,-0.5
0.3718374384,-9.5,-1.5,-0.5
0.3467797876,-8.5,-1.5,-0.5
0.3707362015,-7.5,-1.5,-0.5
0.3519384798,-6.5,-1.5,-0.5
0.3113956493,-5.5,-1.5,-0.5
0.2816029064,-4.5,-1.5,-0.5
0.2596919775,-3.5,-1.5,-0.5
0.2377647047,-2.5,-1.5,-0.5
0.2205711889,-1.5,-1.5,-0.5
0.2143757641,-0.5,-1.5,-0.5
0.2161934699,0.5,-1.5,-0.5
0.2348136815,1.5,-1.5,-0.5
0.2636931516,2.5,-1.5,-0.5
0.2963220862,3.5,-1.5,-0.5
0.3300433131,4.5,-1.5,-0.5
0.3573388827,5.5,-1.5,-0.5
0.3924945996,6.5,-1.5,-0.5
0.4554962592,7.5,-1.5,-0.5
0.4986538356,8.5,-1.5,-0.5
0.4414399273,9.5,-1.5,-0.5
0.612112115,10.5,-1.5,-0.5
0.2061376263,11.5,-1.5,-0.5
0.826490093,12.5,-1.5,-0.5
0,13.5,-1.5,-0.5
0,-14.5,-0.5,-0.5
0,-13.5,-0.5,-0.5
0.8548787241,-12.5,-0.5,-0.5
0.3137834741,-11.5,-0.5,-0.5
0.3151584654,-10.5,-0.5,-0.5
0.3514738481,-9.5,-0.5,-0.5
0.3652778133,-8.5,-0.5,-0.5
0.3873651354,-7.5,-0.5,-0.5
0.3665520597,-6.5,-0.5,-0.5
0.3175412127,-5.5,-0.5,-0.5
0.2768589088,-4.5,-0.5,-0.5
0.2508454215,-3.5,-0.5,-0.5
0.235595441,-2.5,-0.5,-0.5
0.2317770646,-1.5,-0.5,-0.5
0.2241247336,-0.5,-0.5,-0.5
0.2167540794,0.5,-0.5,-0.5
0.2259016506,1.5,-0.5,-0.5
0.2607684209,2.5,-0.5,-0.5
0.2936978751,3.5,-0.5,-0.5
0.3332228433,4.5,-0.5,-0.5
0.3683235542,5.5,-0.5,-0.5
0.3920937364,6.5,-0.5,-0.5
0.4545173861,7.5,-0.5,-0.5
0.5058129102,8.5,-0.5,-0.5
0.3573439649,9.5,-0.5,-0.5
0.6246415615,10.5,-0.5,-0.5
0.9967431875,11.5,-0.5,-0.5
0.7042177802,12.5,-0.5,-0.5
0.7667683306,13.5,-0.5,-0.5
0,-14.5,0.5,-0.5
0,-13.5,0.5,-0.5
1.062177004,-12.5,0.5,-0.5
0.4768744164,-11.5,0.5,-0.5
0.3603750535,-10.5,0.5,-0.5
0.3583779194,-9.5,0.5,-0.5
0.3592469845,-8.5,0.5,-0.5
0.3947293042,-7.5,0.5,-0.5
0.3648350591,-6.5,0.5,-0.5
0.3192423973,-5.5,0.5,-0.5
0.2748719646,-4.5,0.5,-0.5
0.255029109,-3.5,0.5,-0.5
0.2369371181,-2.5,0.5,-0.5
0.2362956793,-1.5,0.5,-0.5
0.2374312521,-0.5,0.5,-0.5
0.2314845475,0.5,0.5,-0.5
0.2311597602,1.5,0.5,-0.5
0.259490898,2.5,0.5,-0.5
0.2986656493,3.5,0.5,-0.5
0.3302523454,4.5,0.5,-0.5
0.3573240292,5.5,0.5,-0.5
0.3953478657,6.5,0.5,-0.5
0.4506499468,7.5,0.5,-0.5
0.5390628635,8.5,0.5,-0.5
0.4520284053,9.5,0.5,-0.5
0.5306676951,10.5,0.5,-0.5
1.167003558,11.5,0.5,-0.5
0.5223723243,12.5,0.5,-0.5
0.7545952477,13.5,0.5,-0.5
0,-14.5,1.5,-0.5
0,-13.5,1.5,-0.5
1.019504891,-12.5,1.5,-0.5
0.1513928009,-11.5,1.5,-0.5
0.3747609518,-10.5,1.5,-0.5
0.3660243587,-9.5,1.5,-0.5
0.3848121145,-8.5,1.5,-0.5
0.3882263783,-7.5,1.5,-0.5
0.3742935988,-6.5,1.5,-0.5
0.3344465894,-5.5,1.5,-0.5
0.2890287454,-4.5,1.5,-0.5
0.2643856647,-3.5,1.5,-0.5
0.2389140763,-2.5,1.5,-0.5
0.2410783546,-1.5,1.5,-0.5
0.248068748,-0.5,1.5,-0.5
0.2391825897,0.5,1.5,-0.5
0.2487227405,1.5,1.5,-0.5
0.2727882325,2.5,1.5,-0.5
0.3005970247,3.5,1.5,-0.5
0.3298752028,4.5,1.5,-0.5
0.3637858137,5.5,1.5,-0.5
0.3991525831,6.5,1.5,-0.5
0.4603089064,7.5,1.5,-0.5
0.5388841655,8.5,1.5,-0.5
0.5235306962,9.5,1.5,-0.5
0.4452615175,10.5,1.5,-0.5
1.365506429,11.5,1.5,-0.5
0,12.5,1.5,-0.5
0,13.5,1.5,-0.5
0,-14.5,2.5,-0.5
0,-13.5,2.5,-0.5
0,-12.5,2.5,-0.5
0.2670255029,-11.5,2.5,-0.5
0.4733639309,-10.5,2.5,-0.5
0.4408025445,-9.5,2.5,-0.5
0.422756121,-8.5,2.5,-0.5
0.3843655084,-7.5,2.5,-0.5
0.3722117727,-6.5,2.5,-0.5
0.3350289773,-5.5,2.5,-0.5
0.3071848039,-4.5,2.5,-0.5
0.2828310257,-3.5,2.5,-0.5
0.268156698,-2.5,2.5,-0.5
0.2520681089,-1.5,2.5,-0.5
0.2628016273,-0.5,2.5,-0.5
0.2587552064,0.5,2.5,-0.5
0.264326591,1.5,2.5,-0.5
0.2803539716,2.5,2.5,-0.5
0.2994074759,3.5,2.5,-0.5
0.3290263651,4.5,2.5,-0.5
0.3825426902,5.5,2.5,-0.5
0.4218685978,6.5,2.5,-0.5
0.4476323665,7.5,2.5,-0.5
0.5063849879,8.5,2.5,-0.5
0.4826226722,9.5,2.5,-0.5
0.9893384634,10.5,2.5,-0.5
0,11.5,2.5,-0.5
0,12.5,2.5,-0.5
0,13.5,2.5,-0.5
0,-14.5,3.5,-0.5
0,-13.5,3.5,-0.5
0,-12.5,3.5,-0.5
0.1886272963,-11.5,3.5,-0.5
0.5489218838,-10.5,3.5,-0.5
0.5095433011,-9.5,3.5,-0.5
0.4525015407,-8.5,3.5,-0.5
0.4071847854,-7.5,3.5,-0.5
0.3793365705,-6.5,3.5,-0.5
0.3470542463,-5.5,3.5,-0.5
0.3316400799,-4.5,3.5,-0.5
0.310409826,-3.5,3.5,-0.5
0.2977869555,-2.5,3.5,-0.5
0.2826765936,-1.5,3.5,-0.5
0.297905591,-0.5,3.5,-0.5
0.2907214431,0.5,3.5,-0.5
0.2948402893,1.5,3.5,-0.5
0.304646757,2.5,3.5,-0.5
0.3041124144,3.5,3.5,-0.5
0.3384459552,4.5,3.5,-0.5
0.402527055,5.5,3.5,-0.5
0.45504842,6.5,3.5,-0.5
0.4379235951,7.5,3.5,-0.5
0.3879500932,8.5,3.5,-0.5
0.5833807434,9.5,3.5,-0.5
0,10.5,3.5,-0.5
0,11.5,3.5,-0.5
0,12.5,3.5,-0.5
0,13.5,3.5,-0.5
0,-14.5,4.5,-0.5
0,-13.5,4.5,-0.5
0,-12.5,4.5,-0.5
1.057615538,-11.5,4.5,-0.5
0.7562802485,-10.5,4.5,-0.5
0.5955735697,-9.5,4.5,-0.5
0.456637204,-8.5,4.5,-0.5
0.4490834935,-7.5,4.5,-0.5
0.3859632191,-6.5,4.5,-0.5
0.3817895113,-5.5,4.5,-0.5
0.358719014,-4.5,4.5,-0.5
0.3356007743,-3.5,4.5,-0.5
0.3298944541,-2.5,4.5,-0.5
0.3248003462,-1.5,4.5,-0.5
0.3302522488,-0.5,4.5,-0.5
0.3336776681,0.5,4.5,-0.5
0.3400858283,1.5,4.5,-0.5
0.3416173373,2.5,4.5,-0.5
0.3523200269,3.5,4.5,-0.5
0.3771751936,4.5,4.5,-0.5
0.4322946105,5.5,4.5,-0.5
0.4714106365,6.5,4.5,-0.5
0.4272271958,7.5,4.5,-0.5
0.3932053681,8.5,4.5,-0.5
0.3298927194,9.5,4.5,-0.5
0,10.5,4.5,-0.5
0,11.5,4.5,-0.5
0,12.5,4.5,-0.5
0,13.5,4.5,-0.5
0,-14.5,5.5,-0.5
0,-13.5,5.5,-0.5
0,-12.5,5.5,-0.5
0,-11.5,5.5,-0.5
0.9394976701,-10.5,5.5,-0.5
0.7771391827,-9.5,5.5,-0.5
0.4980231848,-8.5,5.5,-0.5
0.5369569222,-7.5,5.5,-0.5
0.454567863,-6.5,5.5,-0.5
0.4282022247,-5.5,5.5,-0.5
0.3962524678,-4.5,5.5,-0.5
0.3736483859,-3.5,5.5,-0.5
0.3535120519,-2.5,5.5,-0.5
0.3492367345,-1.5,5.5,-0.5
0.3564827424,-0.5,5.5,-0.5
0.3779458227,0.5,5.5,-0.5
0.3957017251,1.5,5.5,-0.5
0.3845135781,2.5,5.5,-0.5
0.3954268458,3.5,5.5,-0.5
0.4489704689,4.5,5.5,-0.5
0.4820965819,5.5,5.5,-0.5
0.506926523,6.5,5.5,-0.5
0.5443740892,7.5,5.5,-0.5
0.5571004579,8.5,5.5,-0.5
0.6068281953,9.5,5.5,-0.5
0,10.5,5.5,-0.5
0,11.5,5.5,-0.5
0,12.5,5.5,-0.5
0,13.5,5.5,-0.5
0,-14.5,6.5,-0.5
0,-13.5,6.5,-0.5
0,-12.5,6.5,-0.5
0,-11.5,6.5,-0.5
0,-10.5,6.5,-0.5
1.175930727,-9.5,6.5,-0.5
0.6571572652,-8.5,6.5,-0.5
0.695768112,-7.5,6.5,-0.5
0.5210649089,-6.5,6.5,-0.5
0.4487307663,-5.5,6.5,-0.5
0.4332163197,-4.5,6.5,-0.5
0.4120905918,-3.5,6.5,-0.5
0.3889723449,-2.5,6.5,-0.5
0.3773207682,-1.5,6.5,-0.5
0.3855972703,-0.5,6.5,-0.5
0.4169968429,0.5,6.5,-0.5
0.4207477158,1.5,6.5,-0.5
0.4104960061,2.5,6.5,-0.5
0.4351342623,3.5,6.5,-0.5
0.5137740087,4.5,6.5,-0.5
0.4663342308,5.5,6.5,-0.5
0.5898514082,6.5,6.5,-0.5
0.794873529,7.5,6.5,-0.5
1.014733915,8.5,6.5,-0.5
0,9.5,6.5,-0.5
0,10.5,6.5,-0.5
0,11.5,6.5,-0.5
0,12.5,6.5,-0.5
0,13.5,6.5,-0.5
0,-14.5,7.5,-0.5
0,-13.5,7.5,-0.5
0,-12.5,7.5,-0.5
0,-11.5,7.5,-0.5
0,-10.5,7.5,-0.5
0.9886241257,-9.5,7.5,-0.5
0.327925834,-8.5,7.5,-0.5
0.7677581983,-7.5,7.5,-0.5
0.5252595384,-6.5,7.5,-0.5
0.4032563876,-5.5,7.5,-0.5
0.3787990213,-4.5,7.5,-0.5
0.387220202,-3.5,7.5,-0.5
0.4281740337,-2.5,7.5,-0.5
0.4203646182,-1.5,7.5,-0.5
0.4231844207,-0.5,7.5,-0.5
0.4481988074,0.5,7.5,-0.5
0.4547308103,1.5,7.5,-0.5
0.4190123491,2.5,7.5,-0.5
0.4747598657,3.5,7.5,-0.5
0.5678556204,4.5,7.5,-0.5
0.4698888272,5.5,7.5,-0.5
0.4460948335,6.5,7.5,-0.5
0.6302169015,7.5,7.5,-0.5
1.591679558,8.5,7.5,-0.5
0,9.5,7.5,-0.5
0,10.5,7.5,-0.5
0,11.5,7.5,-0.5
0,12.5,7.5,-0.5
0,13.5,7.5,-0.5
0,-14.5,8.5,-0.5
0,-13.5,8.5,-0.5
0,-12.5,8.5,-0.5
0,-11.5,8.5,-0.5
0,-10.5,8.5,-0.5
0,-9.5,8.5,-0.5
0,-8.5,8.5,-0.5
0.8626333335,-7.5,8.5,-0.5
0.577506837,-6.5,8.5,-0.5
0.3607780733,-5.5,8.5,-0.5
0.3143800998,-4.5,8.5,-0.5
0.3502811698,-3.5,8.5,-0.5
0.4442559794,-2.5,8.5,-0.5
0.4657383268,-1.5,8.5,-0.5
0.473164365,-0.5,8.5,-0.5
0.4557765946,0.5,8.5,-0.5
0.446470541,1.5,8.5,-0.5
0.4019213585,2.5,8.5,-0.5
0.4931755778,3.5,8.5,-0.5
0.5219078911,4.5,8.5,-0.5
0.2517609009,5.5,8.5,-0.5
0.4810922798,6.5,8.5,-0.5
1.695210924,7.5,8.5,-0.5
0,8.5,8.5,-0.5
0,9.5,8.5,-0.5
0,10.5,8.5,-0.5
0,11.5,8.5,-0.5
0,12.5,8.5,-0.5
0,13.5,8.5,-0.5
0,-14.5,9.5,-0.5
0,-13.5,9.5,-0.5
0,-12.5,9.5,-0.5
0,-11.5,9.5,-0.5
0,-10.5,9.5,-0.5
0,-9.5,9.5,-0.5
0,-8.5,9.5,-0.5
0,-7.5,9.5,-0.5
1.784123871,-6.5,9.5,-0.5
0.4412453427,-5.5,9.5,-0.5
0.3103844664,-4.5,9.5,-0.5
0.1739697582,-3.5,9.5,-0.5
0.486396912,-2.5,9.5,-0.5
0.5463314539,-1.5,9.5,-0.5
0.5559557921,-0.5,9.5,-0.5
0.4877147477,0.5,9.5,-0.5
0.4546281227,1.5,9.5,-0.5
0.4984335523,2.5,9.5,-0.5
0.6400117204,3.5,9.5,-0.5
0.6379590514,4.5,9.5,-0.5
0.7809735707,5.5,9.5,-0.5
0,6.5,9.5,-0.5
0,7.5,9.5,-0.5
0,8.5,9.5,-0.5
0,9.5,9.5,-0.5
0,10.5,9.5,-0.5
0,11.5,9.5,-0.5
0,12.5,9.5,-0.5
0,13.5,9.5,-0.5
0,-14.5,10.5,-0.5
0,-13.5,10.5,-0.5
0,-12.5,10.5,-0.5
0,-11.5,10.5,-0.5
0,-10.5,10.5,-0.5
0,-9.5,10.5,-0.5
0,-8.5,10.5,-0.5
0,-7.5,10.5,-0.5
0,-6.5,10.5,-0.5
0,-5.5,10.5,-0.5
0.4890996599,-4.5,10.5,-0.5
0.1832030971,-3.5,10.5,-0.5
0.3636481666,-2.5,10.5,-0.5
0.4525580086,-1.5,10.5,-0.5
0.4667760208,-0.5,10.5,-0.5
0.4359968593,0.5,10.5,-0.5
0.5206890537,1.5,10.5,-0.5
0.9410767458,2.5,10.5,-0.5
1.5882625,3.5,10.5,-0.5
0,4.5,10.5,-0.5
0,5.5,10.5,-0.5
0,6.5,10.5,-0.5
0,7.5,10.5,-0.5
0,8.5,10.5,-0.5
0,9.5,10.5,-0.5
0,10.5,10.5,-0.5
0,11.5,10.5,-0.5
0,12.5,10.5,-0.5
0,13.5,10.5,-0.5
0,-14.5,11.5,-0.5
0,-13.5,11.5,-0.5
0,-12.5,11.5,-0.5
0,-11.5,11.5,-0.5
0,-10.5,11.5,-0.5
0,-9.5,11.5,-0.5
0,-8.5,11.5,-0.5
0,-7.5,11.5,-0.5
0,-6.5,11.5,-0.5
0,-5.5,11.5,-0.5
0,-4.5,11.5,-0.5
0,-3.5,11.5,-0.5
0,-2.5,11.5,-0.5
0,-1.5,11.5,-0.5
0,-0.5,11.5,-0.5
0,0.5,11.5,-0.5
0,1.5,11.5,-0.5
0,2.5,11.5,-0.5
0,3.5,11.5,-0.5
0,4.5,11.5,-0.5
0,5.5,11.5,-0.5
0,6.5,11.5,-0.5
0,7.5,11.5,-0.5
0,8.5,11.5,-0.5
0,9.5,11.5,-0.5
0,10.5,11.5,-0.5
0,11.5,11.5,-0.5
0,12.5,11.5,-0.5
0,13.5,11.5,-0.5
0,-14.5,12.5,-0.5
0,-13.5,12.5,-0.5
0,-12.5,12.5,-0.5
0,-11.5,12.5,-0.5
0,-10.5,12.5,-0.5
0,-9.5,12.5,-0.5
0,-8.5,12.5,-0.5
0,-7.5,12.5,-0.5
0,-6.5,12.5,-0.5
0,-5.5,12.5,-0.5
0,-4.5,12.5,-0.5
0,-3.5,12.5,-0.5
0,-2.5,12.5,-0.5
0,-1.5,12.5,-0.5
0,-0.5,12.5,-0.5
0,0.5,12.5,-0.5
0,1.5,12.5,-0.5
0,2.5,12.5,-0.5
0,3.5,12.5,-0.5
0,4.5,12.5,-0.5
0,5.5,12.5,-0.5
0,6.5,12.5,-0.5
0,7.5,12.5,-0.5
0,8.5,12.5,-0.5
0,9.5,12.5,-0.5
0,10.5,12.5,-0.5
0,11.5,12.5,-0.5
0,12.5,12.5,-0.5
0,13.5,12.5,-0.5
0,-14.5,13.5,-0.5
0,-13.5,13.5,-0.5
0,-12.5,13.5,-0.5
0,-11.5,13.5,-0.5
0,-10.5,13.5,-0.5
0,-9.5,13.5,-0.5
0,-8.5,13.5,-0.5
0,-7.5,13.5,-0.5
0,-6.5,13.5,-0.5
0,-5.5,13.5,-0.5
0,-4.5,13.5,-0.5
0,-3.5,13.5,-0.5
0,-2.5,13.5,-0.5
0,-1.5,13.5,-0.5
0,-0.5,13.5,-0.5
0,0.5,13.5,-0.5
0,1.5,13.5,-0.5
0,2.5,13.5,-0.5
0,3.5,13.5,-0.5
0,4.5,13.5,-0.5
0,5.5,13.5,-0.5
0,6.5,13.5,-0.5
0,7.5,13.5,-0.5
0,8.5,13.5,-0.5
0,9.5,13.5,-0.5
0,10.5,13.5,-0.5
0,11.5,13.5,-0.5
0,12.5,13.5,-0.5
0,13.5,13.5,-0.5


==> anc/Y_slice_1080_events_with_spectators.csv <==
"X_p_an","Points:0","Points:1","Points:2"
0,-14.5,-14.5,-0.5
0,-13.5,-14.5,-0.5
0,-12.5,-14.5,-0.5
0,-11.5,-14.5,-0.5
0,-10.5,-14.5,-0.5
0,-9.5,-14.5,-0.5
0,-8.5,-14.5,-0.5
0,-7.5,-14.5,-0.5
0,-6.5,-14.5,-0.5
0,-5.5,-14.5,-0.5
0,-4.5,-14.5,-0.5
0,-3.5,-14.5,-0.5
0,-2.5,-14.5,-0.5
0,-1.5,-14.5,-0.5
0,-0.5,-14.5,-0.5
0,0.5,-14.5,-0.5
0,1.5,-14.5,-0.5
0,2.5,-14.5,-0.5
0,3.5,-14.5,-0.5
0,4.5,-14.5,-0.5
0,5.5,-14.5,-0.5
0,6.5,-14.5,-0.5
0,7.5,-14.5,-0.5
0,8.5,-14.5,-0.5
0,9.5,-14.5,-0.5
0,10.5,-14.5,-0.5
0,11.5,-14.5,-0.5
0,12.5,-14.5,-0.5
0,13.5,-14.5,-0.5
0,-14.5,-13.5,-0.5
0,-13.5,-13.5,-0.5
0,-12.5,-13.5,-0.5
0,-11.5,-13.5,-0.5
0,-10.5,-13.5,-0.5
0,-9.5,-13.5,-0.5
0,-8.5,-13.5,-0.5
0,-7.5,-13.5,-0.5
0,-6.5,-13.5,-0.5
0,-5.5,-13.5,-0.5
0,-4.5,-13.5,-0.5
0,-3.5,-13.5,-0.5
0,-2.5,-13.5,-0.5
0,-1.5,-13.5,-0.5
0,-0.5,-13.5,-0.5
0,0.5,-13.5,-0.5
0,1.5,-13.5,-0.5
0,2.5,-13.5,-0.5
0,3.5,-13.5,-0.5
0,4.5,-13.5,-0.5
0,5.5,-13.5,-0.5
0,6.5,-13.5,-0.5
0,7.5,-13.5,-0.5
0,8.5,-13.5,-0.5
0,9.5,-13.5,-0.5
0,10.5,-13.5,-0.5
0,11.5,-13.5,-0.5
0,12.5,-13.5,-0.5
0,13.5,-13.5,-0.5
0,-14.5,-12.5,-0.5
0,-13.5,-12.5,-0.5
0,-12.5,-12.5,-0.5
0,-11.5,-12.5,-0.5
0,-10.5,-12.5,-0.5
0,-9.5,-12.5,-0.5
0,-8.5,-12.5,-0.5
0,-7.5,-12.5,-0.5
0,-6.5,-12.5,-0.5
0,-5.5,-12.5,-0.5
0,-4.5,-12.5,-0.5
0,-3.5,-12.5,-0.5
0,-2.5,-12.5,-0.5
0,-1.5,-12.5,-0.5
0,-0.5,-12.5,-0.5
0,0.5,-12.5,-0.5
0,1.5,-12.5,-0.5
0,2.5,-12.5,-0.5
0,3.5,-12.5,-0.5
0,4.5,-12.5,-0.5
0,5.5,-12.5,-0.5
0,6.5,-12.5,-0.5
0,7.5,-12.5,-0.5
0,8.5,-12.5,-0.5
0,9.5,-12.5,-0.5
0,10.5,-12.5,-0.5
0,11.5,-12.5,-0.5
0,12.5,-12.5,-0.5
0,13.5,-12.5,-0.5
0,-14.5,-11.5,-0.5
0,-13.5,-11.5,-0.5
0,-12.5,-11.5,-0.5
0,-11.5,-11.5,-0.5
0,-10.5,-11.5,-0.5
0,-9.5,-11.5,-0.5
0,-8.5,-11.5,-0.5
0,-7.5,-11.5,-0.5
0,-6.5,-11.5,-0.5
0,-5.5,-11.5,-0.5
0,-4.5,-11.5,-0.5
0,-3.5,-11.5,-0.5
0,-2.5,-11.5,-0.5
0,-1.5,-11.5,-0.5
0,-0.5,-11.5,-0.5
0,0.5,-11.5,-0.5
0,1.5,-11.5,-0.5
0,2.5,-11.5,-0.5
0,3.5,-11.5,-0.5
0,4.5,-11.5,-0.5
0,5.5,-11.5,-0.5
0,6.5,-11.5,-0.5
0,7.5,-11.5,-0.5
0,8.5,-11.5,-0.5
0,9.5,-11.5,-0.5
0,10.5,-11.5,-0.5
0,11.5,-11.5,-0.5
0,12.5,-11.5,-0.5
0,13.5,-11.5,-0.5
0,-14.5,-10.5,-0.5
0,-13.5,-10.5,-0.5
0,-12.5,-10.5,-0.5
0,-11.5,-10.5,-0.5
0,-10.5,-10.5,-0.5
0,-9.5,-10.5,-0.5
0,-8.5,-10.5,-0.5
0,-7.5,-10.5,-0.5
0,-6.5,-10.5,-0.5
0,-5.5,-10.5,-0.5
0.5,-4.5,-10.5,-0.5
0.125,-3.5,-10.5,-0.5
0.125,-2.5,-10.5,-0.5
0.0357142857,-1.5,-10.5,-0.5
0.1122994652,-0.5,-10.5,-0.5
0.2260273973,0.5,-10.5,-0.5
0.3402061856,1.5,-10.5,-0.5
0,2.5,-10.5,-0.5
0,3.5,-10.5,-0.5
0,4.5,-10.5,-0.5
0,5.5,-10.5,-0.5
0,6.5,-10.5,-0.5
0,7.5,-10.5,-0.5
0,8.5,-10.5,-0.5
0,9.5,-10.5,-0.5
0,10.5,-10.5,-0.5
0,11.5,-10.5,-0.5
0,12.5,-10.5,-0.5
0,13.5,-10.5,-0.5
0,-14.5,-9.5,-0.5
0,-13.5,-9.5,-0.5
0,-12.5,-9.5,-0.5
0,-11.5,-9.5,-0.5
0,-10.5,-9.5,-0.5
0,-9.5,-9.5,-0.5
0,-8.5,-9.5,-0.5
0,-7.5,-9.5,-0.5
1.5,-6.5,-9.5,-0.5
0.75,-5.5,-9.5,-0.5
0.4452554745,-4.5,-9.5,-0.5
0.3391066545,-3.5,-9.5,-0.5
0.2406015038,-2.5,-9.5,-0.5
0.0878524946,-1.5,-9.5,-0.5
0.0968386023,-0.5,-9.5,-0.5
0.1872128637,0.5,-9.5,-0.5
0.2274959083,1.5,-9.5,-0.5
0.3133402275,2.5,-9.5,-0.5
0.3226744186,3.5,-9.5,-0.5
0.3033707865,4.5,-9.5,-0.5
0,5.5,-9.5,-0.5
0,6.5,-9.5,-0.5
0,7.5,-9.5,-0.5
0,8.5,-9.5,-0.5
0,9.5,-9.5,-0.5
0,10.5,-9.5,-0.5
0,11.5,-9.5,-0.5
0,12.5,-9.5,-0.5
0,13.5,-9.5,-0.5
0,-14.5,-8.5,-0.5
0,-13.5,-8.5,-0.5
0,-12.5,-8.5,-0.5
0,-11.5,-8.5,-0.5
0,-10.5,-8.5,-0.5
0,-9.5,-8.5,-0.5
0,-8.5,-8.5,-0.5
1.344827586,-7.5,-8.5,-0.5
0.7706422018,-6.5,-8.5,-0.5
0.5377107365,-5.5,-8.5,-0.5
0.4727420667,-4.5,-8.5,-0.5
0.3625062158,-3.5,-8.5,-0.5
0.2236914169,-2.5,-8.5,-0.5
0.0956372759,-1.5,-8.5,-0.5
0.058873575,-0.5,-8.5,-0.5
0.1577973731,0.5,-8.5,-0.5
0.2364004864,1.5,-8.5,-0.5
0.3234185734,2.5,-8.5,-0.5
0.4249435666,3.5,-8.5,-0.5
0.5427135678,4.5,-8.5,-0.5
0.4769874477,5.5,-8.5,-0.5
0.2857142857,6.5,-8.5,-0.5
0,7.5,-8.5,-0.5
0,8.5,-8.5,-0.5
0,9.5,-8.5,-0.5
0,10.5,-8.5,-0.5
0,11.5,-8.5,-0.5
0,12.5,-8.5,-0.5
0,13.5,-8.5,-0.5
0,-14.5,-7.5,-0.5
0,-13.5,-7.5,-0.5
0,-12.5,-7.5,-0.5
0,-11.5,-7.5,-0.5
0,-10.5,-7.5,-0.5
0,-9.5,-7.5,-0.5
1.363636364,-8.5,-7.5,-0.5
0.7834394904,-7.5,-7.5,-0.5
0.6804123711,-6.5,-7.5,-0.5
0.5637613993,-5.5,-7.5,-0.5
0.4162241348,-4.5,-7.5,-0.5
0.2732467179,-3.5,-7.5,-0.5
0.1684764879,-2.5,-7.5,-0.5
0.0788262371,-1.5,-7.5,-0.5
0.0137590025,-0.5,-7.5,-0.5
0.1063520594,0.5,-7.5,-0.5
0.1975877297,1.5,-7.5,-0.5
0.3063120118,2.5,-7.5,-0.5
0.4343427957,3.5,-7.5,-0.5
0.5620005919,4.5,-7.5,-0.5
0.6840442338,5.5,-7.5,-0.5
0.6666666667,6.5,-7.5,-0.5
0.2142857143,7.5,-7.5,-0.5
0,8.5,-7.5,-0.5
0,9.5,-7.5,-0.5
0,10.5,-7.5,-0.5
0,11.5,-7.5,-0.5
0,12.5,-7.5,-0.5
0,13.5,-7.5,-0.5
0,-14.5,-6.5,-0.5
0,-13.5,-6.5,-0.5
0,-12.5,-6.5,-0.5
0,-11.5,-6.5,-0.5
0,-10.5,-6.5,-0.5
0.7058823529,-9.5,-6.5,-0.5
0.8604651163,-8.5,-6.5,-0.5
0.7414330218,-7.5,-6.5,-0.5
0.628021148,-6.5,-6.5,-0.5
0.472341019,-5.5,-6.5,-0.5
0.3153855019,-4.5,-6.5,-0.5
0.1916393676,-3.5,-6.5,-0.5
0.1091255962,-2.5,-6.5,-0.5
0.0529386108,-1.5,-6.5,-0.5
0.0197319081,-0.5,-6.5,-0.5
0.0637106565,0.5,-6.5,-0.5
0.1321820529,1.5,-6.5,-0.5
0.2434134749,2.5,-6.5,-0.5
0.3701813796,3.5,-6.5,-0.5
0.5043275175,4.5,-6.5,-0.5
0.6570018507,5.5,-6.5,-0.5
0.7597733711,6.5,-6.5,-0.5
0.6934673367,7.5,-6.5,-0.5
0,8.5,-6.5,-0.5
0,9.5,-6.5,-0.5
0,10.5,-6.5,-0.5
0,11.5,-6.5,-0.5
0,12.5,-6.5,-0.5
0,13.5,-6.5,-0.5
0,-14.5,-5.5,-0.5
0,-13.5,-5.5,-0.5
0,-12.5,-5.5,-0.5
0,-11.5,-5.5,-0.5
0,-10.5,-5.5,-0.5
1.024390244,-9.5,-5.5,-0.5
0.7927852349,-8.5,-5.5,-0.5
0.6524371313,-7.5,-5.5,-0.5
0.5109138882,-6.5,-5.5,-0.5
0.3750316162,-5.5,-5.5,-0.5
0.2287792468,-4.5,-5.5,-0.5
0.1221207848,-3.5,-5.5,-0.5
0.0651214274,-2.5,-5.5,-0.5
0.0371507179,-1.5,-5.5,-0.5
0.0222960684,-0.5,-5.5,-0.5
0.0343273171,0.5,-5.5,-0.5
0.0802800652,1.5,-5.5,-0.5
0.1659188354,2.5,-5.5,-0.5
0.2705193228,3.5,-5.5,-0.5
0.4199129714,4.5,-5.5,-0.5
0.5757603901,5.5,-5.5,-0.5
0.72709493,6.5,-5.5,-0.5
0.7459893048,7.5,-5.5,-0.5
0.4583333333,8.5,-5.5,-0.5
0,9.5,-5.5,-0.5
0,10.5,-5.5,-0.5
0,11.5,-5.5,-0.5
0,12.5,-5.5,-0.5
0,13.5,-5.5,-0.5
0,-14.5,-4.5,-0.5
0,-13.5,-4.5,-0.5
0,-12.5,-4.5,-0.5
0,-11.5,-4.5,-0.5
0.652173913,-10.5,-4.5,-0.5
0.7777777778,-9.5,-4.5,-0.5
0.6255882353,-8.5,-4.5,-0.5
0.5265407418,-7.5,-4.5,-0.5
0.4156680872,-6.5,-4.5,-0.5
0.2705081431,-5.5,-4.5,-0.5
0.1521536141,-4.5,-4.5,-0.5
0.0844673272,-3.5,-4.5,-0.5
0.0332401082,-2.5,-4.5,-0.5
0.0278908671,-1.5,-4.5,-0.5
0.0233642953,-0.5,-4.5,-0.5
0.0284994753,0.5,-4.5,-0.5
0.028599071,1.5,-4.5,-0.5
0.0875712616,2.5,-4.5,-0.5
0.1867744839,3.5,-4.5,-0.5
0.3331417742,4.5,-4.5,-0.5
0.4877633692,5.5,-4.5,-0.5
0.6262926577,6.5,-4.5,-0.5
0.6590273896,7.5,-4.5,-0.5
0.5585106383,8.5,-4.5,-0.5
0,9.5,-4.5,-0.5
0,10.5,-4.5,-0.5
0,11.5,-4.5,-0.5
0,12.5,-4.5,-0.5
0,13.5,-4.5,-0.5
0,-14.5,-3.5,-0.5
0,-13.5,-3.5,-0.5
0,-12.5,-3.5,-0.5
0,-11.5,-3.5,-0.5
0.46875,-10.5,-3.5,-0.5
0.6091515729,-9.5,-3.5,-0.5
0.536217447,-8.5,-3.5,-0.5
0.4479285518,-7.5,-3.5,-0.5
0.3375281192,-6.5,-3.5,-0.5
0.2192074813,-5.5,-3.5,-0.5
0.118989364,-4.5,-3.5,-0.5
0.0523719452,-3.5,-3.5,-0.5
0.018825221,-2.5,-3.5,-0.5
0.013195404,-1.5,-3.5,-0.5
0.0245422816,-0.5,-3.5,-0.5
0.0229796002,0.5,-3.5,-0.5
0.0224657779,1.5,-3.5,-0.5
0.0525208494,2.5,-3.5,-0.5
0.1411996868,3.5,-3.5,-0.5
0.2502726574,4.5,-3.5,-0.5
0.385012636,5.5,-3.5,-0.5
0.5100224383,6.5,-3.5,-0.5
0.6064218941,7.5,-3.5,-0.5
0.6088669951,8.5,-3.5,-0.5
0.4038461538,9.5,-3.5,-0.5
0,10.5,-3.5,-0.5
0,11.5,-3.5,-0.5
0,12.5,-3.5,-0.5
0,13.5,-3.5,-0.5
0,-14.5,-2.5,-0.5
0,-13.5,-2.5,-0.5
0,-12.5,-2.5,-0.5
0,-11.5,-2.5,-0.5
0.4864864865,-10.5,-2.5,-0.5
0.5577330508,-9.5,-2.5,-0.5
0.5016216216,-8.5,-2.5,-0.5
0.4052119051,-7.5,-2.5,-0.5
0.2947076746,-6.5,-2.5,-0.5
0.1832357347,-5.5,-2.5,-0.5
0.0893649343,-4.5,-2.5,-0.5
0.0355144889,-3.5,-2.5,-0.5
0.0061009704,-2.5,-2.5,-0.5
0.0106977437,-1.5,-2.5,-0.5
0.0191737767,-0.5,-2.5,-0.5
0.0182700074,0.5,-2.5,-0.5
0.0186984972,1.5,-2.5,-0.5
0.0343944637,2.5,-2.5,-0.5
0.0989093521,3.5,-2.5,-0.5
0.1969868118,4.5,-2.5,-0.5
0.3056201385,5.5,-2.5,-0.5
0.4352855525,6.5,-2.5,-0.5
0.5637566138,7.5,-2.5,-0.5
0.7225559803,8.5,-2.5,-0.5
0.8235294118,9.5,-2.5,-0.5
0,10.5,-2.5,-0.5
0,11.5,-2.5,-0.5
0,12.5,-2.5,-0.5
0,13.5,-2.5,-0.5
0,-14.5,-1.5,-0.5
0,-13.5,-1.5,-0.5
0,-12.5,-1.5,-0.5
0,-11.5,-1.5,-0.5
0.7193877551,-10.5,-1.5,-0.5
0.6218851571,-9.5,-1.5,-0.5
0.4936314551,-8.5,-1.5,-0.5
0.3828799089,-7.5,-1.5,-0.5
0.2778669462,-6.5,-1.5,-0.5
0.1564689526,-5.5,-1.5,-0.5
0.0718236312,-4.5,-1.5,-0.5
0.031028681,-3.5,-1.5,-0.5
0.0120761337,-2.5,-1.5,-0.5
0.0192811291,-1.5,-1.5,-0.5
0.0265258801,-0.5,-1.5,-0.5
0.0224100511,0.5,-1.5,-0.5
0.0157401865,1.5,-1.5,-0.5
0.0208314167,2.5,-1.5,-0.5
0.0808452742,3.5,-1.5,-0.5
0.1622521808,4.5,-1.5,-0.5
0.2568645196,5.5,-1.5,-0.5
0.3758849156,6.5,-1.5,-0.5
0.5095419847,7.5,-1.5,-0.5
0.6640316206,8.5,-1.5,-0.5
0.8524590164,9.5,-1.5,-0.5
0,10.5,-1.5,-0.5
0,11.5,-1.5,-0.5
0,12.5,-1.5,-0.5
0,13.5,-1.5,-0.5
0,-14.5,-0.5,-0.5
0,-13.5,-0.5,-0.5
0,-12.5,-0.5,-0.5
0,-11.5,-0.5,-0.5
0.7611940299,-10.5,-0.5,-0.5
0.5643180349,-9.5,-0.5,-0.5
0.4356878273,-8.5,-0.5,-0.5
0.3373944434,-7.5,-0.5,-0.5
0.2351909831,-6.5,-0.5,-0.5
0.1396022705,-5.5,-0.5,-0.5
0.0650221512,-4.5,-0.5,-0.5
0.0368389857,-3.5,-0.5,-0.5
0.0208173438,-2.5,-0.5,-0.5
0.0240565822,-1.5,-0.5,-0.5
0.0277387389,-0.5,-0.5,-0.5
0.0335726423,0.5,-0.5,-0.5
0.0315479463,1.5,-0.5,-0.5
0.0222834058,2.5,-0.5,-0.5
0.067986269,3.5,-0.5,-0.5
0.1227462933,4.5,-0.5,-0.5
0.2205624352,5.5,-0.5,-0.5
0.3294110041,6.5,-0.5,-0.5
0.426165632,7.5,-0.5,-0.5
0.5495327103,8.5,-0.5,-0.5
0.9948979592,9.5,-0.5,-0.5
0,10.5,-0.5,-0.5
0,11.5,-0.5,-0.5
0,12.5,-0.5,-0.5
0,13.5,-0.5,-0.5
0,-14.5,0.5,-0.5
0,-13.5,0.5,-0.5
0,-12.5,0.5,-0.5
0.8571428571,-11.5,0.5,-0.5
0.6902654867,-10.5,0.5,-0.5
0.5556768559,-9.5,0.5,-0.5
0.516,-8.5,0.5,-0.5
0.4109524345,-7.5,0.5,-0.5
0.2675397264,-6.5,0.5,-0.5
0.1424941601,-5.5,0.5,-0.5
0.0723764502,-4.5,0.5,-0.5
0.0388148939,-3.5,0.5,-0.5
0.0241426183,-2.5,0.5,-0.5
0.0239900778,-1.5,0.5,-0.5
0.0206322997,-0.5,0.5,-0.5
0.0270335202,0.5,0.5,-0.5
0.0275230447,1.5,0.5,-0.5
0.0339429654,2.5,0.5,-0.5
0.0759124826,3.5,0.5,-0.5
0.1459930969,4.5,0.5,-0.5
0.2469574641,5.5,0.5,-0.5
0.3667010664,6.5,0.5,-0.5
0.4430433853,7.5,0.5,-0.5
0.4525,8.5,0.5,-0.5
0.5639097744,9.5,0.5,-0.5
3,10.5,0.5,-0.5
0,11.5,0.5,-0.5
0,12.5,0.5,-0.5
0,13.5,0.5,-0.5
0,-14.5,1.5,-0.5
0,-13.5,1.5,-0.5
0,-12.5,1.5,-0.5
0.5,-11.5,1.5,-0.5
0.6071428571,-10.5,1.5,-0.5
0.6415929204,-9.5,1.5,-0.5
0.5648284846,-8.5,1.5,-0.5
0.4652877943,-7.5,1.5,-0.5
0.3348922478,-6.5,1.5,-0.5
0.1869148285,-5.5,1.5,-0.5
0.0801696464,-4.5,1.5,-0.5
0.0394015926,-3.5,1.5,-0.5
0.0100884341,-2.5,1.5,-0.5
0.0183033532,-1.5,1.5,-0.5
0.0100545204,-0.5,1.5,-0.5
0.014242168,0.5,1.5,-0.5
0.0218658536,1.5,1.5,-0.5
0.0680122685,2.5,1.5,-0.5
0.1044757719,3.5,1.5,-0.5
0.1731425639,4.5,1.5,-0.5
0.2793069581,5.5,1.5,-0.5
0.4073036854,6.5,1.5,-0.5
0.4806522941,7.5,1.5,-0.5
0.4742268041,8.5,1.5,-0.5
0.5795454545,9.5,1.5,-0.5
0,10.5,1.5,-0.5
0,11.5,1.5,-0.5
0,12.5,1.5,-0.5
0,13.5,1.5,-0.5
0,-14.5,2.5,-0.5
0,-13.5,2.5,-0.5
0,-12.5,2.5,-0.5
0,-11.5,2.5,-0.5
0.53125,-10.5,2.5,-0.5
0.660251046,-9.5,2.5,-0.5
0.6271072151,-8.5,2.5,-0.5
0.5316063366,-7.5,2.5,-0.5
0.3912662338,-6.5,2.5,-0.5
0.2494921768,-5.5,2.5,-0.5
0.1220326716,-4.5,2.5,-0.5
0.0463334513,-3.5,2.5,-0.5
0.0302979094,-2.5,2.5,-0.5
0.0272800147,-1.5,2.5,-0.5
0.0186594567,-0.5,2.5,-0.5
0.0255584675,0.5,2.5,-0.5
0.0421299236,1.5,2.5,-0.5
0.0992194344,2.5,2.5,-0.5
0.1460911058,3.5,2.5,-0.5
0.2230063642,4.5,2.5,-0.5
0.3432585003,5.5,2.5,-0.5
0.4823031802,6.5,2.5,-0.5
0.5782544379,7.5,2.5,-0.5
0.5593220339,8.5,2.5,-0.5
0.5384615385,9.5,2.5,-0.5
0,10.5,2.5,-0.5
0,11.5,2.5,-0.5
0,12.5,2.5,-0.5
0,13.5,2.5,-0.5
0,-14.5,3.5,-0.5
0,-13.5,3.5,-0.5
0,-12.5,3.5,-0.5
0,-11.5,3.5,-0.5
0.6428571429,-10.5,3.5,-0.5
0.6483050847,-9.5,3.5,-0.5
0.6750211208,-8.5,3.5,-0.5
0.5924669155,-7.5,3.5,-0.5
0.4683816721,-6.5,3.5,-0.5
0.3274285931,-5.5,3.5,-0.5
0.1885618993,-4.5,3.5,-0.5
0.0900877395,-3.5,3.5,-0.5
0.0450492654,-2.5,3.5,-0.5
0.0229907201,-1.5,3.5,-0.5
0.019519731,-0.5,3.5,-0.5
0.0351677115,0.5,3.5,-0.5
0.0774145345,1.5,3.5,-0.5
0.1135070183,2.5,3.5,-0.5
0.1847475409,3.5,3.5,-0.5
0.3047825817,4.5,3.5,-0.5
0.4650107299,5.5,3.5,-0.5
0.6019186284,6.5,3.5,-0.5
0.7010119595,7.5,3.5,-0.5
0.7092651757,8.5,3.5,-0.5
1,9.5,3.5,-0.5
0,10.5,3.5,-0.5
0,11.5,3.5,-0.5
0,12.5,3.5,-0.5
0,13.5,3.5,-0.5
0,-14.5,4.5,-0.5
0,-13.5,4.5,-0.5
0,-12.5,4.5,-0.5
0,-11.5,4.5,-0.5
0.5,-10.5,4.5,-0.5
0.7265625,-9.5,4.5,-0.5
0.75,-8.5,4.5,-0.5
0.6801886792,-7.5,4.5,-0.5
0.5467433137,-6.5,4.5,-0.5
0.4377582645,-5.5,4.5,-0.5
0.2848816651,-4.5,4.5,-0.5
0.1590790206,-3.5,4.5,-0.5
0.0889602132,-2.5,4.5,-0.5
0.0290436371,-1.5,4.5,-0.5
0.0133677378,-0.5,4.5,-0.5
0.0470192818,0.5,4.5,-0.5
0.1033734988,1.5,4.5,-0.5
0.1634519193,2.5,4.5,-0.5
0.2684763885,3.5,4.5,-0.5
0.4209811786,4.5,4.5,-0.5
0.6071758404,5.5,4.5,-0.5
0.7516798567,6.5,4.5,-0.5
0.7987697715,7.5,4.5,-0.5
0.7951807229,8.5,4.5,-0.5
0,9.5,4.5,-0.5
0,10.5,4.5,-0.5
0,11.5,4.5,-0.5
0,12.5,4.5,-0.5
0,13.5,4.5,-0.5
0,-14.5,5.5,-0.5
0,-13.5,5.5,-0.5
0,-12.5,5.5,-0.5
0,-11.5,5.5,-0.5
0,-10.5,5.5,-0.5
0.4411764706,-9.5,5.5,-0.5
0.8522727273,-8.5,5.5,-0.5
0.7533632287,-7.5,5.5,-0.5
0.651228978,-6.5,5.5,-0.5
0.5347279125,-5.5,5.5,-0.5
0.3703403372,-4.5,5.5,-0.5
0.231512394,-3.5,5.5,-0.5
0.130261351,-2.5,5.5,-0.5
0.0562430939,-1.5,5.5,-0.5
0.0232147952,-0.5,5.5,-0.5
0.0503156686,0.5,5.5,-0.5
0.1277820414,1.5,5.5,-0.5
0.2235552116,2.5,5.5,-0.5
0.3648945921,3.5,5.5,-0.5
0.5247226407,4.5,5.5,-0.5
0.6798414075,5.5,5.5,-0.5
0.7953936797,6.5,5.5,-0.5
0.7937219731,7.5,5.5,-0.5
0.9230769231,8.5,5.5,-0.5
0,9.5,5.5,-0.5
0,10.5,5.5,-0.5
0,11.5,5.5,-0.5
0,12.5,5.5,-0.5
0,13.5,5.5,-0.5
0,-14.5,6.5,-0.5
0,-13.5,6.5,-0.5
0,-12.5,6.5,-0.5
0,-11.5,6.5,-0.5
0,-10.5,6.5,-0.5
1.2,-9.5,6.5,-0.5
0.6857142857,-8.5,6.5,-0.5
0.85,-7.5,6.5,-0.5
0.7262103506,-6.5,6.5,-0.5
0.5744479495,-5.5,6.5,-0.5
0.4594276754,-4.5,6.5,-0.5
0.3306087636,-3.5,6.5,-0.5
0.1963644202,-2.5,6.5,-0.5
0.0861659322,-1.5,6.5,-0.5
0.0306816973,-0.5,6.5,-0.5
0.0697937697,0.5,6.5,-0.5
0.1730365393,1.5,6.5,-0.5
0.2964640006,2.5,6.5,-0.5
0.4469826766,3.5,6.5,-0.5
0.608629131,4.5,6.5,-0.5
0.706185567,5.5,6.5,-0.5
0.796875,6.5,6.5,-0.5
0.4,7.5,6.5,-0.5
0,8.5,6.5,-0.5
0,9.5,6.5,-0.5
0,10.5,6.5,-0.5
0,11.5,6.5,-0.5
0,12.5,6.5,-0.5
0,13.5,6.5,-0.5
0,-14.5,7.5,-0.5
0,-13.5,7.5,-0.5
0,-12.5,7.5,-0.5
0,-11.5,7.5,-0.5
0,-10.5,7.5,-0.5
0,-9.5,7.5,-0.5
0,-8.5,7.5,-0.5
0.3428571429,-7.5,7.5,-0.5
0.5950413223,-6.5,7.5,-0.5
0.5609973286,-5.5,7.5,-0.5
0.4661214953,-4.5,7.5,-0.5
0.3528936743,-3.5,7.5,-0.5
0.240038638,-2.5,7.5,-0.5
0.126778548,-1.5,7.5,-0.5
0.0095116253,-0.5,7.5,-0.5
0.0999468368,0.5,7.5,-0.5
0.2030127462,1.5,7.5,-0.5
0.3445146014,2.5,7.5,-0.5
0.5100532229,3.5,7.5,-0.5
0.6863905325,4.5,7.5,-0.5
0.8083832335,5.5,7.5,-0.5
1,6.5,7.5,-0.5
0,7.5,7.5,-0.5
0,8.5,7.5,-0.5
0,9.5,7.5,-0.5
0,10.5,7.5,-0.5
0,11.5,7.5,-0.5
0,12.5,7.5,-0.5
0,13.5,7.5,-0.5
0,-14.5,8.5,-0.5
0,-13.5,8.5,-0.5
0,-12.5,8.5,-0.5
0,-11.5,8.5,-0.5
0,-10.5,8.5,-0.5
0,-9.5,8.5,-0.5
0,-8.5,8.5,-0.5
0,-7.5,8.5,-0.5
0.6666666667,-6.5,8.5,-0.5
0.54,-5.5,8.5,-0.5
0.4365079365,-4.5,8.5,-0.5
0.3216432866,-3.5,8.5,-0.5
0.2522618414,-2.5,8.5,-0.5
0.1210810811,-1.5,8.5,-0.5
0.0126746831,-0.5,8.5,-0.5
0.1179487179,0.5,8.5,-0.5
0.1953232462,1.5,8.5,-0.5
0.3156398104,2.5,8.5,-0.5
0.5583596215,3.5,8.5,-0.5
0.72,4.5,8.5,-0.5
1,5.5,8.5,-0.5
0,6.5,8.5,-0.5
0,7.5,8.5,-0.5
0,8.5,8.5,-0.5
0,9.5,8.5,-0.5
0,10.5,8.5,-0.5
0,11.5,8.5,-0.5
0,12.5,8.5,-0.5
0,13.5,8.5,-0.5
0,-14.5,9.5,-0.5
0,-13.5,9.5,-0.5
0,-12.5,9.5,-0.5
0,-11.5,9.5,-0.5
0,-10.5,9.5,-0.5
0,-9.5,9.5,-0.5
0,-8.5,9.5,-0.5
0,-7.5,9.5,-0.5
0,-6.5,9.5,-0.5
0,-5.5,9.5,-0.5
1.285714286,-4.5,9.5,-0.5
0.5217391304,-3.5,9.5,-0.5
0.5384615385,-2.5,9.5,-0.5
0.3157894737,-1.5,9.5,-0.5
0.1791044776,-0.5,9.5,-0.5
0.1625615764,0.5,9.5,-0.5
0.2874251497,1.5,9.5,-0.5
0.2837837838,2.5,9.5,-0.5
0.1875,3.5,9.5,-0.5
0,4.5,9.5,-0.5
0,5.5,9.5,-0.5
0,6.5,9.5,-0.5
0,7.5,9.5,-0.5
0,8.5,9.5,-0.5
0,9.5,9.5,-0.5
0,10.5,9.5,-0.5
0,11.5,9.5,-0.5
0,12.5,9.5,-0.5
0,13.5,9.5,-0.5
0,-14.5,10.5,-0.5
0,-13.5,10.5,-0.5
0,-12.5,10.5,-0.5
0,-11.5,10.5,-0.5
0,-10.5,10.5,-0.5
0,-9.5,10.5,-0.5
0,-8.5,10.5,-0.5
0,-7.5,10.5,-0.5
0,-6.5,10.5,-0.5
0,-5.5,10.5,-0.5
0,-4.5,10.5,-0.5
0,-3.5,10.5,-0.5
3,-2.5,10.5,-0.5
1.5,-1.5,10.5,-0.5
0.5,-0.5,10.5,-0.5
0.3333333333,0.5,10.5,-0.5
0,1.5,10.5,-0.5
0,2.5,10.5,-0.5
0,3.5,10.5,-0.5
0,4.5,10.5,-0.5
0,5.5,10.5,-0.5
0,6.5,10.5,-0.5
0,7.5,10.5,-0.5
0,8.5,10.5,-0.5
0,9.5,10.5,-0.5
0,10.5,10.5,-0.5
0,11.5,10.5,-0.5
0,12.5,10.5,-0.5
0,13.5,10.5,-0.5
0,-14.5,11.5,-0.5
0,-13.5,11.5,-0.5
0,-12.5,11.5,-0.5
0,-11.5,11.5,-0.5
0,-10.5,11.5,-0.5
0,-9.5,11.5,-0.5
0,-8.5,11.5,-0.5
0,-7.5,11.5,-0.5
0,-6.5,11.5,-0.5
0,-5.5,11.5,-0.5
0,-4.5,11.5,-0.5
0,-3.5,11.5,-0.5
0,-2.5,11.5,-0.5
0,-1.5,11.5,-0.5
0,-0.5,11.5,-0.5
0,0.5,11.5,-0.5
0,1.5,11.5,-0.5
0,2.5,11.5,-0.5
0,3.5,11.5,-0.5
0,4.5,11.5,-0.5
0,5.5,11.5,-0.5
0,6.5,11.5,-0.5
0,7.5,11.5,-0.5
0,8.5,11.5,-0.5
0,9.5,11.5,-0.5
0,10.5,11.5,-0.5
0,11.5,11.5,-0.5
0,12.5,11.5,-0.5
0,13.5,11.5,-0.5
0,-14.5,12.5,-0.5
0,-13.5,12.5,-0.5
0,-12.5,12.5,-0.5
0,-11.5,12.5,-0.5
0,-10.5,12.5,-0.5
0,-9.5,12.5,-0.5
0,-8.5,12.5,-0.5
0,-7.5,12.5,-0.5
0,-6.5,12.5,-0.5
0,-5.5,12.5,-0.5
0,-4.5,12.5,-0.5
0,-3.5,12.5,-0.5
0,-2.5,12.5,-0.5
0,-1.5,12.5,-0.5
0,-0.5,12.5,-0.5
0,0.5,12.5,-0.5
0,1.5,12.5,-0.5
0,2.5,12.5,-0.5
0,3.5,12.5,-0.5
0,4.5,12.5,-0.5
0,5.5,12.5,-0.5
0,6.5,12.5,-0.5
0,7.5,12.5,-0.5
0,8.5,12.5,-0.5
0,9.5,12.5,-0.5
0,10.5,12.5,-0.5
0,11.5,12.5,-0.5
0,12.5,12.5,-0.5
0,13.5,12.5,-0.5
0,-14.5,13.5,-0.5
0,-13.5,13.5,-0.5
0,-12.5,13.5,-0.5
0,-11.5,13.5,-0.5
0,-10.5,13.5,-0.5
0,-9.5,13.5,-0.5
0,-8.5,13.5,-0.5
0,-7.5,13.5,-0.5
0,-6.5,13.5,-0.5
0,-5.5,13.5,-0.5
0,-4.5,13.5,-0.5
0,-3.5,13.5,-0.5
0,-2.5,13.5,-0.5
0,-1.5,13.5,-0.5
0,-0.5,13.5,-0.5
0,0.5,13.5,-0.5
0,1.5,13.5,-0.5
0,2.5,13.5,-0.5
0,3.5,13.5,-0.5
0,4.5,13.5,-0.5
0,5.5,13.5,-0.5
0,6.5,13.5,-0.5
0,7.5,13.5,-0.5
0,8.5,13.5,-0.5
0,9.5,13.5,-0.5
0,10.5,13.5,-0.5
0,11.5,13.5,-0.5
0,12.5,13.5,-0.5
0,13.5,13.5,-0.5


==> anc/Y_slice_1080_testparticles_no_spectators.csv <==
"hadron_tmn_landau00","hadron_tmn_landau01","hadron_tmn_landau02","hadron_tmn_landau03","hadron_tmn_landau11","hadron_tmn_landau12","hadron_tmn_landau13","hadron_tmn_landau22","hadron_tmn_landau23","hadron_tmn_landau33","Result","Points:0","Points:1","Points:2"
0,0,0,0,0,0,0,0,0,0,0,-14.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-6.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-5.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-4.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-3.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-2.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-1.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-0.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,0.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,1.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,2.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,3.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,4.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,5.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,6.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-14.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-6.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-5.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-4.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-3.5,-13.5,-0.5
0,0,-0,-0,0,0,0,0,0,-0,0,-2.5,-13.5,-0.5
0,0,0,-0,-0,0,0,-0,-0,0,0,-1.5,-13.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-0.5,-13.5,-0.5
0,-0,0,0,0,0,0,0,-0,0,0,0.5,-13.5,-0.5
0,-0,0,0,0,-0,0,0,-0,0,0,1.5,-13.5,-0.5
0,0,0,-0,0,-0,-0,0,0,0,0,2.5,-13.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,3.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,4.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,5.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,6.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-6.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-5.5,-12.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-4.5,-12.5,-0.5
0,0,0,-0,0,0,-0,0,-0,0,0,-3.5,-12.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-2.5,-12.5,-0.5
0,-0,-0,-0,0,0,-0,0,-0,0,0,-1.5,-12.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-0.5,-12.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,0.5,-12.5,-0.5
0,-0,0,0,0,0,-0,0,-0,0,0,1.5,-12.5,-0.5
0,-0,0,0,0,0,-0,0,-0,0,0,2.5,-12.5,-0.5
0,-0,0,-0,0,0,0,0,0,0,0,3.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,4.5,-12.5,-0.5
0,0,-0,0,0,0,-0,0,0,0,0,5.5,-12.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,6.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,-11.5,-0.5
0,0,0,0,0,-0,0,0,-0,0,0,-6.5,-11.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-5.5,-11.5,-0.5
0,-0,0,0,0,0,-0,0,-0,0,0,-4.5,-11.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-3.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-2.5,-11.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,-1.5,-11.5,-0.5
0,-0,0,0,0,0,-0,0,-0,0,0,-0.5,-11.5,-0.5
0,0,-0,-0,0,-0,-0,0,0,0,0,0.5,-11.5,-0.5
0,0,0,-0,0,-0,-0,0,0,0,0,1.5,-11.5,-0.5
0,-0,0,0,0,0,-0,0,0,0,0,2.5,-11.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,3.5,-11.5,-0.5
0,0,-0,0,0,0,-0,0,0,0,0,4.5,-11.5,-0.5
0,0,-0,0,0,0,-0,0,0,0,0,5.5,-11.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,6.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,-10.5,-0.5
0,0,0,-0,0,-0,-0,0,-0,0,0,-7.5,-10.5,-0.5
0,0,0,-0,0,-0,-0,0,-0,0,0,-6.5,-10.5,-0.5
0,-0,-0,0,0,0,-0,0,-0,0,0,-5.5,-10.5,-0.5
0,0,-0,-0,0,0,-0,0,-0,0,0,-4.5,-10.5,-0.5
0.001,0,-0,-0,0,0,0,0,-0,0,0,-3.5,-10.5,-0.5
0.001,0,0,0,0,0,0,0,0,0,0,-2.5,-10.5,-0.5
0.001,0,0,0,0,0,0,0,-0,0,0,-1.5,-10.5,-0.5
0.002,0,-0,-0,0,0,-0,0,-0,0,0,-0.5,-10.5,-0.5
0.002,0,-0,0,0,0,-0,0,0,0,0,0.5,-10.5,-0.5
0.001,-0,0,0,0,0,-0,0,0,0,0,1.5,-10.5,-0.5
0.001,0,0,-0,0,0,-0,0,0,0,0,2.5,-10.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,3.5,-10.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,4.5,-10.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,5.5,-10.5,-0.5
0,0,0,-0,0,0,-0,0,-0,0,0,6.5,-10.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,7.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,-9.5,-0.5
0,-0,0,0,0,-0,0,0,0,0,0,-9.5,-9.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-8.5,-9.5,-0.5
0,-0,0,-0,0,0,-0,0,-0,0,0,-7.5,-9.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-6.5,-9.5,-0.5
0.001,0,0,0,0,0,-0,0,-0,0,0,-5.5,-9.5,-0.5
0.002,-0,0,0,0,-0,-0,0,-0,0,0,-4.5,-9.5,-0.5
0.004,0,0,0,0,0,-0,0,-0,0.001,0,-3.5,-9.5,-0.5
0.008,0,0,0,0.001,0,-0,0.001,0,0.001,0,-2.5,-9.5,-0.5
0.011,0,0,0,0.001,0,0,0.001,-0,0.002,0,-1.5,-9.5,-0.5
0.012,0,0,0,0.001,0,0,0.001,-0,0.002,0,-0.5,-9.5,-0.5
0.011,0,0,0,0.001,0,0,0.001,0,0.002,0,0.5,-9.5,-0.5
0.008,0,0,-0,0.001,-0,-0,0.001,0,0.001,0,1.5,-9.5,-0.5
0.005,0,0,0,0,-0,-0,0,0,0.001,0,2.5,-9.5,-0.5
0.002,-0,0,0,0,-0,-0,0,0,0,0,3.5,-9.5,-0.5
0.001,0,0,0,0,-0,-0,0,0,0,0,4.5,-9.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,5.5,-9.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,6.5,-9.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,7.5,-9.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,8.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-8.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-10.5,-8.5,-0.5
0,-0,0,0,0,0,-0,0,-0,0,0,-9.5,-8.5,-0.5
0,0,-0,-0,0,0,-0,0,-0,0,0,-8.5,-8.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,-7.5,-8.5,-0.5
0.001,0,0,0,0,0,-0,0,-0,0,0,-6.5,-8.5,-0.5
0.005,0,0,0,0,0,-0,0,-0,0.001,0,-5.5,-8.5,-0.5
0.012,0,0,0,0.001,0,-0,0.001,-0,0.002,0,-4.5,-8.5,-0.5
0.025,0,-0,0,0.002,0,-0,0.002,-0,0.004,0,-3.5,-8.5,-0.5
0.04,0,0,0,0.003,0,-0,0.003,0,0.006,0,-2.5,-8.5,-0.5
0.054,0,-0,0,0.004,0,0,0.004,-0,0.008,0,-1.5,-8.5,-0.5
0.059,0,0,0,0.004,0,0,0.004,-0,0.009,0,-0.5,-8.5,-0.5
0.054,0,-0,0,0.004,-0,0,0.004,-0,0.008,0,0.5,-8.5,-0.5
0.041,0,-0,-0,0.003,-0,0,0.003,0,0.006,0,1.5,-8.5,-0.5
0.025,-0,0,0,0.002,-0,-0,0.002,0,0.004,0,2.5,-8.5,-0.5
0.013,0,0,0,0.001,-0,-0,0.001,0,0.002,0,3.5,-8.5,-0.5
0.005,0,0,0,0,-0,-0,0,0,0.001,0,4.5,-8.5,-0.5
0.001,-0,0,-0,0,-0,-0,0,0,0,0,5.5,-8.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,6.5,-8.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,7.5,-8.5,-0.5
0,0,-0,0,0,-0,0,0,0,0,0,8.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,-7.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-10.5,-7.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,-9.5,-7.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-8.5,-7.5,-0.5
0.002,0,0,0,0,0,-0,0,-0,0,0,-7.5,-7.5,-0.5
0.007,0,0,0,0,0,-0,0,-0,0.001,0,-6.5,-7.5,-0.5
0.022,0,0,0,0.002,0,-0,0.002,-0,0.003,0,-5.5,-7.5,-0.5
0.05,0,-0,0,0.004,0,-0,0.004,-0,0.007,0,-4.5,-7.5,-0.5
0.089,0,0,0,0.007,0,-0,0.007,-0,0.012,0,-3.5,-7.5,-0.5
0.132,-0,0,-0,0.01,0,-0,0.01,-0,0.018,0,-2.5,-7.5,-0.5
0.166,0,0,-0,0.013,0,0,0.013,0,0.023,0,-1.5,-7.5,-0.5
0.179,0,0,0,0.014,-0,0,0.014,0,0.025,0,-0.5,-7.5,-0.5
0.167,0,-0,-0,0.013,-0,-0,0.013,0,0.024,0,0.5,-7.5,-0.5
0.132,-0,0,0,0.01,-0.001,0,0.01,0,0.019,0.07692307692,1.5,-7.5,-0.5
0.088,0,0,0,0.007,-0,-0,0.007,0,0.013,0,2.5,-7.5,-0.5
0.048,0,-0,0,0.003,-0,-0,0.004,0,0.007,0,3.5,-7.5,-0.5
0.021,-0,0,-0,0.001,-0,-0,0.002,0,0.003,0,4.5,-7.5,-0.5
0.007,0,0,0,0,-0,-0,0.001,0,0.001,0,5.5,-7.5,-0.5
0.002,0,0,-0,0,-0,-0,0,0,0,0,6.5,-7.5,-0.5
0,0,0,-0,0,-0,-0,0,-0,0,0,7.5,-7.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,8.5,-7.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,9.5,-7.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,10.5,-7.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,11.5,-7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,-7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,-6.5,-0.5
0,0,0,-0,0,0,0,0,0,0,0,-11.5,-6.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,-10.5,-6.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-9.5,-6.5,-0.5
0.001,0,0,0,0,0,-0,0,-0,0,0,-8.5,-6.5,-0.5
0.007,0,0,0,0,0,-0,0.001,-0,0.001,0,-7.5,-6.5,-0.5
0.025,0,0,0,0.002,0,-0,0.002,-0,0.003,0,-6.5,-6.5,-0.5
0.065,0,0,0,0.005,0,-0,0.005,-0.001,0.009,0.1578947368,-5.5,-6.5,-0.5
0.131,0,-0,0,0.01,0,-0.001,0.01,-0.001,0.018,0.1578947368,-4.5,-6.5,-0.5
0.213,-0,0,0,0.016,0,-0,0.017,-0.001,0.029,0.04838709677,-3.5,-6.5,-0.5
0.291,0,0,0,0.023,0,0,0.023,-0,0.04,0,-2.5,-6.5,-0.5
0.347,0,0,0,0.028,-0,0,0.027,0,0.047,0,-1.5,-6.5,-0.5
0.368,-0,0,0,0.029,-0,0,0.029,0,0.05,0,-0.5,-6.5,-0.5
0.347,0,0,0,0.027,-0,-0,0.027,0,0.049,0,0.5,-6.5,-0.5
0.29,0,0,0,0.023,-0.001,-0,0.023,0.001,0.041,0.06896551724,1.5,-6.5,-0.5
0.21,0,-0,0,0.016,-0.001,-0.001,0.017,0.001,0.03,0.1428571429,2.5,-6.5,-0.5
0.127,0,0,0,0.01,-0,-0,0.01,0.001,0.018,0.07894736842,3.5,-6.5,-0.5
0.063,0,0,-0,0.005,-0,-0,0.005,0.001,0.009,0.1578947368,4.5,-6.5,-0.5
0.025,0,-0,0,0.002,-0,-0,0.002,0,0.003,0,5.5,-6.5,-0.5
0.007,0,0,-0,0.001,-0,-0,0,0,0.001,0,6.5,-6.5,-0.5
0.001,-0,0,0,0,-0,-0,0,0,0,0,7.5,-6.5,-0.5
0,0,0,-0,0,-0,0,0,0,0,0,8.5,-6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,-6.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,10.5,-6.5,-0.5
0,0,-0,-0,0,0,0,0,0,0,0,11.5,-6.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,12.5,-6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-5.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,-12.5,-5.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-11.5,-5.5,-0.5
0,0,0,0,0,-0,-0,0,-0,0,0,-10.5,-5.5,-0.5
0.001,-0,-0,0,0,0,-0,0,-0,0,0,-9.5,-5.5,-0.5
0.005,0,0,-0,0,0,-0,0,-0,0.001,0,-8.5,-5.5,-0.5
0.02,-0,0,-0,0.001,0,-0,0.001,-0,0.003,0,-7.5,-5.5,-0.5
0.061,0,0,0,0.004,0,-0,0.005,-0,0.008,0,-6.5,-5.5,-0.5
0.14,0,0,-0,0.011,-0,-0.001,0.011,-0.001,0.018,0.15,-5.5,-5.5,-0.5
0.253,-0,0,0,0.02,-0,-0.001,0.02,-0.001,0.033,0.08219178082,-4.5,-5.5,-0.5
0.374,0,0,0,0.03,-0,0,0.03,-0.001,0.049,0.02752293578,-3.5,-5.5,-0.5
0.475,0,0,0,0.038,-0,0.001,0.038,-0.001,0.063,0.04316546763,-2.5,-5.5,-0.5
0.54,0,-0,-0,0.044,-0,0.001,0.044,0,0.071,0.01886792453,-1.5,-5.5,-0.5
0.563,0,0,0,0.046,-0,0.001,0.046,0,0.075,0.01796407186,-0.5,-5.5,-0.5
0.539,-0,0,0,0.043,-0,0,0.044,0,0.072,0,0.5,-5.5,-0.5
0.471,0,0,0,0.038,-0,-0,0.038,0.001,0.063,0.02158273381,1.5,-5.5,-0.5
0.367,0,-0,0,0.029,-0,-0.001,0.03,0.002,0.049,0.08333333333,2.5,-5.5,-0.5
0.249,-0,0,0,0.02,-0,-0.001,0.019,0.002,0.033,0.125,3.5,-5.5,-0.5
0.14,-0,0,-0,0.011,-0,-0.001,0.01,0.001,0.019,0.15,4.5,-5.5,-0.5
0.061,-0,-0,-0,0.005,-0,-0,0.004,0,0.008,0,5.5,-5.5,-0.5
0.02,0,0,0,0.001,-0,-0,0.001,0,0.003,0,6.5,-5.5,-0.5
0.005,-0,0,-0,0,-0,-0,0,0,0.001,0,7.5,-5.5,-0.5
0.001,0,0,0,0,-0,0,0,0,0,0,8.5,-5.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,9.5,-5.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,10.5,-5.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,11.5,-5.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,12.5,-5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-4.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-4.5,-0.5
0,0,0,-0,0,0,-0,0,-0,0,0,-12.5,-4.5,-0.5
0,0,-0,0,0,-0,-0,0,-0,0,0,-11.5,-4.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-10.5,-4.5,-0.5
0.002,0,0,0,0,0,-0,0,-0,0,0,-9.5,-4.5,-0.5
0.011,0,-0,-0,0.001,0,-0,0.001,-0,0.002,0,-8.5,-4.5,-0.5
0.042,0,0,0,0.003,0,-0,0.003,-0,0.006,0,-7.5,-4.5,-0.5
0.114,0,0,0,0.008,0,-0.001,0.009,-0,0.015,0.09375,-6.5,-4.5,-0.5
0.234,0,0,0,0.018,0,-0.001,0.018,-0,0.031,0.0447761194,-5.5,-4.5,-0.5
0.382,-0,-0,-0,0.031,-0,-0.001,0.03,-0.001,0.05,0.05405405405,-4.5,-4.5,-0.5
0.521,0,0,0,0.043,-0,0,0.042,-0.001,0.067,0.01973684211,-3.5,-4.5,-0.5
0.625,0,0,0,0.052,0,0.001,0.051,-0.001,0.08,0.03278688525,-2.5,-4.5,-0.5
0.682,0,-0,-0,0.057,0,0.001,0.057,0,0.087,0.01492537313,-1.5,-4.5,-0.5
0.702,0,0,-0,0.058,-0,0.001,0.059,0,0.09,0.01449275362,-0.5,-4.5,-0.5
0.68,0,0,-0,0.056,-0.001,0,0.057,0,0.087,0.015,0.5,-4.5,-0.5
0.616,-0,0,-0,0.05,-0.001,-0,0.052,0.001,0.078,0.03333333333,1.5,-4.5,-0.5
0.512,-0,0,-0,0.042,-0,-0.001,0.042,0.002,0.066,0.06,2.5,-4.5,-0.5
0.38,-0,0,0,0.03,-0,-0.001,0.03,0.002,0.049,0.08256880734,3.5,-4.5,-0.5
0.236,0,-0,0,0.019,0,-0.001,0.018,0.001,0.031,0.08823529412,4.5,-4.5,-0.5
0.115,-0,-0,0,0.009,-0,-0.001,0.008,0,0.015,0.09375,5.5,-4.5,-0.5
0.043,-0,0,-0,0.003,-0,-0,0.003,0,0.006,0,6.5,-4.5,-0.5
0.011,0,-0,-0,0.001,-0,-0,0.001,0,0.001,0,7.5,-4.5,-0.5
0.002,0,-0,0,0,-0,-0,0,0,0,0,8.5,-4.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,9.5,-4.5,-0.5
0,0,0,-0,0,-0,-0,0,-0,0,0,10.5,-4.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,11.5,-4.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,12.5,-4.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-4.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-3.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-3.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-12.5,-3.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-11.5,-3.5,-0.5
0.001,0,0,0,0,0,-0,0,-0,0,0,-10.5,-3.5,-0.5
0.004,0,0,0,0,0,-0,0,-0,0,0,-9.5,-3.5,-0.5
0.019,0,0,0,0.001,0,-0,0.001,-0,0.003,0,-8.5,-3.5,-0.5
0.07,0,0,-0,0.005,0,-0.001,0.005,-0,0.009,0.1578947368,-7.5,-3.5,-0.5
0.174,-0,0,0,0.013,0,-0.001,0.013,-0.001,0.023,0.1224489796,-6.5,-3.5,-0.5
0.326,0,0,0,0.025,0,-0.002,0.026,-0.001,0.043,0.09574468085,-5.5,-3.5,-0.5
0.49,0,0,-0,0.041,0,-0.001,0.04,-0.001,0.063,0.04166666667,-4.5,-3.5,-0.5
0.627,-0,0,-0,0.052,0,0,0.051,-0.001,0.079,0.01648351648,-3.5,-3.5,-0.5
0.72,0,0,-0,0.06,0.001,0.001,0.06,-0,0.089,0.02870813397,-2.5,-3.5,-0.5
0.767,0,0,0,0.065,0,0.001,0.065,0,0.095,0.01333333333,-1.5,-3.5,-0.5
0.78,0,0,0,0.065,0,0.001,0.066,0.001,0.097,0.02631578947,-0.5,-3.5,-0.5
0.761,0,0,0,0.063,-0.001,0.001,0.065,0.001,0.094,0.04054054054,0.5,-3.5,-0.5
0.708,0,0,0,0.059,-0.001,0,0.06,0.001,0.087,0.02912621359,1.5,-3.5,-0.5
0.619,0,-0,0,0.052,-0.001,-0.001,0.051,0.001,0.078,0.04972375691,2.5,-3.5,-0.5
0.49,0,0,-0,0.04,0,-0.002,0.04,0.002,0.063,0.08391608392,3.5,-3.5,-0.5
0.329,0,0,0,0.026,0,-0.002,0.026,0.001,0.042,0.09574468085,4.5,-3.5,-0.5
0.177,-0,0,-0,0.013,0,-0.002,0.013,0,0.023,0.1224489796,5.5,-3.5,-0.5
0.072,0,0,0,0.005,-0,-0.001,0.005,0,0.01,0.15,6.5,-3.5,-0.5
0.021,-0,0,-0,0.001,-0,-0,0.002,0,0.003,0,7.5,-3.5,-0.5
0.004,0,0,-0,0,-0,-0,0,0,0,0,8.5,-3.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,9.5,-3.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,10.5,-3.5,-0.5
0,-0,0,-0,0,-0,-0,0,0,0,0,11.5,-3.5,-0.5
0,0,-0,-0,0,-0,0,0,0,0,0,12.5,-3.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-3.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-2.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,-2.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-12.5,-2.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,-11.5,-2.5,-0.5
0.001,0,0,0,0,0,-0,0,0,0,0,-10.5,-2.5,-0.5
0.006,-0,-0,-0,0.001,0,-0,0,0,0.001,0,-9.5,-2.5,-0.5
0.029,0,0,0,0.002,0,-0,0.002,-0,0.004,0,-8.5,-2.5,-0.5
0.097,0,0,0,0.007,0,-0.001,0.007,0,0.013,0.1111111111,-7.5,-2.5,-0.5
0.228,-0,0,0,0.017,0,-0.002,0.017,-0,0.03,0.09375,-6.5,-2.5,-0.5
0.401,0,0,0,0.032,0,-0.002,0.032,-0.001,0.052,0.0775862069,-5.5,-2.5,-0.5
0.568,0,0,0,0.047,0,-0.001,0.046,-0.001,0.072,0.03636363636,-4.5,-2.5,-0.5
0.693,0,0,0,0.058,0,0,0.057,-0.001,0.085,0.015,-3.5,-2.5,-0.5
0.772,0,0,0,0.065,0,0.001,0.064,0,0.094,0.0134529148,-2.5,-2.5,-0.5
0.815,0,0,0,0.07,0,0.001,0.069,0.001,0.098,0.0253164557,-1.5,-2.5,-0.5
0.825,0,-0,0,0.07,0,0.001,0.071,0.001,0.1,0.02489626556,-0.5,-2.5,-0.5
0.811,-0,0,0,0.068,0,0.001,0.069,0.001,0.098,0.02553191489,0.5,-2.5,-0.5
0.77,-0,0,-0,0.065,0,0.001,0.065,0.001,0.094,0.02678571429,1.5,-2.5,-0.5
0.693,0,0,0,0.059,-0.001,-0,0.058,0.001,0.086,0.02955665025,2.5,-2.5,-0.5
0.571,-0,0,0,0.047,-0,-0.001,0.048,0.001,0.073,0.03571428571,3.5,-2.5,-0.5
0.406,-0,0,0,0.032,0,-0.002,0.033,0,0.052,0.05128205128,4.5,-2.5,-0.5
0.234,-0,0,-0,0.018,0,-0.002,0.018,0,0.03,0.09090909091,5.5,-2.5,-0.5
0.102,0,-0,0,0.007,0,-0.001,0.007,0,0.013,0.1111111111,6.5,-2.5,-0.5
0.031,-0,0,0,0.002,-0,-0,0.002,0,0.004,0,7.5,-2.5,-0.5
0.006,0,0,0,0,-0,-0,0,0,0.001,0,8.5,-2.5,-0.5
0.001,0,0,0,0,-0,-0,0,0,0,0,9.5,-2.5,-0.5
0,-0,0,-0,0,-0,0,0,0,0,0,10.5,-2.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,11.5,-2.5,-0.5
0,-0,0,0,0,-0,0,0,0,0,0,12.5,-2.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-2.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,-1.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-13.5,-1.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,-12.5,-1.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,-11.5,-1.5,-0.5
0.001,0,0,0,0,0,-0,0,0,0,0,-10.5,-1.5,-0.5
0.008,-0,0,0,0.001,0,-0,0,0,0.001,0,-9.5,-1.5,-0.5
0.038,0,0,0,0.003,0,-0,0.003,0,0.005,0,-8.5,-1.5,-0.5
0.119,-0,0,0,0.009,0,-0.001,0.009,0,0.015,0.09090909091,-7.5,-1.5,-0.5
0.267,0,0,0,0.021,0,-0.002,0.02,0,0.035,0.07894736842,-6.5,-1.5,-0.5
0.449,0,-0,-0,0.036,-0,-0.002,0.036,0,0.058,0.04615384615,-5.5,-1.5,-0.5
0.613,0,-0,-0,0.051,-0,-0.001,0.05,0,0.077,0.01685393258,-4.5,-1.5,-0.5
0.729,0,0,0,0.062,-0,0,0.061,-0.001,0.089,0.0141509434,-3.5,-1.5,-0.5
0.796,0,0,-0,0.068,0,0.001,0.067,-0,0.095,0.01304347826,-2.5,-1.5,-0.5
0.835,0,-0,0,0.072,0.001,0.001,0.071,0,0.099,0.02479338843,-1.5,-1.5,-0.5
0.85,0,0,0,0.073,0.001,0.001,0.073,0.001,0.101,0.03643724696,-0.5,-1.5,-0.5
0.844,0,0,0,0.071,0.001,0.001,0.072,0,0.101,0.02459016393,0.5,-1.5,-0.5
0.81,0,0,0,0.068,0,0.001,0.069,-0.001,0.099,0.02542372881,1.5,-1.5,-0.5
0.739,-0,0,-0,0.063,0,-0,0.062,-0.001,0.092,0.01382488479,2.5,-1.5,-0.5
0.619,0,0,-0,0.052,-0,-0.001,0.052,-0.001,0.078,0.03296703297,3.5,-1.5,-0.5
0.451,0,0,0,0.035,-0,-0.002,0.037,0,0.058,0.04615384615,4.5,-1.5,-0.5
0.268,0,-0,0,0.02,-0,-0.002,0.021,-0,0.035,0.07894736842,5.5,-1.5,-0.5
0.121,0,0,0,0.009,0,-0.001,0.009,0,0.016,0.08823529412,6.5,-1.5,-0.5
0.038,0,0,0,0.003,-0,-0.001,0.003,0,0.005,0.2727272727,7.5,-1.5,-0.5
0.008,0,0,-0,0.001,-0,-0,0.001,0,0.001,0,8.5,-1.5,-0.5
0.001,0,0,-0,0,-0,-0,0,0,0,0,9.5,-1.5,-0.5
0,0,0,0,0,-0,-0,0,-0,0,0,10.5,-1.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,11.5,-1.5,-0.5
0,0,-0,-0,0,-0,0,0,-0,0,0,12.5,-1.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-1.5,-0.5
0,0,0,0,0,0,0,-0,0,0,0,-14.5,-0.5,-0.5
0,-0,0,0,0,-0,0,0,-0,0,0,-13.5,-0.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-12.5,-0.5,-0.5
0,0,0,-0,0,0,-0,0,0,0,0,-11.5,-0.5,-0.5
0.001,-0,0,-0,0,0,-0,0,0,0,0,-10.5,-0.5,-0.5
0.009,0,0,-0,0.001,0,-0,0.001,-0,0.001,0,-9.5,-0.5,-0.5
0.041,0,0,0,0.003,0,-0,0.003,0,0.005,0,-8.5,-0.5,-0.5
0.127,0,-0,0,0.01,0,-0.001,0.009,0,0.016,0.08571428571,-7.5,-0.5,-0.5
0.278,0,-0,0,0.021,0,-0.002,0.021,0.001,0.036,0.1153846154,-6.5,-0.5,-0.5
0.462,0,0,0,0.037,-0,-0.003,0.037,0.001,0.06,0.08955223881,-5.5,-0.5,-0.5
0.627,0,0,0,0.052,-0,-0.002,0.051,0,0.079,0.03296703297,-4.5,-0.5,-0.5
0.739,0,0,-0,0.063,0,0,0.062,-0.001,0.091,0.01388888889,-3.5,-0.5,-0.5
0.803,0,0,0,0.068,0,0.001,0.068,-0.001,0.096,0.02586206897,-2.5,-0.5,-0.5
0.838,0,0,-0,0.072,0,0.001,0.073,-0,0.099,0.01229508197,-1.5,-0.5,-0.5
0.856,0,0,0,0.073,-0,0.001,0.074,-0,0.101,0.01209677419,-0.5,-0.5,-0.5
0.855,0,-0,-0,0.073,0,0.001,0.074,-0.001,0.102,0.02409638554,0.5,-0.5,-0.5
0.822,0,0,0,0.07,0.001,0,0.071,-0.002,0.1,0.03734439834,1.5,-0.5,-0.5
0.754,0,0,0,0.063,0.001,-0,0.064,-0.002,0.094,0.0407239819,2.5,-0.5,-0.5
0.633,0,0,0,0.052,0,-0.001,0.053,-0.001,0.08,0.03243243243,3.5,-0.5,-0.5
0.463,0,-0,-0,0.036,-0,-0.002,0.038,-0.001,0.059,0.06766917293,4.5,-0.5,-0.5
0.278,-0,-0,-0,0.021,0,-0.002,0.022,-0,0.036,0.07594936709,5.5,-0.5,-0.5
0.128,0,0,0,0.01,0,-0.001,0.01,0,0.016,0.08333333333,6.5,-0.5,-0.5
0.041,0,0,-0,0.003,0,-0.001,0.003,0,0.005,0.2727272727,7.5,-0.5,-0.5
0.009,0,-0,0,0.001,0,-0,0.001,0,0.001,0,8.5,-0.5,-0.5
0.001,0,0,-0,0,-0,-0,0,0,0,0,9.5,-0.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,10.5,-0.5,-0.5
0,0,0,-0,0,-0,-0,0,0,0,0,11.5,-0.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,12.5,-0.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,-0.5,-0.5
0,-0,0,-0,0,-0,0,0,-0,0,0,-14.5,0.5,-0.5
0,0,-0,0,0,0,0,0,-0,0,0,-13.5,0.5,-0.5
0,0,-0,0,0,-0,0,0,0,0,0,-12.5,0.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-11.5,0.5,-0.5
0.001,0,0,0,0,-0,-0,0,0,0,0,-10.5,0.5,-0.5
0.008,0,0,0,0.001,-0,-0,0.001,-0,0.001,0,-9.5,0.5,-0.5
0.037,0,0,-0,0.003,0,-0.001,0.003,0,0.005,0.2727272727,-8.5,0.5,-0.5
0.118,0,0,0,0.009,0,-0.001,0.009,0,0.015,0.09090909091,-7.5,0.5,-0.5
0.264,0,0,0,0.02,-0,-0.002,0.02,0.001,0.034,0.1216216216,-6.5,0.5,-0.5
0.446,0,-0,-0,0.035,-0,-0.003,0.035,0.001,0.058,0.09375,-5.5,0.5,-0.5
0.613,0,0,0,0.05,-0,-0.002,0.05,0,0.078,0.03370786517,-4.5,0.5,-0.5
0.73,0,0,0,0.062,0,0,0.061,-0.001,0.091,0.01401869159,-3.5,0.5,-0.5
0.795,-0,0,-0,0.067,0,0.002,0.068,-0.001,0.097,0.03879310345,-2.5,0.5,-0.5
0.829,-0,0,0,0.071,-0,0.002,0.071,-0.001,0.1,0.03719008264,-1.5,0.5,-0.5
0.847,0,0,0,0.072,-0,0.001,0.073,-0.001,0.101,0.0243902439,-0.5,0.5,-0.5
0.843,0,0,0,0.072,0,0,0.073,-0.001,0.101,0.01219512195,0.5,0.5,-0.5
0.811,0,0,0,0.069,0,0.001,0.07,-0.002,0.099,0.03781512605,1.5,0.5,-0.5
0.739,0,0,0,0.062,0.001,-0,0.063,-0.002,0.092,0.04147465438,2.5,0.5,-0.5
0.615,0,0,0,0.05,0,-0.001,0.051,-0.001,0.078,0.03351955307,3.5,0.5,-0.5
0.449,0,0,0,0.035,0,-0.002,0.036,-0,0.058,0.04651162791,4.5,0.5,-0.5
0.266,0,0,0,0.02,0,-0.002,0.021,-0,0.035,0.07894736842,5.5,0.5,-0.5
0.12,-0,0,0,0.009,0,-0.001,0.009,0,0.015,0.09090909091,6.5,0.5,-0.5
0.038,-0,0,0,0.003,0,-0,0.003,0,0.005,0,7.5,0.5,-0.5
0.008,-0,-0,-0,0.001,0,-0,0.001,0,0.001,0,8.5,0.5,-0.5
0.001,-0,-0,-0,0,0,-0,0,0,0,0,9.5,0.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,10.5,0.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,11.5,0.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,12.5,0.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,0.5,-0.5
0,-0,0,-0,0,-0,0,0,-0,0,0,-14.5,1.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-13.5,1.5,-0.5
0,-0,0,-0,0,-0,0,0,0,0,0,-12.5,1.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,-11.5,1.5,-0.5
0.001,-0,0,-0,0,-0,-0,0,0,0,0,-10.5,1.5,-0.5
0.006,0,0,0,0.001,-0,-0,0,0,0.001,0,-9.5,1.5,-0.5
0.029,0,0,-0,0.002,-0,-0,0.002,0,0.004,0,-8.5,1.5,-0.5
0.098,-0,0,0,0.008,-0,-0.001,0.007,0,0.012,0.1111111111,-7.5,1.5,-0.5
0.228,0,-0,0,0.017,-0,-0.002,0.018,0,0.03,0.09230769231,-6.5,1.5,-0.5
0.402,0,0,0,0.031,-0,-0.002,0.032,0,0.053,0.05172413793,-5.5,1.5,-0.5
0.569,0,-0,0,0.046,0,-0.001,0.046,0,0.073,0.01818181818,-4.5,1.5,-0.5
0.695,0,0,0,0.058,-0,0,0.058,-0,0.088,0,-3.5,1.5,-0.5
0.769,0,-0,0,0.065,0,0.002,0.065,-0.001,0.096,0.03982300885,-2.5,1.5,-0.5
0.808,0,0,-0,0.069,0,0.002,0.069,-0,0.099,0.0253164557,-1.5,1.5,-0.5
0.826,0,0,0,0.071,0,0.001,0.07,-0,0.1,0.01244813278,-0.5,1.5,-0.5
0.818,0,-0,0,0.07,0.001,0.001,0.071,-0.001,0.1,0.03734439834,0.5,1.5,-0.5
0.777,0,-0,0,0.066,0,0.001,0.067,-0.001,0.095,0.02631578947,1.5,1.5,-0.5
0.699,0,0,0,0.058,-0,-0,0.059,-0.001,0.087,0.01470588235,2.5,1.5,-0.5
0.57,0,-0,0,0.046,0,-0.002,0.047,-0.001,0.072,0.05454545455,3.5,1.5,-0.5
0.402,-0,0,0,0.032,0.001,-0.002,0.032,-0.001,0.052,0.1034482759,4.5,1.5,-0.5
0.228,0,0,0,0.017,0,-0.002,0.017,-0,0.03,0.09375,5.5,1.5,-0.5
0.098,0,0,0,0.007,0,-0.001,0.007,0,0.013,0.1111111111,6.5,1.5,-0.5
0.03,0,-0,0,0.002,0,-0,0.002,0,0.004,0,7.5,1.5,-0.5
0.006,-0,0,0,0,0,-0,0,0,0.001,0,8.5,1.5,-0.5
0.001,0,0,0,0,0,-0,0,0,0,0,9.5,1.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,10.5,1.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,11.5,1.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,12.5,1.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,1.5,-0.5
0,-0,0,-0,0,0,0,0,0,-0,0,-14.5,2.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,-13.5,2.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,-12.5,2.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,-11.5,2.5,-0.5
0.001,0,-0,0,0,-0,-0,0,0,0,0,-10.5,2.5,-0.5
0.004,0,0,0,0,-0,-0,0,0,0,0,-9.5,2.5,-0.5
0.02,-0,0,-0,0.002,-0,-0,0.001,0,0.002,0,-8.5,2.5,-0.5
0.071,0,-0,0,0.005,-0,-0.001,0.005,0,0.009,0.1578947368,-7.5,2.5,-0.5
0.176,-0,-0,0,0.013,-0,-0.001,0.014,0,0.023,0.06,-6.5,2.5,-0.5
0.328,0,0,-0,0.025,-0,-0.001,0.026,0,0.043,0.03191489362,-5.5,2.5,-0.5
0.489,-0,0,-0,0.039,0,-0.001,0.039,0.001,0.063,0.04255319149,-4.5,2.5,-0.5
0.623,0,0,-0,0.051,-0,0,0.051,0.001,0.08,0.01648351648,-3.5,2.5,-0.5
0.715,0,-0,0,0.06,-0,0.001,0.059,0.001,0.091,0.02857142857,-2.5,2.5,-0.5
0.767,0,-0,0,0.065,-0,0.002,0.065,0,0.096,0.02654867257,-1.5,2.5,-0.5
0.786,0,-0,-0,0.067,-0,0.001,0.067,-0,0.097,0.01298701299,-0.5,2.5,-0.5
0.767,-0,-0,0,0.064,0,0.001,0.065,-0,0.095,0.01339285714,0.5,2.5,-0.5
0.716,0,0,0,0.06,-0,0,0.061,-0.001,0.089,0.01428571429,1.5,2.5,-0.5
0.629,0,0,0,0.052,-0,-0.001,0.053,-0.001,0.079,0.03260869565,2.5,2.5,-0.5
0.496,-0,-0,-0,0.041,0,-0.002,0.041,-0.001,0.063,0.06206896552,3.5,2.5,-0.5
0.325,0,0,0,0.026,0,-0.002,0.025,-0.001,0.042,0.09677419355,4.5,2.5,-0.5
0.17,-0,0,0,0.013,0,-0.002,0.012,-0.001,0.022,0.1914893617,5.5,2.5,-0.5
0.068,-0,-0,0,0.005,0,-0.001,0.005,-0,0.009,0.1578947368,6.5,2.5,-0.5
0.019,-0,0,-0,0.001,0,-0,0.001,0,0.002,0,7.5,2.5,-0.5
0.004,0,0,-0,0,0,-0,0,-0,0,0,8.5,2.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,9.5,2.5,-0.5
0,-0,-0,-0,0,0,0,0,0,0,0,10.5,2.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,11.5,2.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,2.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,2.5,-0.5
0,0,-0,0,-0,0,-0,0,0,-0,0,-14.5,3.5,-0.5
0,0,-0,0,0,0,0,0,-0,0,0,-13.5,3.5,-0.5
0,0,-0,0,0,0,0,0,-0,0,0,-12.5,3.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,-11.5,3.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-10.5,3.5,-0.5
0.002,0,0,0,0,-0,-0,0,0,0,0,-9.5,3.5,-0.5
0.011,0,0,-0,0.001,-0,-0,0.001,0,0.001,0,-8.5,3.5,-0.5
0.043,0,-0,0,0.003,-0,-0,0.003,0,0.006,0,-7.5,3.5,-0.5
0.117,0,0,0,0.009,-0,-0.001,0.009,0,0.015,0.09090909091,-6.5,3.5,-0.5
0.236,0,-0,0,0.018,-0,-0.001,0.018,0.001,0.031,0.08955223881,-5.5,3.5,-0.5
0.378,0,0,0,0.03,0,-0.001,0.03,0.001,0.05,0.05454545455,-4.5,3.5,-0.5
0.512,-0,0,0,0.041,0,0,0.041,0.002,0.067,0.04026845638,-3.5,3.5,-0.5
0.618,0,-0,0,0.051,-0,0,0.05,0.001,0.08,0.01657458564,-2.5,3.5,-0.5
0.681,0,-0,0,0.056,0,0.001,0.056,0.001,0.087,0.03015075377,-1.5,3.5,-0.5
0.703,-0,0,0,0.059,-0,0.001,0.059,0,0.089,0.01449275362,-0.5,3.5,-0.5
0.68,0,0,0,0.057,-0,0.001,0.057,-0.001,0.087,0.02985074627,0.5,3.5,-0.5
0.617,0,0,0,0.05,-0.001,-0,0.051,-0.001,0.079,0.03333333333,1.5,3.5,-0.5
0.519,-0,0,0,0.042,-0,-0.001,0.043,-0.001,0.067,0.03947368421,2.5,3.5,-0.5
0.384,0,0,0,0.031,0,-0.002,0.031,-0.001,0.051,0.0796460177,3.5,3.5,-0.5
0.233,0,-0,0,0.018,0,-0.002,0.018,-0.001,0.031,0.1343283582,4.5,3.5,-0.5
0.111,0,0,0,0.008,0,-0.001,0.008,-0.001,0.015,0.1935483871,5.5,3.5,-0.5
0.039,0,0,0,0.003,0,-0,0.003,-0,0.005,0,6.5,3.5,-0.5
0.01,0,0,0,0.001,0,-0,0.001,-0,0.001,0,7.5,3.5,-0.5
0.002,-0,-0,0,0,0,0,0,-0,0,0,8.5,3.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,9.5,3.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,10.5,3.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,11.5,3.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,3.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,3.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,4.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,-13.5,4.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,-12.5,4.5,-0.5
0,0,0,-0,0,0,-0,0,0,0,0,-11.5,4.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-10.5,4.5,-0.5
0.001,0,0,0,0,-0,-0,0,0,0,0,-9.5,4.5,-0.5
0.005,-0,0,0,0,-0,-0,0,0,0.001,0,-8.5,4.5,-0.5
0.021,0,0,0,0.001,-0,-0,0.002,0,0.003,0,-7.5,4.5,-0.5
0.063,0,0,-0,0.005,-0,-0,0.005,0,0.008,0,-6.5,4.5,-0.5
0.142,0,0,0,0.011,-0,-0.001,0.011,0.001,0.019,0.1463414634,-5.5,4.5,-0.5
0.251,0,-0,0,0.019,-0,-0.001,0.02,0.001,0.034,0.08219178082,-4.5,4.5,-0.5
0.368,0,0,0,0.029,0,0,0.029,0.001,0.049,0.02803738318,-3.5,4.5,-0.5
0.469,0,0,-0,0.038,0,-0,0.038,0.001,0.061,0.02189781022,-2.5,4.5,-0.5
0.535,0,-0,0,0.044,0,0.001,0.044,0.001,0.07,0.03797468354,-1.5,4.5,-0.5
0.556,0,-0,0,0.045,0,0.001,0.045,0,0.074,0.01829268293,-0.5,4.5,-0.5
0.533,0,0,0,0.043,0,0,0.043,-0,0.071,0,0.5,4.5,-0.5
0.468,0,0,0,0.037,-0,-0,0.038,-0.001,0.062,0.02189781022,1.5,4.5,-0.5
0.37,0,0,0,0.029,0,-0.001,0.03,-0.001,0.049,0.05555555556,2.5,4.5,-0.5
0.252,0,0,0,0.019,0,-0.001,0.02,-0.001,0.034,0.08219178082,3.5,4.5,-0.5
0.14,0,0,0,0.01,0,-0.001,0.01,-0.001,0.02,0.15,4.5,4.5,-0.5
0.059,0,0,-0,0.004,0,-0.001,0.004,-0,0.008,0.1875,5.5,4.5,-0.5
0.018,0,0,0,0.001,0,-0,0.001,-0,0.002,0,6.5,4.5,-0.5
0.004,-0,0,0,0,0,-0,0,-0,0.001,0,7.5,4.5,-0.5
0.001,-0,0,-0,0,0,0,0,-0,0,0,8.5,4.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,9.5,4.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,10.5,4.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,4.5,-0.5
0,0,0,0,-0,0,-0,0,0,0,0,12.5,4.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,4.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,5.5,-0.5
0,0,-0,0,0,0,-0,0,-0,0,0,-12.5,5.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-11.5,5.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-10.5,5.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-9.5,5.5,-0.5
0.002,0,0,0,0,-0,-0,0,0,0,0,-8.5,5.5,-0.5
0.007,-0,0,-0,0.001,-0,-0,0.001,0,0.001,0,-7.5,5.5,-0.5
0.025,0,-0,0,0.002,-0,-0,0.002,0,0.003,0,-6.5,5.5,-0.5
0.065,-0,0,-0,0.005,-0,-0,0.005,0.001,0.009,0.1578947368,-5.5,5.5,-0.5
0.131,0,0,0,0.01,-0,-0,0.01,0.001,0.018,0.07894736842,-4.5,5.5,-0.5
0.211,0,0,0,0.016,0,-0,0.016,0.001,0.029,0.04918032787,-3.5,5.5,-0.5
0.288,0,0,-0,0.023,0,0,0.023,0.001,0.039,0.03529411765,-2.5,5.5,-0.5
0.342,0,0,0,0.027,0,0,0.027,0.001,0.047,0.0297029703,-1.5,5.5,-0.5
0.359,-0,0,0,0.028,0,0,0.028,0.001,0.05,0.02830188679,-0.5,5.5,-0.5
0.34,0,-0,0,0.027,0,-0,0.027,-0,0.047,0,0.5,5.5,-0.5
0.287,0,0,0,0.022,-0,-0,0.023,-0.001,0.039,0.03571428571,1.5,5.5,-0.5
0.211,0,0,0,0.016,0,-0,0.017,-0.001,0.029,0.04838709677,2.5,5.5,-0.5
0.132,0,0,-0,0.01,0,-0.001,0.01,-0.001,0.018,0.1578947368,3.5,5.5,-0.5
0.066,-0,0,-0,0.005,0,-0.001,0.005,-0,0.01,0.15,4.5,5.5,-0.5
0.024,0,-0,0,0.002,0,-0,0.002,-0,0.004,0,5.5,5.5,-0.5
0.007,0,-0,0,0.001,0,-0,0.001,-0,0.001,0,6.5,5.5,-0.5
0.002,-0,-0,0,0,0,-0,0,-0,0,0,7.5,5.5,-0.5
0,-0,-0,0,0,0,0,0,-0,0,0,8.5,5.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,9.5,5.5,-0.5
0,0,0,-0,0,0,0,0,-0,0,0,10.5,5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,5.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,6.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,-12.5,6.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,-11.5,6.5,-0.5
0,0,-0,-0,0,-0,-0,0,0,0,0,-10.5,6.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-9.5,6.5,-0.5
0,0,0,-0,0,0,-0,0,0,0,0,-8.5,6.5,-0.5
0.002,0,0,-0,0,0,-0,0,0,0,0,-7.5,6.5,-0.5
0.007,-0,0,0,0.001,-0,-0,0.001,0,0.001,0,-6.5,6.5,-0.5
0.022,0,0,0,0.002,-0,-0,0.002,0,0.003,0,-5.5,6.5,-0.5
0.049,0,-0,0,0.004,-0,-0,0.004,0.001,0.007,0.2,-4.5,6.5,-0.5
0.087,0,0,-0,0.007,-0,-0,0.006,0.001,0.013,0.1153846154,-3.5,6.5,-0.5
0.129,0,-0,0,0.01,-0,-0,0.01,0.001,0.018,0.07894736842,-2.5,6.5,-0.5
0.162,0,0,-0,0.012,0,-0,0.012,0.001,0.023,0.06382978723,-1.5,6.5,-0.5
0.173,0,-0,0,0.013,0,-0,0.013,0,0.025,0,-0.5,6.5,-0.5
0.161,0,-0,0,0.012,0,-0,0.012,-0,0.023,0,0.5,6.5,-0.5
0.129,0,0,0,0.01,0,-0,0.01,-0.001,0.018,0.07894736842,1.5,6.5,-0.5
0.089,-0,0,-0,0.007,0,-0,0.007,-0.001,0.013,0.1111111111,2.5,6.5,-0.5
0.051,0,0,0,0.004,0,-0,0.004,-0,0.007,0,3.5,6.5,-0.5
0.023,0,-0,0,0.002,-0,-0,0.002,-0,0.003,0,4.5,6.5,-0.5
0.007,-0,0,0,0,0,-0,0.001,-0,0.001,0,5.5,6.5,-0.5
0.002,0,0,0,0,0,-0,0,-0,0,0,6.5,6.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,7.5,6.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,8.5,6.5,-0.5
0,0,0,0,0,-0,0,0,-0,0,0,9.5,6.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,10.5,6.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,11.5,6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,6.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,7.5,-0.5
0,-0,0,-0,0,-0,-0,0,0,0,0,-11.5,7.5,-0.5
0,-0,0,0,0,-0,-0,0,0,0,0,-10.5,7.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,-9.5,7.5,-0.5
0,-0,0,-0,0,0,-0,0,0,0,0,-8.5,7.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,-7.5,7.5,-0.5
0.001,0,0,-0,0,-0,-0,0,0,0,0,-6.5,7.5,-0.5
0.005,0,0,0,0,-0,-0,0,0,0.001,0,-5.5,7.5,-0.5
0.012,0,0,0,0.001,-0,-0,0.001,0,0.002,0,-4.5,7.5,-0.5
0.024,0,0,0,0.002,0,-0,0.002,0,0.004,0,-3.5,7.5,-0.5
0.039,-0,0,0,0.003,0,-0,0.003,0,0.006,0,-2.5,7.5,-0.5
0.053,-0,0,-0,0.004,0,-0,0.004,0,0.007,0,-1.5,7.5,-0.5
0.058,0,0,-0,0.004,0,-0,0.004,0,0.008,0,-0.5,7.5,-0.5
0.052,0,-0,0,0.004,0,-0,0.004,-0,0.008,0,0.5,7.5,-0.5
0.04,-0,0,0,0.003,0,-0,0.003,-0,0.006,0,1.5,7.5,-0.5
0.025,-0,0,0,0.002,0,-0,0.002,-0,0.004,0,2.5,7.5,-0.5
0.013,0,0,-0,0.001,0,-0,0.001,-0,0.002,0,3.5,7.5,-0.5
0.005,0,-0,-0,0,-0,-0,0,-0,0.001,0,4.5,7.5,-0.5
0.002,-0,0,0,0,-0,-0,0,-0,0,0,5.5,7.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,6.5,7.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,7.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,7.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,10.5,7.5,-0.5
0,-0,-0,-0,0,0,0,0,0,0,0,11.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,7.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,8.5,-0.5
0,0,0,-0,0,0,-0,0,0,0,0,-9.5,8.5,-0.5
0,0,0,-0,0,0,-0,0,0,0,0,-8.5,8.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,-7.5,8.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,-6.5,8.5,-0.5
0.001,0,-0,0,0,-0,0,0,0,0,0,-5.5,8.5,-0.5
0.002,0,-0,-0,0,-0,0,0,0,0,0,-4.5,8.5,-0.5
0.004,0,0,0,0,0,0,0,0,0.001,0,-3.5,8.5,-0.5
0.008,0,-0,0,0,0,0,0.001,0,0.001,0,-2.5,8.5,-0.5
0.011,0,-0,0,0.001,-0,-0,0.001,0,0.002,0,-1.5,8.5,-0.5
0.013,0,-0,-0,0.001,-0,-0,0.001,0,0.002,0,-0.5,8.5,-0.5
0.011,0,0,0,0.001,0,-0,0.001,0,0.002,0,0.5,8.5,-0.5
0.008,0,0,0,0.001,0,-0,0.001,-0,0.001,0,1.5,8.5,-0.5
0.005,0,0,0,0,0,-0,0,-0,0.001,0,2.5,8.5,-0.5
0.002,0,0,0,0,0,-0,0,-0,0,0,3.5,8.5,-0.5
0.001,0,0,0,0,-0,-0,0,-0,0,0,4.5,8.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,5.5,8.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,6.5,8.5,-0.5
0,0,0,-0,0,0,0,0,0,0,0,7.5,8.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,8.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,8.5,-0.5
0,0,0,0,-0,-0,-0,0,0,-0,0,10.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,8.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,9.5,-0.5
0,0,0,-0,0,0,0,0,0,0,0,-9.5,9.5,-0.5
0,0,-0,0,0,-0,-0,0,0,0,0,-8.5,9.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,-7.5,9.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,-6.5,9.5,-0.5
0,-0,0,-0,0,0,-0,0,0,0,0,-5.5,9.5,-0.5
0,0,0,0,0,-0,0,0,-0,0,0,-4.5,9.5,-0.5
0,-0,0,0,0,-0,0,0,0,0,0,-3.5,9.5,-0.5
0.001,0,-0,0,0,-0,0,0,0,0,0,-2.5,9.5,-0.5
0.001,0,0,-0,0,-0,0,0,0,0,0,-1.5,9.5,-0.5
0.002,-0,0,0,0,-0,0,0,0,0,0,-0.5,9.5,-0.5
0.002,0,0,0,0,0,-0,0,0,0,0,0.5,9.5,-0.5
0.001,0,0,0,0,0,-0,0,0,0,0,1.5,9.5,-0.5
0.001,-0,0,0,0,0,-0,0,0,0,0,2.5,9.5,-0.5
0,-0,0,-0,0,-0,-0,0,0,0,0,3.5,9.5,-0.5
0,0,0,0,0,0,-0,0,0,0,0,4.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,5.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,6.5,9.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,7.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,9.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,10.5,-0.5
0,0,0,0,0,-0,0,-0,0,-0,0,-7.5,10.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-6.5,10.5,-0.5
0,0,-0,0,0,0,0,0,-0,0,0,-5.5,10.5,-0.5
0,-0,0,0,0,0,0,0,-0,0,0,-4.5,10.5,-0.5
0,-0,0,0,0,-0,0,0,-0,0,0,-3.5,10.5,-0.5
0,0,0,0,0,-0,0,0,0,0,0,-2.5,10.5,-0.5
0,0,0,-0,0,0,0,0,0,0,0,-1.5,10.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-0.5,10.5,-0.5
0,0,0,-0,0,0,0,0,-0,0,0,0.5,10.5,-0.5
0,0,-0,0,0,0,0,0,-0,0,0,1.5,10.5,-0.5
0,0,0,0,0,-0,-0,0,0,0,0,2.5,10.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,3.5,10.5,-0.5
0,0,0,-0,0,0,0,0,0,0,0,4.5,10.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,5.5,10.5,-0.5
0,0,-0,-0,0,0,0,0,0,0,0,6.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,10.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-6.5,11.5,-0.5
0,-0,0,0,0,0,-0,0,-0,-0,0,-5.5,11.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-4.5,11.5,-0.5
0,-0,0,-0,0,0,0,0,-0,0,0,-3.5,11.5,-0.5
0,-0,0,0,0,0,0,0,0,0,0,-2.5,11.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,-1.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-0.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,0.5,11.5,-0.5
0,0,-0,0,0,0,0,0,0,0,0,1.5,11.5,-0.5
0,-0,-0,0,0,0,0,0,0,0,0,2.5,11.5,-0.5
0,-0,-0,-0,0,0,0,0,0,0,0,3.5,11.5,-0.5
0,-0,-0,-0,0,0,-0,0,0,0,0,4.5,11.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,5.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,6.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,11.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-6.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-5.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-4.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-3.5,12.5,-0.5
0,0,0,0,0,0,0,0,-0,0,0,-2.5,12.5,-0.5
0,0,0,0,0,-0,0,-0,0,-0,0,-1.5,12.5,-0.5
0,0,0,-0,0,0,0,0,0,0,0,-0.5,12.5,-0.5
0,0,-0,0,0,-0,0,0,-0,0,0,0.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,1.5,12.5,-0.5
0,0,0,0,0,0,-0,0,-0,0,0,2.5,12.5,-0.5
0,-0,0,-0,0,0,-0,0,-0,0,0,3.5,12.5,-0.5
0,-0,-0,-0,0,0,0,0,0,0,0,4.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,5.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,6.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,12.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-14.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-13.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-12.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-11.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-10.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-9.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-8.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-7.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-6.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-5.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-4.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-3.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-2.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-1.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,-0.5,13.5,-0.5
0,-0,-0,-0,-0,-0,0,-0,-0,0,0,0.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,-0,0,1.5,13.5,-0.5
0,0,0,0,0,0,0,-0,-0,0,0,2.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,3.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,4.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,5.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,6.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,7.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,8.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,9.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,10.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,11.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,12.5,13.5,-0.5
0,0,0,0,0,0,0,0,0,0,0,13.5,13.5,-0.5


==> anc/clumps__Xlim_0.30_Ylim_0.30.dat <==
# Au+Au, E$_{lab}$=1.23 AGeV, b=0-3.3fm, X<0.30, Y<0.30

# Energy density >   1
# time [fm]      <number of clumps>
-3.00        0.00000
-2.50        0.00000
-2.00        0.00000
-1.50        0.00000
-1.00        0.00000
-0.50        0.00000
 0.00        0.00000
 0.50        0.00000
 1.00        0.00370
 1.50        0.01389
 2.00        0.03148
 2.50        0.07593
 3.00        0.21759
 3.50        0.39537
 4.00        0.63519
 4.50        0.96481
 5.00        1.38148
 5.50        1.83519
 6.00        2.51852
 6.50        3.17500
 7.00        3.74630
 7.50        4.41852
 8.00        5.01574
 8.50        5.80185
 9.00        6.39630
 9.50        6.89722
10.00        7.57500
10.50        8.16481
11.00        8.74352
11.50        9.17222
12.00        9.61389
12.50       10.12222
13.00       10.51111
13.50       11.01111
14.00       11.24630
14.50       11.53704
15.00       11.54815
15.50       11.57500
16.00       11.68796
16.50       11.66481
17.00       11.46852
17.50       11.37778
18.00       11.00741
18.50       10.63889
19.00       10.41944
19.50        9.96204
20.00        9.50278
20.50        8.90278
21.00        8.53241
21.50        8.07593
22.00        7.56944
22.50        6.99630
23.00        6.40278
23.50        6.06574
24.00        5.67778
24.50        5.14630
25.00        4.80926
25.50        4.40556
26.00        4.00370
26.50        3.77500
27.00        3.40648
27.50        3.15185
28.00        2.91574
28.50        2.62037
29.00        2.32037
29.50        2.08796


# Energy density > 100
# time [fm]      <number of clumps>
-3.00        0.00000
-2.50        0.00000
-2.00        0.00000
-1.50        0.00000
-1.00        0.00000
-0.50        0.00000
 0.00        0.00000
 0.50        0.00000
 1.00        0.00000
 1.50        0.00370
 2.00        0.01481
 2.50        0.02963
 3.00        0.07963
 3.50        0.19537
 4.00        0.35000
 4.50        0.58148
 5.00        0.89167
 5.50        1.26389
 6.00        1.78426
 6.50        2.31667
 7.00        2.82963
 7.50        3.41296
 8.00        3.96574
 8.50        4.54074
 9.00        5.10833
 9.50        5.51944
10.00        6.07870
10.50        6.57222
11.00        7.05185
11.50        7.38241
12.00        7.77593
12.50        8.06296
13.00        8.36019
13.50        8.70833
14.00        8.94722
14.50        9.02407
15.00        9.01759
15.50        8.98519
16.00        8.84259
16.50        8.66111
17.00        8.44167
17.50        8.12778
18.00        7.71111
18.50        7.26204
19.00        6.75370
19.50        6.27315
20.00        5.62037
20.50        4.93426
21.00        4.36019
21.50        3.73241
22.00        3.12315
22.50        2.61111
23.00        2.09815
23.50        1.70741
24.00        1.32778
24.50        0.98796
25.00        0.80000
25.50        0.60833
26.00        0.45556
26.50        0.34352
27.00        0.25648
27.50        0.19815
28.00        0.15185
28.50        0.11389
29.00        0.10093
29.50        0.06481


# Energy density > 500
# time [fm]      <number of clumps>
-3.00        0.00000
-2.50        0.00000
-2.00        0.00000
-1.50        0.00000
-1.00        0.00000
-0.50        0.00000
 0.00        0.00000
 0.50        0.00000
 1.00        0.00000
 1.50        0.00000
 2.00        0.00000
 2.50        0.00093
 3.00        0.00648
 3.50        0.02130
 4.00        0.05000
 4.50        0.09259
 5.00        0.17685
 5.50        0.35926
 6.00        0.58981
 6.50        0.87037
 7.00        1.12222
 7.50        1.53611
 8.00        1.86296
 8.50        2.23889
 9.00        2.55833
 9.50        2.74722
10.00        3.08889
10.50        3.38426
11.00        3.49722
11.50        3.63981
12.00        3.68148
12.50        3.71852
13.00        3.75741
13.50        3.58796
14.00        3.45556
14.50        3.25000
15.00        2.89074
15.50        2.69722
16.00        2.28519
16.50        1.88333
17.00        1.51481
17.50        1.09167
18.00        0.76111
18.50        0.46944
19.00        0.25185
19.50        0.14630
20.00        0.07407
20.50        0.03148
21.00        0.01574
21.50        0.00741
22.00        0.00185
22.50        0.00000
23.00        0.00000
23.50        0.00000
24.00        0.00000
24.50        0.00000
25.00        0.00000
25.50        0.00000
26.00        0.00000
26.50        0.00000
27.00        0.00000
27.50        0.00000
28.00        0.00000
28.50        0.00000
29.00        0.00000
29.50        0.00000



==> anc/compactness_of_clumps__Xlim_0.30_Ylim_0.30.dat <==
# Au+Au, E$_{lab}$=1.23 AGeV, b=0-3.3fm, X<0.30, Y<0.30

# Energy density >   1
# time [fm]      <compactness>
-3.00      0.00000
-2.50      0.00000
-2.00      0.00000
-1.50      0.00000
-1.00      0.00000
-0.50      0.00000
 0.00      0.00000
 0.50      0.00000
 1.00      0.00000
 1.50      0.55000
 2.00      0.62963
 2.50      0.73148
 3.00      0.68830
 3.50      0.73045
 4.00      0.65361
 4.50      0.63667
 5.00      0.62743
 5.50      0.60945
 6.00      0.59082
 6.50      0.59076
 7.00      0.56932
 7.50      0.55964
 8.00      0.53839
 8.50      0.53904
 9.00      0.53764
 9.50      0.52039
10.00      0.52566
10.50      0.51956
11.00      0.50801
11.50      0.50226
12.00      0.49668
12.50      0.49726
13.00      0.49038
13.50      0.49935
14.00      0.50675
14.50      0.50849
15.00      0.51062
15.50      0.50706
16.00      0.51921
16.50      0.52832
17.00      0.54474
17.50      0.55697
18.00      0.55820
18.50      0.56507
19.00      0.58175
19.50      0.58559
20.00      0.59124
20.50      0.60893
21.00      0.62004
21.50      0.62887
22.00      0.63296
22.50      0.64758
23.00      0.64973
23.50      0.65369
24.00      0.65661
24.50      0.70160
25.00      0.67309
25.50      0.69186
26.00      0.68777
26.50      0.70136
27.00      0.71624
27.50      0.72801
28.00      0.68988
28.50      0.66146
29.00      0.70211
29.50      0.73989


# Energy density > 100
# time [fm]      <compactness>
-3.00      0.00000
-2.50      0.00000
-2.00      0.00000
-1.50      0.00000
-1.00      0.00000
-0.50      0.00000
 0.00      0.00000
 0.50      0.00000
 1.00      0.00000
 1.50      0.50000
 2.00      0.80000
 2.50      0.87500
 3.00      0.65152
 3.50      0.76029
 4.00      0.70530
 4.50      0.66153
 5.00      0.66062
 5.50      0.61892
 6.00      0.59055
 6.50      0.59195
 7.00      0.57179
 7.50      0.56506
 8.00      0.54388
 8.50      0.53321
 9.00      0.53284
 9.50      0.51398
10.00      0.51788
10.50      0.51242
11.00      0.50343
11.50      0.49755
12.00      0.49463
12.50      0.48935
13.00      0.48477
13.50      0.49486
14.00      0.50178
14.50      0.50270
15.00      0.50715
15.50      0.50045
16.00      0.51264
16.50      0.52555
17.00      0.53928
17.50      0.55367
18.00      0.55761
18.50      0.56010
19.00      0.58145
19.50      0.58658
20.00      0.59763
20.50      0.60558
21.00      0.62269
21.50      0.63228
22.00      0.64873
22.50      0.65318
23.00      0.64859
23.50      0.67300
24.00      0.70402
24.50      0.71279
25.00      0.69761
25.50      0.74927
26.00      0.75026
26.50      0.77586
27.00      0.73684
27.50      0.77941
28.00      0.75000
28.50      0.67500
29.00      0.75000
29.50      1.00000


# Energy density > 500
# time [fm]      <compactness>
-3.00      0.00000
-2.50      0.00000
-2.00      0.00000
-1.50      0.00000
-1.00      0.00000
-0.50      0.00000
 0.00      0.00000
 0.50      0.00000
 1.00      0.00000
 1.50      0.00000
 2.00      0.00000
 2.50      0.00000
 3.00      1.00000
 3.50      0.91667
 4.00      0.86364
 4.50      0.74457
 5.00      0.70842
 5.50      0.74094
 6.00      0.66661
 6.50      0.67196
 7.00      0.63827
 7.50      0.61023
 8.00      0.58665
 8.50      0.58621
 9.00      0.56498
 9.50      0.53177
10.00      0.53962
10.50      0.52773
11.00      0.51438
11.50      0.51683
12.00      0.50462
12.50      0.50185
13.00      0.49691
13.50      0.49913
14.00      0.51309
14.50      0.51514
15.00      0.51978
15.50      0.53694
16.00      0.54171
16.50      0.55448
17.00      0.59025
17.50      0.61062
18.00      0.64492
18.50      0.65438
19.00      0.70556
19.50      0.78901
20.00      0.87500
20.50      0.88542
21.00      0.83333
21.50      1.00000
22.00      1.00000
22.50      0.00000
23.00      0.00000
23.50      0.00000
24.00      0.00000
24.50      0.00000
25.00      0.00000
25.50      0.00000
26.00      0.00000
26.50      0.00000
27.00      0.00000
27.50      0.00000
28.00      0.00000
28.50      0.00000
29.00      0.00000
29.50      0.00000



==> anc/energy_density_evolution_at_grid_center_Au_centrality_dependence.dat <==
# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# 1-time [fm]      2-energy density [GeV/fm^3]

0.000    5.962629884e-03
0.500    1.806219104e-02
1.000    3.946926545e-02
1.500    7.785004966e-02
2.000    1.310274903e-01
2.500    1.971760237e-01
3.000    2.653156072e-01
3.500    3.342148928e-01
4.000    3.950572226e-01
4.500    4.531553025e-01
5.000    5.028897217e-01
5.500    5.468755114e-01
6.000    5.855267210e-01
6.500    6.249119455e-01
7.000    6.566794429e-01
7.500    6.876118436e-01
8.000    7.202989961e-01
8.500    7.449051485e-01
9.000    7.717121623e-01
9.500    7.947777183e-01
10.000    8.165533074e-01
10.500    8.394894166e-01
11.000    8.586671573e-01
11.500    8.780331741e-01
12.000    8.914229186e-01
12.500    9.014236590e-01
13.000    9.047167118e-01
13.500    9.004667369e-01
14.000    8.876269168e-01
14.500    8.661840512e-01
15.000    8.330354299e-01
15.500    7.912619243e-01
16.000    7.426785486e-01
16.500    6.867541510e-01
17.000    6.300071713e-01
17.500    5.735847220e-01
18.000    5.198538292e-01
18.500    4.690859234e-01
19.000    4.214121832e-01
19.500    3.775449260e-01
20.000    3.376568479e-01
20.500    3.011164999e-01
21.000    2.682813688e-01
21.500    2.395323707e-01
22.000    2.136600680e-01
22.500    1.906225447e-01
23.000    1.708541496e-01
23.500    1.527964123e-01
24.000    1.367590785e-01
24.500    1.220504335e-01
25.000    1.091511730e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=3.3-6.6fm 
# 1-time [fm]      2-energy density [GeV/fm^3]

0.000    2.426333433e-03
0.500    6.491191150e-03
1.000    1.613140536e-02
1.500    3.742178406e-02
2.000    7.439136757e-02
2.500    1.266767006e-01
3.000    1.868757788e-01
3.500    2.517295530e-01
4.000    3.128322466e-01
4.500    3.721325152e-01
5.000    4.270867217e-01
5.500    4.747376051e-01
6.000    5.177493406e-01
6.500    5.568123383e-01
7.000    5.898876678e-01
7.500    6.212841606e-01
8.000    6.481359741e-01
8.500    6.717393362e-01
9.000    6.959716470e-01
9.500    7.127342086e-01
10.000    7.265133246e-01
10.500    7.384166060e-01
11.000    7.466611254e-01
11.500    7.512460884e-01
12.000    7.517471810e-01
12.500    7.504667314e-01
13.000    7.411349776e-01
13.500    7.251169129e-01
14.000    7.011221417e-01
14.500    6.688349246e-01
15.000    6.313606002e-01
15.500    5.889394152e-01
16.000    5.428932076e-01
16.500    4.951450306e-01
17.000    4.469534738e-01
17.500    4.010798595e-01
18.000    3.572324424e-01
18.500    3.188597964e-01
19.000    2.837473889e-01
19.500    2.518401129e-01
20.000    2.233735289e-01
20.500    1.976985741e-01
21.000    1.752944779e-01
21.500    1.556703411e-01
22.000    1.382871052e-01
22.500    1.226172425e-01
23.000    1.092412298e-01
23.500    9.755670929e-02
24.000    8.728349458e-02
24.500    7.836783298e-02
25.000    7.059151274e-02



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=6.6-10.4fm 
# 1-time [fm]      2-energy density [GeV/fm^3]

0.000    1.189849812e-04
0.500    1.262575724e-03
1.000    3.761287666e-03
1.500    8.163093453e-03
2.000    1.664645467e-02
2.500    3.027800397e-02
3.000    5.412508547e-02
3.500    8.905224455e-02
4.000    1.317175127e-01
4.500    1.738879419e-01
5.000    2.210504823e-01
5.500    2.674256345e-01
6.000    3.132532807e-01
6.500    3.586319690e-01
7.000    3.988066908e-01
7.500    4.321073388e-01
8.000    4.593678337e-01
8.500    4.837288000e-01
9.000    5.020182695e-01
9.500    5.153599325e-01
10.000    5.247042480e-01
10.500    5.252789177e-01
11.000    5.239174180e-01
11.500    5.156249383e-01
12.000    5.007647753e-01
12.500    4.832354007e-01
13.000    4.606050914e-01
13.500    4.352452914e-01
14.000    4.059415314e-01
14.500    3.729391911e-01
15.000    3.383829412e-01
15.500    3.047943547e-01
16.000    2.720186185e-01
16.500    2.406057083e-01
17.000    2.118266557e-01
17.500    1.855311517e-01
18.000    1.620030477e-01
18.500    1.407766260e-01
19.000    1.222219892e-01
19.500    1.062651555e-01
20.000    9.268578164e-02
20.500    8.108379854e-02
21.000    7.114216132e-02
21.500    6.275794721e-02
22.000    5.570617934e-02
22.500    4.943440260e-02
23.000    4.407898796e-02
23.500    3.950171598e-02
24.000    3.540163164e-02
24.500    3.186116359e-02
25.000    2.883447112e-02


==> anc/energy_density_evolution_at_grid_center_Au_snn_dependence.dat <==
# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# 1-time [fm]      2-energy density [GeV/fm^3]

0.000    5.962629884e-03
0.500    1.806219104e-02
1.000    3.946926545e-02
1.500    7.785004966e-02
2.000    1.310274903e-01
2.500    1.971760237e-01
3.000    2.653156072e-01
3.500    3.342148928e-01
4.000    3.950572226e-01
4.500    4.531553025e-01
5.000    5.028897217e-01
5.500    5.468755114e-01
6.000    5.855267210e-01
6.500    6.249119455e-01
7.000    6.566794429e-01
7.500    6.876118436e-01
8.000    7.202989961e-01
8.500    7.449051485e-01
9.000    7.717121623e-01
9.500    7.947777183e-01
10.000    8.165533074e-01
10.500    8.394894166e-01
11.000    8.586671573e-01
11.500    8.780331741e-01
12.000    8.914229186e-01
12.500    9.014236590e-01
13.000    9.047167118e-01
13.500    9.004667369e-01
14.000    8.876269168e-01
14.500    8.661840512e-01
15.000    8.330354299e-01
15.500    7.912619243e-01
16.000    7.426785486e-01
16.500    6.867541510e-01
17.000    6.300071713e-01
17.500    5.735847220e-01
18.000    5.198538292e-01
18.500    4.690859234e-01
19.000    4.214121832e-01
19.500    3.775449260e-01
20.000    3.376568479e-01
20.500    3.011164999e-01
21.000    2.682813688e-01
21.500    2.395323707e-01
22.000    2.136600680e-01
22.500    1.906225447e-01
23.000    1.708541496e-01
23.500    1.527964123e-01
24.000    1.367590785e-01
24.500    1.220504335e-01
25.000    1.091511730e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=3.4AGeV, b=0-3.3fm 
# 1-time [fm]      2-energy density [GeV/fm^3]

0.000    8.189133682e-03
0.500    4.294062389e-02
1.000    1.360224228e-01
1.500    2.922880394e-01
2.000    4.678660414e-01
2.500    6.341316140e-01
3.000    7.915170615e-01
3.500    9.072218866e-01
4.000    1.006531349e+00
4.500    1.098087704e+00
5.000    1.188741008e+00
5.500    1.260145267e+00
6.000    1.336696875e+00
6.500    1.407124249e+00
7.000    1.466412690e+00
7.500    1.508318570e+00
8.000    1.524811278e+00
8.500    1.506281061e+00
9.000    1.458143775e+00
9.500    1.370247016e+00
10.000    1.265174209e+00
10.500    1.149631389e+00
11.000    1.036627876e+00
11.500    9.244215431e-01
12.000    8.223202607e-01
12.500    7.213768008e-01
13.000    6.297529029e-01
13.500    5.474472370e-01
14.000    4.779622768e-01
14.500    4.156133991e-01
15.000    3.600403303e-01
15.500    3.113688973e-01
16.000    2.704774087e-01
16.500    2.348324271e-01
17.000    2.036891017e-01
17.500    1.768333354e-01
18.000    1.535506207e-01
18.500    1.342772253e-01
19.000    1.181294806e-01
19.500    1.040990773e-01
20.000    9.165701355e-02
20.500    8.132163370e-02
21.000    7.259013511e-02
21.500    6.504804668e-02
22.000    5.829277964e-02
22.500    5.237504220e-02
23.000    4.719464711e-02
23.500    4.227765949e-02
24.000    3.812339034e-02
24.500    3.444844076e-02
25.000    3.124277181e-02



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=8AGeV, b=0-3.3fm 
# 1-time [fm]      2-energy density [GeV/fm^3]

0.000    1.802966655e-02
0.500    1.441790307e-01
1.000    4.713672589e-01
1.500    8.553146374e-01
2.000    1.251821303e+00
2.500    1.560873726e+00
3.000    1.810534811e+00
3.500    2.010418602e+00
4.000    2.166591362e+00
4.500    2.297412091e+00
5.000    2.354567292e+00
5.500    2.297461847e+00
6.000    2.142272990e+00
6.500    1.920257966e+00
7.000    1.669941348e+00
7.500    1.433649815e+00
8.000    1.235262456e+00
8.500    1.060412302e+00
9.000    9.094257298e-01
9.500    7.840136805e-01
10.000    6.748235147e-01
10.500    5.823909105e-01
11.000    5.047203872e-01
11.500    4.345756453e-01
12.000    3.755348503e-01
12.500    3.231823705e-01
13.000    2.802023104e-01
13.500    2.408934303e-01
14.000    2.078975676e-01
14.500    1.807339087e-01
15.000    1.568859488e-01
15.500    1.377872638e-01
16.000    1.205135515e-01
16.500    1.062137859e-01
17.000    9.343160506e-02
17.500    8.253626299e-02
18.000    7.298913120e-02
18.500    6.497223769e-02
19.000    5.763760632e-02
19.500    5.124968839e-02
20.000    4.564284090e-02
20.500    4.089337095e-02
21.000    3.663320994e-02
21.500    3.302696356e-02
22.000    2.957377988e-02
22.500    2.646586174e-02
23.000    2.366395807e-02
23.500    2.124235067e-02
24.000    1.919618702e-02
24.500    1.734822894e-02
25.000    1.585164347e-02



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=12AGeV, b=0-3.3fm 
# 1-time [fm]      2-energy density [GeV/fm^3]

0.000    1.775201892e-02
0.500    2.458135800e-01
1.000    8.285849279e-01
1.500    1.426554135e+00
2.000    1.931362969e+00
2.500    2.332311950e+00
3.000    2.652730986e+00
3.500    2.890920867e+00
4.000    2.990678207e+00
4.500    2.874717887e+00
5.000    2.538366953e+00
5.500    2.113854226e+00
6.000    1.723976389e+00
6.500    1.423730229e+00
7.000    1.188162164e+00
7.500    1.000329143e+00
8.000    8.523795903e-01
8.500    7.272116073e-01
9.000    6.255495610e-01
9.500    5.371285906e-01
10.000    4.645328820e-01
10.500    4.029023595e-01
11.000    3.484537391e-01
11.500    3.001826432e-01
12.000    2.603233528e-01
12.500    2.261026078e-01
13.000    1.970057238e-01
13.500    1.721248877e-01
14.000    1.516599571e-01
14.500    1.322998941e-01
15.000    1.157073621e-01
15.500    1.016635076e-01
16.000    8.913509070e-02
16.500    7.947432279e-02
17.000    7.027009673e-02
17.500    6.245934039e-02
18.000    5.558254154e-02
18.500    4.973681362e-02
19.000    4.449967558e-02
19.500    3.967981346e-02
20.000    3.518764731e-02
20.500    3.155648335e-02
21.000    2.818995778e-02
21.500    2.532307437e-02
22.000    2.288532301e-02
22.500    2.064039720e-02
23.000    1.869009467e-02
23.500    1.697478212e-02
24.000    1.543169205e-02
24.500    1.398146686e-02
25.000    1.273812931e-02



# Au+Au, $\sqrt{s_{\mathrm{NN}}}$=7.7GeV, b=0-3.3fm 
# 1-time [fm]      2-energy density [GeV/fm^3]

0.000    2.888216120e-02
0.500    1.091371336e+00
1.000    2.928197144e+00
1.500    4.323111305e+00
2.000    5.346211956e+00
2.500    5.747528410e+00
3.000    5.066839492e+00
3.500    3.516854960e+00
4.000    2.367919873e+00
4.500    1.746334079e+00
5.000    1.368820606e+00
5.500    1.106556499e+00
6.000    9.139670583e-01
6.500    7.683017219e-01
7.000    6.518649324e-01
7.500    5.557887676e-01
8.000    4.777205174e-01
8.500    4.104256540e-01
9.000    3.559901790e-01
9.500    3.045268826e-01
10.000    2.634729707e-01
10.500    2.287859194e-01
11.000    1.989860913e-01
11.500    1.740163019e-01
12.000    1.500547178e-01
12.500    1.310408770e-01
13.000    1.140440495e-01
13.500    9.964176962e-02
14.000    8.784469374e-02
14.500    7.687328873e-02
15.000    6.759402585e-02
15.500    5.939973686e-02
16.000    5.300494807e-02
16.500    4.663441613e-02
17.000    4.117006212e-02
17.500    3.638876082e-02
18.000    3.244943568e-02
18.500    2.896879892e-02
19.000    2.565191085e-02
19.500    2.253620538e-02
20.000    1.999286923e-02
20.500    1.779130541e-02
21.000    1.599176579e-02
21.500    1.430076554e-02
22.000    1.298212144e-02
22.500    1.197618118e-02
23.000    1.116568195e-02
23.500    1.023668878e-02
24.000    9.371260202e-03
24.500    8.562259355e-03
25.000    7.870466863e-03


==> anc/energy_density_evolution_at_grid_center_Au_snn_dependence_scaled.dat <==
# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# time of maximum: 13.0000
# max of energy density: 13.00000
# 1-time / time of max energy density       2-energy density / max of energy density

0.000    6.590604337e-03
0.038    1.996447153e-02
0.077    4.362610410e-02
0.115    8.604908989e-02
0.154    1.448270918e-01
0.192    2.179422809e-01
0.231    2.932582141e-01
0.269    3.694138601e-01
0.308    4.366640048e-01
0.346    5.008808798e-01
0.385    5.558532468e-01
0.423    6.044715482e-01
0.462    6.471934400e-01
0.500    6.907266521e-01
0.538    7.258398505e-01
0.577    7.600300013e-01
0.615    7.961597113e-01
0.654    8.233573436e-01
0.692    8.529876284e-01
0.731    8.784824111e-01
0.769    9.025513697e-01
0.808    9.279030724e-01
0.846    9.491005815e-01
0.885    9.705061957e-01
0.923    9.853061262e-01
0.962    9.963601282e-01
1.000    1.000000000e+00
1.038    9.953024247e-01
1.077    9.811103357e-01
1.115    9.574091424e-01
1.154    9.207693625e-01
1.192    8.745963394e-01
1.231    8.208962419e-01
1.269    7.590819778e-01
1.308    6.963584988e-01
1.346    6.339937292e-01
1.385    5.746039865e-01
1.423    5.184892876e-01
1.462    4.657946269e-01
1.500    4.173073417e-01
1.538    3.732183164e-01
1.577    3.328295985e-01
1.615    2.965363249e-01
1.654    2.647595292e-01
1.692    2.361623978e-01
1.731    2.106986001e-01
1.769    1.888482299e-01
1.808    1.688886812e-01
1.846    1.511623215e-01
1.885    1.349045860e-01
1.923    1.206467964e-01



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=3.4AGeV, b=0-3.3fm 
# time of maximum: 8.0000
# max of energy density: 8.00000
# 1-time / time of max energy density       2-energy density / max of energy density

0.000    5.370588349e-03
0.062    2.816127118e-02
0.125    8.920607078e-02
0.188    1.916880100e-01
0.250    3.068353758e-01
0.312    4.158754748e-01
0.375    5.190918202e-01
0.438    5.949732272e-01
0.500    6.601022457e-01
0.562    7.201466310e-01
0.625    7.795987775e-01
0.688    8.264270373e-01
0.750    8.766310264e-01
0.812    9.228186263e-01
0.875    9.617011044e-01
0.938    9.891837714e-01
1.000    1.000000000e+00
1.062    9.878475343e-01
1.125    9.562781940e-01
1.188    8.986338412e-01
1.250    8.297251126e-01
1.312    7.539499519e-01
1.375    6.798401159e-01
1.438    6.062530863e-01
1.500    5.392931393e-01
1.562    4.730925141e-01
1.625    4.130038334e-01
1.688    3.590262251e-01
1.750    3.134566774e-01
1.812    2.725671073e-01
1.875    2.361212405e-01
1.938    2.042015966e-01
2.000    1.773841869e-01
2.062    1.540075356e-01
2.125    1.335831553e-01
2.188    1.159706372e-01
2.250    1.007013936e-01
2.312    8.806153734e-02
2.375    7.747154178e-02
2.438    6.827013863e-02
2.500    6.011039851e-02
2.562    5.333226144e-02
2.625    4.760597995e-02
2.688    4.265973608e-02
2.750    3.822950453e-02
2.812    3.434854068e-02
2.875    3.095113986e-02
2.938    2.772648662e-02
3.000    2.500203854e-02
3.062    2.259193729e-02
3.125    2.048959912e-02



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=8AGeV, b=0-3.3fm 
# time of maximum: 5.0000
# max of energy density: 5.00000
# 1-time / time of max energy density       2-energy density / max of energy density

0.000    7.657316320e-03
0.100    6.123376943e-02
0.200    2.001927320e-01
0.300    3.632576739e-01
0.400    5.316566264e-01
0.500    6.629131950e-01
0.600    7.689458770e-01
0.700    8.538378193e-01
0.800    9.201654033e-01
0.900    9.757258154e-01
1.000    1.000000000e+00
1.100    9.757469473e-01
1.200    9.098372333e-01
1.300    8.155460127e-01
1.400    7.092349215e-01
1.500    6.088803748e-01
1.600    5.246239769e-01
1.700    4.503639823e-01
1.800    3.862390058e-01
1.900    3.329756951e-01
2.000    2.866019235e-01
2.100    2.473451970e-01
2.200    2.143580220e-01
2.300    1.845670951e-01
2.400    1.594920865e-01
2.500    1.372576488e-01
2.600    1.190037386e-01
2.700    1.023090023e-01
2.800    8.829544532e-02
2.900    7.675886322e-02
3.000    6.663047999e-02
3.100    5.851914460e-02
3.200    5.118288694e-02
3.300    4.510968377e-02
3.400    3.968100865e-02
3.500    3.505368621e-02
3.600    3.099895741e-02
3.700    2.759413074e-02
3.800    2.447906523e-02
3.900    2.176607505e-02
4.000    1.938481056e-02
4.100    1.736767987e-02
4.200    1.555836186e-02
4.300    1.402676563e-02
4.400    1.256017612e-02
4.500    1.124022313e-02
4.600    1.005023647e-02
4.700    9.021764104e-03
4.800    8.152745129e-03
4.900    7.367905347e-03
5.000    6.732295790e-03



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=12AGeV, b=0-3.3fm 
# time of maximum: 4.0000
# max of energy density: 4.00000
# 1-time / time of max energy density       2-energy density / max of energy density

0.000    5.935783690e-03
0.125    8.219325619e-02
0.250    2.770558618e-01
0.375    4.770002107e-01
0.500    6.457943100e-01
0.625    7.798605496e-01
0.750    8.869998048e-01
0.875    9.666439071e-01
1.000    1.000000000e+00
1.125    9.612260792e-01
1.250    8.487596384e-01
1.375    7.068143344e-01
1.500    5.764499788e-01
1.625    4.760559748e-01
1.750    3.972885350e-01
1.875    3.344823730e-01
2.000    2.850121382e-01
2.125    2.431594297e-01
2.250    2.091664558e-01
2.375    1.796009311e-01
2.500    1.553269359e-01
2.625    1.347193953e-01
2.750    1.165132840e-01
2.875    1.003727658e-01
3.000    8.704492252e-02
3.125    7.560245275e-02
3.250    6.587326022e-02
3.375    5.755379745e-02
3.500    5.071089118e-02
3.625    4.423742206e-02
3.750    3.868933869e-02
3.875    3.399346252e-02
4.000    2.980430676e-02
4.125    2.657401341e-02
4.250    2.349637503e-02
4.375    2.088467433e-02
4.500    1.858526317e-02
4.625    1.663061359e-02
4.750    1.487945961e-02
4.875    1.326783114e-02
5.000    1.176577514e-02
5.125    1.055161444e-02
5.250    9.425941485e-03
5.375    8.467335037e-03
5.500    7.652218469e-03
5.625    6.901577426e-03
5.750    6.249450250e-03
5.875    5.675897219e-03
6.000    5.159930620e-03
6.125    4.675015464e-03
6.250    4.259277805e-03



# Au+Au, $\sqrt{s_{\mathrm{NN}}}$=7.7GeV, b=0-3.3fm 
# time of maximum: 2.5000
# max of energy density: 2.50000
# 1-time / time of max energy density       2-energy density / max of energy density

0.000    5.025144573e-03
0.200    1.898853312e-01
0.400    5.094706690e-01
0.600    7.521687578e-01
0.800    9.301758207e-01
1.000    1.000000000e+00
1.200    8.815684117e-01
1.400    6.118899654e-01
1.600    4.119892420e-01
1.800    3.038408780e-01
2.000    2.381581279e-01
2.200    1.925273648e-01
2.400    1.590191458e-01
2.600    1.336751499e-01
2.800    1.134165655e-01
3.000    9.670048199e-02
3.200    8.311755651e-02
3.400    7.140906919e-02
3.600    6.193795899e-02
3.800    5.298397170e-02
4.000    4.584109062e-02
4.200    3.980596580e-02
4.400    3.462115836e-02
4.600    3.027671888e-02
4.800    2.610769483e-02
5.000    2.279951792e-02
5.200    1.984227677e-02
5.400    1.733645534e-02
5.600    1.528390770e-02
5.800    1.337501674e-02
6.000    1.176053793e-02
6.200    1.033483136e-02
6.400    9.222215931e-03
6.600    8.113820898e-03
6.800    7.163089798e-03
7.000    6.331201556e-03
7.200    5.645806922e-03
7.400    5.040218482e-03
7.600    4.463120322e-03
7.800    3.921025487e-03
8.000    3.478515947e-03
8.200    3.095470634e-03
8.400    2.782372639e-03
8.600    2.488159173e-03
8.800    2.258731147e-03
9.000    2.083709784e-03
9.200    1.942692780e-03
9.400    1.781059275e-03
9.600    1.630485234e-03
9.800    1.489728931e-03
10.000    1.369365456e-03


==> anc/energy_density_evolution_at_grid_center_light_ions.dat <==
# C+C, $\mathrm{E}_{\mathrm{lab}}$=2AGeV, b=0-1.2fm 
# 1-time [fm]      2-energy density [GeV/fm^3]

0.000    1.623143899e-03
0.500    7.050570125e-03
1.000    2.262316014e-02
1.500    5.124420777e-02
2.000    9.311786755e-02
2.500    1.468455068e-01
3.000    1.978037442e-01
3.500    2.437648975e-01
4.000    2.680694229e-01
4.500    2.736366540e-01
5.000    2.611323903e-01
5.500    2.321709734e-01
6.000    1.937752076e-01
6.500    1.570090588e-01
7.000    1.246257323e-01
7.500    9.696002239e-02
8.000    7.497348400e-02
8.500    5.795453028e-02
9.000    4.538911939e-02
9.500    3.578442556e-02
10.000    2.839725867e-02
10.500    2.274732148e-02
11.000    1.849398334e-02
11.500    1.523116071e-02
12.000    1.263317489e-02
12.500    1.048293552e-02
13.000    8.765688320e-03
13.500    7.429461260e-03
14.000    6.292600416e-03
14.500    5.374031030e-03
15.000    4.640913148e-03
15.500    4.032908370e-03
16.000    3.514832101e-03
16.500    3.072523122e-03
17.000    2.689066668e-03
17.500    2.359860234e-03
18.000    2.076950022e-03
18.500    1.832699268e-03
19.000    1.623043775e-03
19.500    1.443103729e-03
20.000    1.287167331e-03
20.500    1.149467910e-03
21.000    1.025577000e-03
21.500    9.151537977e-04
22.000    8.182004845e-04
22.500    7.343754094e-04
23.000    6.622650963e-04
23.500    6.001797340e-04
24.000    5.463038347e-04
24.500    4.993304810e-04
25.000    4.580333244e-04



# Ar+KCl, $\mathrm{E}_{\mathrm{lab}}$=1.756AGeV, b=0-1.784fm 
# 1-time [fm]      2-energy density [GeV/fm^3]

0.000    4.295475370e-03
0.500    1.986760766e-02
1.000    4.944906825e-02
1.500    1.062656005e-01
2.000    1.877554504e-01
2.500    2.888839293e-01
3.000    3.818307517e-01
3.500    4.668005534e-01
4.000    5.369299485e-01
4.500    5.990600844e-01
5.000    6.392690936e-01
5.500    6.596926707e-01
6.000    6.543141974e-01
6.500    6.307765318e-01
7.000    5.850492045e-01
7.500    5.251899805e-01
8.000    4.610703100e-01
8.500    3.977632007e-01
9.000    3.378149824e-01
9.500    2.819898848e-01
10.000    2.347281626e-01
10.500    1.953129524e-01
11.000    1.619106352e-01
11.500    1.348511337e-01
12.000    1.122496819e-01
12.500    9.414410649e-02
13.000    7.865749717e-02
13.500    6.624749451e-02
14.000    5.570543837e-02
14.500    4.739306248e-02
15.000    4.033092957e-02
15.500    3.458528054e-02
16.000    2.990068944e-02
16.500    2.592010688e-02
17.000    2.263854177e-02
17.500    1.989568363e-02
18.000    1.757543450e-02
18.500    1.559595727e-02
19.000    1.392874456e-02
19.500    1.249394002e-02
20.000    1.123861803e-02
20.500    1.015858230e-02
21.000    9.200111000e-03
21.500    8.345075523e-03
22.000    7.607953603e-03
22.500    6.942214264e-03
23.000    6.360049875e-03
23.500    5.847656289e-03
24.000    5.392591024e-03
24.500    4.982097856e-03
25.000    4.611463593e-03



# Ag+Ag, $\mathrm{E}_{\mathrm{lab}}$=1.58AGeV, b=0-2.44fm 
# 1-time [fm]      2-energy density [GeV/fm^3]

0.000    5.402169934e-03
0.500    1.771846556e-02
1.000    4.685998727e-02
1.500    1.027873561e-01
2.000    1.745525202e-01
2.500    2.622765942e-01
3.000    3.442925069e-01
3.500    4.234088372e-01
4.000    4.915947852e-01
4.500    5.549967000e-01
5.000    6.110973932e-01
5.500    6.617773419e-01
6.000    7.109372229e-01
6.500    7.577985888e-01
7.000    7.915885565e-01
7.500    8.271243052e-01
8.000    8.561741054e-01
8.500    8.782759729e-01
9.000    8.889714892e-01
9.500    8.891189214e-01
10.000    8.709101878e-01
10.500    8.403538311e-01
11.000    7.925166704e-01
11.500    7.328155703e-01
12.000    6.710308798e-01
12.500    6.091832118e-01
13.000    5.450056376e-01
13.500    4.807569463e-01
14.000    4.210632233e-01
14.500    3.675508766e-01
15.000    3.188365524e-01
15.500    2.749468997e-01
16.000    2.374311223e-01
16.500    2.045705915e-01
17.000    1.769759538e-01
17.500    1.540691761e-01
18.000    1.338137312e-01
18.500    1.168598330e-01
19.000    1.024881124e-01
19.500    8.983620315e-02
20.000    7.884441110e-02
20.500    6.956892732e-02
21.000    6.158624536e-02
21.500    5.468215835e-02
22.000    4.841554831e-02
22.500    4.321881847e-02
23.000    3.869443490e-02
23.500    3.476384695e-02
24.000    3.157413746e-02
24.500    2.867565910e-02
25.000    2.604260981e-02



# Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# 1-time [fm]      2-energy density [GeV/fm^3]

0.000    5.962629884e-03
0.500    1.806219104e-02
1.000    3.946926545e-02
1.500    7.785004966e-02
2.000    1.310274903e-01
2.500    1.971760237e-01
3.000    2.653156072e-01
3.500    3.342148928e-01
4.000    3.950572226e-01
4.500    4.531553025e-01
5.000    5.028897217e-01
5.500    5.468755114e-01
6.000    5.855267210e-01
6.500    6.249119455e-01
7.000    6.566794429e-01
7.500    6.876118436e-01
8.000    7.202989961e-01
8.500    7.449051485e-01
9.000    7.717121623e-01
9.500    7.947777183e-01
10.000    8.165533074e-01
10.500    8.394894166e-01
11.000    8.586671573e-01
11.500    8.780331741e-01
12.000    8.914229186e-01
12.500    9.014236590e-01
13.000    9.047167118e-01
13.500    9.004667369e-01
14.000    8.876269168e-01
14.500    8.661840512e-01
15.000    8.330354299e-01
15.500    7.912619243e-01
16.000    7.426785486e-01
16.500    6.867541510e-01
17.000    6.300071713e-01
17.500    5.735847220e-01
18.000    5.198538292e-01
18.500    4.690859234e-01
19.000    4.214121832e-01
19.500    3.775449260e-01
20.000    3.376568479e-01
20.500    3.011164999e-01
21.000    2.682813688e-01
21.500    2.395323707e-01
22.000    2.136600680e-01
22.500    1.906225447e-01
23.000    1.708541496e-01
23.500    1.527964123e-01
24.000    1.367590785e-01
24.500    1.220504335e-01
25.000    1.091511730e-01


==> anc/energy_density_evolution_at_grid_center_w_errorbands.dat <==
# time [f]       energy density [GeV/fm^3]     standard deviation of energy density [GeV/fm^3]
0.000       8.439575842e-03       3.022241440e-02
0.500       2.080582998e-02       4.451222172e-02
1.000       4.903591632e-02       7.029663925e-02
1.500       1.027063774e-01       1.008670083e-01
2.000       1.814834764e-01       1.241114130e-01
2.500       2.678446622e-01       1.431599205e-01
3.000       3.558002466e-01       1.565284095e-01
3.500       4.340201234e-01       1.662000029e-01
4.000       5.058467144e-01       1.727025724e-01
4.500       5.674316529e-01       1.759691126e-01
5.000       6.199495096e-01       1.823576477e-01
5.500       6.699228071e-01       1.851187186e-01
6.000       7.170554071e-01       1.913197966e-01
6.500       7.649120161e-01       1.986681943e-01
7.000       8.021924482e-01       2.021015284e-01
7.500       8.359120686e-01       2.058437200e-01
8.000       8.673566942e-01       2.096587598e-01
8.500       8.887114844e-01       2.134506347e-01
9.000       8.980335469e-01       2.142417973e-01
9.500       8.916559174e-01       2.127017457e-01
10.000       8.720144475e-01       2.120878128e-01
10.500       8.391663939e-01       2.065422808e-01
11.000       7.956249931e-01       1.966350603e-01
11.500       7.394360092e-01       1.871224646e-01
12.000       6.747797802e-01       1.776104935e-01
12.500       6.077367765e-01       1.661252182e-01
13.000       5.427344302e-01       1.559318601e-01
13.500       4.780863446e-01       1.455731970e-01
14.000       4.197591213e-01       1.342562696e-01
14.500       3.668095543e-01       1.237732681e-01
15.000       3.176848479e-01       1.108640832e-01
15.500       2.762123319e-01       9.992484091e-02
16.000       2.397271308e-01       9.003361711e-02
16.500       2.075675928e-01       8.128835302e-02
17.000       1.797104785e-01       7.427285928e-02
17.500       1.569175526e-01       6.854109774e-02
18.000       1.365852528e-01       6.316731235e-02
18.500       1.193715226e-01       5.868739808e-02
19.000       1.046527179e-01       5.454357431e-02
19.500       9.230166358e-02       5.088603608e-02
20.000       8.139544943e-02       4.739641344e-02
20.500       7.183189236e-02       4.386809969e-02
21.000       6.355401495e-02       4.068453108e-02
21.500       5.648825687e-02       3.819881991e-02
22.000       5.018600084e-02       3.545810878e-02
22.500       4.473929530e-02       3.310796792e-02
23.000       3.995362583e-02       3.117795869e-02
23.500       3.587055200e-02       2.938536319e-02
24.000       3.230989034e-02       2.770809445e-02
24.500       2.868825040e-02       2.588080519e-02
25.000       2.567173658e-02       2.434801599e-02
0.000       4.656909248e-03       2.073910298e-02
0.500       1.355844793e-02       3.477317746e-02
1.000       3.249419849e-02       5.665411596e-02
1.500       7.173643365e-02       8.271084627e-02
2.000       1.249878589e-01       1.066585761e-01
2.500       1.954187343e-01       1.262321226e-01
3.000       2.653982443e-01       1.421716575e-01
3.500       3.338032325e-01       1.474921155e-01
4.000       3.952438041e-01       1.537807855e-01
4.500       4.523508264e-01       1.590886729e-01
5.000       5.075748765e-01       1.652166629e-01
5.500       5.544438811e-01       1.680262502e-01
6.000       5.950140048e-01       1.723661375e-01
6.500       6.369882103e-01       1.773395109e-01
7.000       6.732344068e-01       1.806177717e-01
7.500       7.025657243e-01       1.818497424e-01
8.000       7.268875708e-01       1.842391022e-01
8.500       7.567332345e-01       1.884826631e-01
9.000       7.834401901e-01       1.937329393e-01
9.500       8.071502729e-01       1.981116092e-01
10.000       8.270893111e-01       2.017994254e-01
10.500       8.458217353e-01       2.028639653e-01
11.000       8.652523520e-01       2.049261447e-01
11.500       8.772915845e-01       2.035813182e-01
12.000       8.886115038e-01       2.024394005e-01
12.500       8.943833642e-01       2.031842155e-01
13.000       8.951028398e-01       2.060958878e-01
13.500       8.872178676e-01       2.050086372e-01
14.000       8.716420180e-01       2.025238674e-01
14.500       8.477300171e-01       1.970571412e-01
15.000       8.158843213e-01       1.902197443e-01
15.500       7.756139550e-01       1.837603050e-01
16.000       7.311628998e-01       1.769219502e-01
16.500       6.819199005e-01       1.704410272e-01
17.000       6.284092673e-01       1.637682477e-01
17.500       5.751444929e-01       1.565548717e-01
18.000       5.232334892e-01       1.468600487e-01
18.500       4.723195744e-01       1.374483722e-01
19.000       4.257867256e-01       1.274873023e-01
19.500       3.827512746e-01       1.194305305e-01
20.000       3.416276603e-01       1.101162889e-01
20.500       3.047552055e-01       1.012741200e-01
21.000       2.711627984e-01       9.319770745e-02
21.500       2.405802578e-01       8.624293184e-02
22.000       2.133713701e-01       7.937968390e-02
22.500       1.894244642e-01       7.348566250e-02
23.000       1.684773151e-01       6.824810978e-02
23.500       1.501112110e-01       6.339969897e-02
24.000       1.342441984e-01       5.976602479e-02
24.500       1.202400661e-01       5.639169334e-02
25.000       1.083286191e-01       5.358226382e-02
0.000       3.693725772e-02       1.573020048e-01
0.500       1.116910230e+00       8.059871118e-01
1.000       2.951068492e+00       1.087991032e+00
1.500       4.387810357e+00       1.224716380e+00
2.000       5.350498485e+00       1.193437372e+00
2.500       5.748830134e+00       1.221210553e+00
3.000       5.033989494e+00       1.095783025e+00
3.500       3.507858167e+00       7.330475462e-01
4.000       2.361544909e+00       4.696034119e-01
4.500       1.735429275e+00       3.398473544e-01
5.000       1.351515881e+00       2.820485754e-01
5.500       1.092209020e+00       2.406480780e-01
6.000       9.047012258e-01       2.171918621e-01
6.500       7.576400875e-01       1.899257115e-01
7.000       6.444983908e-01       1.770092803e-01
7.500       5.547176656e-01       1.623206140e-01
8.000       4.761933457e-01       1.463028765e-01
8.500       4.094564781e-01       1.372565622e-01
9.000       3.563875380e-01       1.277619369e-01
9.500       3.093038124e-01       1.164943086e-01
10.000       2.683955532e-01       1.057884650e-01
10.500       2.330051176e-01       9.692243061e-02
11.000       2.009187010e-01       8.828784541e-02
11.500       1.748246473e-01       7.962694894e-02
12.000       1.517014565e-01       7.351370055e-02
12.500       1.312386714e-01       6.678476175e-02
13.000       1.147806736e-01       6.190302240e-02
13.500       1.001915165e-01       5.738998394e-02
14.000       8.726209363e-02       5.268656400e-02
14.500       7.656906172e-02       4.910410635e-02
15.000       6.725358683e-02       4.549012330e-02
15.500       5.883570068e-02       4.091544108e-02
16.000       5.262154417e-02       3.861275761e-02
16.500       4.679485807e-02       3.519189624e-02
17.000       4.146289553e-02       3.268422068e-02
17.500       3.684028542e-02       3.064333586e-02
18.000       3.297137916e-02       2.914887696e-02
18.500       2.928850989e-02       2.717998374e-02
19.000       2.608708717e-02       2.506155252e-02
19.500       2.374576998e-02       2.393473906e-02
20.000       2.114751459e-02       2.237038847e-02
20.500       1.878290307e-02       2.095852881e-02
21.000       1.650893427e-02       1.930461968e-02
21.500       1.472777534e-02       1.809584445e-02
22.000       1.320090868e-02       1.690144550e-02
22.500       1.189900944e-02       1.577854699e-02
23.000       1.055927819e-02       1.473585606e-02
23.500       9.343780064e-03       1.387971147e-02
24.000       8.314811164e-03       1.379535722e-02
24.500       7.490432007e-03       1.306071487e-02
25.000       6.636512420e-03       1.275935331e-02


==> anc/fraction_of_single_cell_clumps__Xlim_0.30_Ylim_0.30.dat <==
# Au+Au, E$_{lab}$=1.23 AGeV, b=0-3.3fm, X<0.30, Y<0.30

# Energy density >   1
# time [fm]      <fraction of single cell clumps>
-3.00      0.00000
-2.50      0.00000
-2.00      0.00000
-1.50      0.00000
-1.00      0.00000
-0.50      0.00000
 0.00      0.00000
 0.50      0.00000
 1.00      1.00000
 1.50      0.66667
 2.00      0.72043
 2.50      0.81000
 3.00      0.75652
 3.50      0.74179
 4.00      0.68658
 4.50      0.65493
 5.00      0.61439
 5.50      0.57066
 6.00      0.50117
 6.50      0.47562
 7.00      0.40863
 7.50      0.37889
 8.00      0.34136
 8.50      0.32317
 9.00      0.29854
 9.50      0.29106
10.00      0.27358
10.50      0.25597
11.00      0.25086
11.50      0.24197
12.00      0.24271
12.50      0.24297
13.00      0.24588
13.50      0.25561
14.00      0.26235
14.50      0.27845
15.00      0.29139
15.50      0.30901
16.00      0.33713
16.50      0.36968
17.00      0.40184
17.50      0.43842
18.00      0.46866
18.50      0.49602
19.00      0.53503
19.50      0.57846
20.00      0.61780
20.50      0.65788
21.00      0.69967
21.50      0.71220
22.00      0.73747
22.50      0.77888
23.00      0.80474
23.50      0.82644
24.00      0.83832
24.50      0.86113
25.00      0.87244
25.50      0.89111
26.00      0.89717
26.50      0.91243
27.00      0.92982
27.50      0.92250
28.00      0.93039
28.50      0.93563
29.00      0.95084
29.50      0.94945


# Energy density > 100
# time [fm]      <fraction of single cell clumps>
-3.00      0.00000
-2.50      0.00000
-2.00      0.00000
-1.50      0.00000
-1.00      0.00000
-0.50      0.00000
 0.00      0.00000
 0.50      0.00000
 1.00      0.00000
 1.50      0.75000
 2.00      0.68750
 2.50      0.73333
 3.00      0.73077
 3.50      0.73250
 4.00      0.70792
 4.50      0.65279
 5.00      0.60251
 5.50      0.55991
 6.00      0.49840
 6.50      0.46296
 7.00      0.40074
 7.50      0.36538
 8.00      0.32313
 8.50      0.30172
 9.00      0.28277
 9.50      0.26639
10.00      0.24713
10.50      0.22750
11.00      0.22315
11.50      0.21160
12.00      0.21142
12.50      0.20919
13.00      0.20805
13.50      0.21867
14.00      0.22345
14.50      0.23608
15.00      0.24665
15.50      0.26486
16.00      0.28645
16.50      0.31380
17.00      0.34968
17.50      0.37730
18.00      0.40875
18.50      0.44167
19.00      0.46771
19.50      0.52167
20.00      0.55649
20.50      0.59965
21.00      0.65355
21.50      0.66540
22.00      0.70406
22.50      0.76321
23.00      0.79880
23.50      0.81794
24.00      0.82977
24.50      0.85842
25.00      0.87961
25.50      0.90385
26.00      0.88108
26.50      0.92063
27.00      0.93044
27.50      0.91624
28.00      0.92105
28.50      0.91667
29.00      0.95513
29.50      0.95522


# Energy density > 500
# time [fm]      <fraction of single cell clumps>
-3.00      0.00000
-2.50      0.00000
-2.00      0.00000
-1.50      0.00000
-1.00      0.00000
-0.50      0.00000
 0.00      0.00000
 0.50      0.00000
 1.00      0.00000
 1.50      0.00000
 2.00      0.00000
 2.50      1.00000
 3.00      0.85714
 3.50      0.86957
 4.00      0.79630
 4.50      0.76768
 5.00      0.70684
 5.50      0.67987
 6.00      0.57833
 6.50      0.54691
 7.00      0.49162
 7.50      0.46834
 8.00      0.42331
 8.50      0.36399
 9.00      0.32612
 9.50      0.29197
10.00      0.26937
10.50      0.24587
11.00      0.23948
11.50      0.21443
12.00      0.19976
12.50      0.19872
13.00      0.20257
13.50      0.21189
14.00      0.21884
14.50      0.23420
15.00      0.25212
15.50      0.27942
16.00      0.31767
16.50      0.40416
17.00      0.46484
17.50      0.51418
18.00      0.56608
18.50      0.62934
19.00      0.63360
19.50      0.68065
20.00      0.84572
20.50      0.64706
21.00      0.81250
21.50      0.87500
22.00      0.50000
22.50      0.00000
23.00      0.00000
23.50      0.00000
24.00      0.00000
24.50      0.00000
25.00      0.00000
25.50      0.00000
26.00      0.00000
26.50      0.00000
27.00      0.00000
27.50      0.00000
28.00      0.00000
28.50      0.00000
29.00      0.00000
29.50      0.00000



==> anc/percentage_of_fireball_above_min_energy_density_vs_time_average_Tmunu_system_comparison_Xlim_0.30_Ylim_0.30_edens_001_Au_centr_dep.dat <==
# X < 0.30, Y < 0.30, edens >= 001 MeV/fm^3 (from average T^munu)
# column 1: time [fm]
# column  2: volume fraction of the system in Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# column  3: volume fraction of the system in Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=3.3-6.6fm 
# column  4: volume fraction of the system in Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=6.6-10.4fm 

-3.00      0.000000e+00      0.000000e+00      0.000000e+00      
-2.50      0.000000e+00      0.000000e+00      0.000000e+00      
-2.00      0.000000e+00      0.000000e+00      0.000000e+00      
-1.50      0.000000e+00      0.000000e+00      0.000000e+00      
-1.00      0.000000e+00      0.000000e+00      0.000000e+00      
-0.50      0.000000e+00      0.000000e+00      0.000000e+00      
 0.00      0.000000e+00      0.000000e+00      0.000000e+00      
 0.50      0.000000e+00      0.000000e+00      0.000000e+00      
 1.00      0.000000e+00      0.000000e+00      0.000000e+00      
 1.50      0.000000e+00      0.000000e+00      0.000000e+00      
 2.00      1.230012e-03      0.000000e+00      0.000000e+00      
 2.50      0.000000e+00      1.221001e-03      0.000000e+00      
 3.00      1.724138e-03      0.000000e+00      1.730104e-03      
 3.50      6.134969e-03      3.600360e-03      0.000000e+00      
 4.00      1.497617e-02      7.949126e-04      0.000000e+00      
 4.50      5.590062e-03      1.427552e-03      0.000000e+00      
 5.00      6.131550e-03      4.548408e-03      9.259259e-04      
 5.50      1.233933e-02      9.621167e-03      5.029338e-03      
 6.00      3.384913e-03      8.883953e-03      7.849294e-03      
 6.50      6.759802e-03      7.253886e-03      7.930786e-03      
 7.00      6.026690e-03      6.388206e-03      8.867667e-03      
 7.50      4.899959e-03      7.932804e-03      1.903553e-02      
 8.00      1.398601e-02      1.774623e-02      6.362545e-02      
 8.50      4.370370e-02      5.904682e-02      1.286848e-01      
 9.00      7.648320e-02      1.310621e-01      1.915355e-01      
 9.50      1.358451e-01      2.132921e-01      2.525826e-01      
10.00      2.149718e-01      3.149577e-01      3.375984e-01      
10.50      3.696000e-01      4.296322e-01      4.005563e-01      
11.00      5.711194e-01      5.557432e-01      4.872471e-01      
11.50      7.018634e-01      6.508244e-01      5.502934e-01      
12.00      8.378151e-01      7.587057e-01      6.112654e-01      
12.50      8.964875e-01      8.152587e-01      6.457940e-01      
13.00      9.101124e-01      8.535704e-01      7.289520e-01      
13.50      9.236753e-01      8.779778e-01      7.562290e-01      
14.00      9.311685e-01      8.879071e-01      8.096919e-01      
14.50      9.307294e-01      9.120826e-01      8.481788e-01      
15.00      9.341244e-01      9.218145e-01      8.664914e-01      
15.50      9.348837e-01      9.290379e-01      8.614108e-01      
16.00      9.383738e-01      9.351967e-01      8.657665e-01      
16.50      9.409408e-01      9.363245e-01      8.749056e-01      
17.00      9.361139e-01      9.380481e-01      8.880077e-01      
17.50      9.363537e-01      9.383330e-01      8.951724e-01      
18.00      9.406264e-01      9.449932e-01      9.051592e-01      
18.50      9.361792e-01      9.399806e-01      9.140281e-01      
19.00      9.399327e-01      9.429764e-01      9.141888e-01      
19.50      9.356537e-01      9.439100e-01      9.138756e-01      
20.00      9.401563e-01      9.451400e-01      9.186559e-01      
20.50      9.416910e-01      9.436090e-01      9.230498e-01      
21.00      9.383294e-01      9.416452e-01      9.224594e-01      
21.50      9.335396e-01      9.413802e-01      9.271741e-01      
22.00      9.289892e-01      9.371815e-01      9.219343e-01      
22.50      9.261336e-01      9.281239e-01      9.178967e-01      
23.00      9.203924e-01      9.234733e-01      9.069490e-01      
23.50      9.076756e-01      9.137532e-01      9.032258e-01      
24.00      8.966568e-01      9.094696e-01      8.929475e-01      
24.50      8.861618e-01      8.974885e-01      8.804050e-01      
25.00      8.774899e-01      8.910741e-01      8.778759e-01      
25.50      8.616071e-01      8.768149e-01      8.720460e-01      
26.00      8.423086e-01      8.591799e-01      8.608228e-01      
26.50      8.179483e-01      8.366349e-01      8.419799e-01      
27.00      7.992465e-01      8.191870e-01      8.223709e-01      
27.50      7.777090e-01      8.006620e-01      8.146377e-01      
28.00      7.568635e-01      7.871635e-01      8.066756e-01      
28.50      7.382897e-01      7.734917e-01      7.973745e-01      
29.00      7.198089e-01      7.620053e-01      7.810192e-01      
29.50      7.046006e-01      7.542197e-01      7.632346e-01      
30.00      6.836716e-01      7.380692e-01      7.467025e-01      
30.50      6.594601e-01      7.184320e-01      7.388273e-01      
31.00      6.374875e-01      6.958730e-01      7.381044e-01      
31.50      6.125778e-01      6.762429e-01      7.269607e-01      
32.00      5.939807e-01      6.606476e-01      7.300427e-01      
32.50      5.713086e-01      6.557670e-01      7.229740e-01      
33.00      5.527758e-01      6.433274e-01      7.278965e-01      
33.50      5.406743e-01      6.219113e-01      7.405676e-01      
34.00      5.238933e-01      6.090816e-01      7.339858e-01      
34.50      5.090769e-01      5.967630e-01      7.432509e-01      
35.00      4.951210e-01      5.797397e-01      7.460096e-01      
35.50      4.871224e-01      5.691677e-01      7.399075e-01      
36.00      4.792653e-01      5.662507e-01      7.421927e-01      
36.50      4.755433e-01      5.566747e-01      7.417763e-01      
37.00      4.655183e-01      5.491562e-01      7.359094e-01      
37.50      4.552027e-01      5.442279e-01      7.380274e-01      
38.00      4.615964e-01      5.275297e-01      7.379853e-01      
38.50      4.590251e-01      5.205449e-01      7.436045e-01      
39.00      4.716674e-01      5.232604e-01      7.400304e-01      
39.50      4.821869e-01      5.194116e-01      7.415513e-01      
40.00      4.874394e-01      5.008681e-01      7.538983e-01      


==> anc/percentage_of_fireball_above_min_energy_density_vs_time_average_Tmunu_system_comparison_Xlim_0.30_Ylim_0.30_edens_001_Au_enscan.dat <==
# X < 0.30, Y < 0.30, edens >= 001 MeV/fm^3 (from average T^munu)
# column 1: time [fm]
# column  2: volume fraction of the system in Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# column  3: volume fraction of the system in Au+Au, $\mathrm{E}_{\mathrm{lab}}$=3.4AGeV, b=0-3.3fm 
# column  4: volume fraction of the system in Au+Au, $\mathrm{E}_{\mathrm{lab}}$=8AGeV, b=0-3.3fm 
# column  5: volume fraction of the system in Au+Au, $\mathrm{E}_{\mathrm{lab}}$=12AGeV, b=0-3.3fm 
# column  6: volume fraction of the system in Au+Au, $\sqrt{s_{\mathrm{NN}}}$=7.7GeV, b=0-3.3fm 

-3.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-2.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-2.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-1.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-1.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-0.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      6.236786e-02      
 0.00      0.000000e+00      3.057325e-02      5.300000e-02      5.164737e-02      9.005376e-02      
 0.50      0.000000e+00      4.274354e-02      6.967841e-02      6.973595e-02      7.537155e-02      
 1.00      0.000000e+00      1.979414e-02      5.709135e-02      8.360656e-02      7.099768e-02      
 1.50      0.000000e+00      3.388704e-02      5.347044e-02      6.888247e-02      7.418925e-02      
 2.00      1.230012e-03      4.828389e-02      6.460674e-02      6.063308e-02      7.774455e-02      
 2.50      0.000000e+00      4.473684e-02      7.155247e-02      6.842329e-02      6.569931e-02      
 3.00      1.724138e-03      2.659069e-02      5.557826e-02      6.028939e-02      6.335680e-02      
 3.50      6.134969e-03      2.277705e-02      6.006240e-02      6.028636e-02      7.343486e-02      
 4.00      1.497617e-02      3.826955e-02      7.851852e-02      8.166842e-02      3.417682e-01      
 4.50      5.590062e-03      4.807310e-02      1.374259e-01      1.753523e-01      4.898017e-01      
 5.00      6.131550e-03      6.590038e-02      2.673139e-01      3.288928e-01      7.003350e-01      
 5.50      1.233933e-02      1.020558e-01      4.153298e-01      6.462173e-01      7.620968e-01      
 6.00      3.384913e-03      1.750349e-01      5.894241e-01      7.571033e-01      8.089552e-01      
 6.50      6.759802e-03      2.867478e-01      7.589173e-01      8.095678e-01      8.207436e-01      
 7.00      6.026690e-03      4.159182e-01      8.140294e-01      8.478122e-01      8.271144e-01      
 7.50      4.899959e-03      5.534373e-01      8.448610e-01      8.584687e-01      8.289495e-01      
 8.00      1.398601e-02      6.958735e-01      8.590300e-01      8.789615e-01      8.215983e-01      
 8.50      4.370370e-02      8.094642e-01      8.813467e-01      8.615662e-01      8.130803e-01      
 9.00      7.648320e-02      8.410627e-01      8.840409e-01      8.736206e-01      8.155266e-01      
 9.50      1.358451e-01      8.645245e-01      8.956522e-01      8.650315e-01      8.063614e-01      
10.00      2.149718e-01      8.713626e-01      8.879919e-01      8.591203e-01      8.110859e-01      
10.50      3.696000e-01      8.850446e-01      8.796481e-01      8.569533e-01      7.946741e-01      
11.00      5.711194e-01      9.021455e-01      8.794476e-01      8.493059e-01      8.043091e-01      
11.50      7.018634e-01      9.059205e-01      8.600809e-01      8.475039e-01      7.923803e-01      
12.00      8.378151e-01      9.148448e-01      8.604020e-01      8.346688e-01      7.942777e-01      
12.50      8.964875e-01      9.115396e-01      8.534535e-01      8.291226e-01      7.853016e-01      
13.00      9.101124e-01      9.115971e-01      8.457154e-01      8.193798e-01      7.817616e-01      
13.50      9.236753e-01      9.130109e-01      8.327240e-01      8.115684e-01      7.712245e-01      
14.00      9.311685e-01      9.038619e-01      8.262435e-01      8.030696e-01      7.686716e-01      
14.50      9.307294e-01      8.965517e-01      8.229249e-01      7.912443e-01      7.612848e-01      
15.00      9.341244e-01      8.893272e-01      8.133046e-01      7.860313e-01      7.618361e-01      
15.50      9.348837e-01      8.809151e-01      7.944155e-01      7.768786e-01      7.543783e-01      
16.00      9.383738e-01      8.708814e-01      7.914360e-01      7.657718e-01      7.524537e-01      
16.50      9.409408e-01      8.591353e-01      7.836742e-01      7.646650e-01      7.424280e-01      
17.00      9.361139e-01      8.476810e-01      7.729492e-01      7.577442e-01      7.411184e-01      
17.50      9.363537e-01      8.388307e-01      7.606237e-01      7.499869e-01      7.358482e-01      
18.00      9.406264e-01      8.224729e-01      7.509251e-01      7.332436e-01      7.340362e-01      
18.50      9.361792e-01      8.147991e-01      7.364570e-01      7.291231e-01      7.234383e-01      
19.00      9.399327e-01      8.024800e-01      7.234190e-01      7.183073e-01      7.166719e-01      
19.50      9.356537e-01      7.871711e-01      7.154768e-01      7.088829e-01      7.038528e-01      
20.00      9.401563e-01      7.773597e-01      7.010155e-01      7.000919e-01      6.981282e-01      
20.50      9.416910e-01      7.629158e-01      6.915758e-01      6.883582e-01      6.885160e-01      
21.00      9.383294e-01      7.390986e-01      6.813260e-01      6.796094e-01      6.783177e-01      
21.50      9.335396e-01      7.228772e-01      6.746693e-01      6.687260e-01      6.772054e-01      
22.00      9.289892e-01      7.015143e-01      6.617755e-01      6.579814e-01      6.686267e-01      
22.50      9.261336e-01      6.892210e-01      6.532291e-01      6.503693e-01      6.662219e-01      
23.00      9.203924e-01      6.774427e-01      6.372830e-01      6.411079e-01      6.557126e-01      
23.50      9.076756e-01      6.544877e-01      6.295373e-01      6.341313e-01      6.514222e-01      
24.00      8.966568e-01      6.428346e-01      6.211953e-01      6.253098e-01      6.414728e-01      
24.50      8.861618e-01      6.271535e-01      6.131007e-01      6.164183e-01      6.341661e-01      
25.00      8.774899e-01      6.148732e-01      6.000380e-01      6.065374e-01      6.272107e-01      
25.50      8.616071e-01      6.061080e-01      5.955028e-01      5.984327e-01      6.229055e-01      
26.00      8.423086e-01      5.910822e-01      5.807192e-01      5.969069e-01      6.098407e-01      
26.50      8.179483e-01      5.855488e-01      5.743846e-01      5.894810e-01      6.002736e-01      
27.00      7.992465e-01      5.750633e-01      5.655157e-01      5.841873e-01      5.952703e-01      
27.50      7.777090e-01      5.623917e-01      5.598650e-01      5.767739e-01      5.844859e-01      
28.00      7.568635e-01      5.508453e-01      5.529500e-01      5.679799e-01      5.777507e-01      
28.50      7.382897e-01      5.439860e-01      5.501544e-01      5.584789e-01      5.711869e-01      
29.00      7.198089e-01      5.382655e-01      5.445119e-01      5.514851e-01      5.617275e-01      
29.50      7.046006e-01      5.234006e-01      5.373021e-01      5.423910e-01      5.530100e-01      
30.00      6.836716e-01      5.240970e-01      5.267105e-01      5.406949e-01      5.460558e-01      
30.50      6.594601e-01      5.234152e-01      5.235549e-01      5.319558e-01      5.319701e-01      
31.00      6.374875e-01      5.148396e-01      5.185664e-01      5.324374e-01      5.270776e-01      
31.50      6.125778e-01      5.062531e-01      5.147845e-01      5.174967e-01      5.256687e-01      
32.00      5.939807e-01      5.050413e-01      5.021046e-01      5.049937e-01      5.226447e-01      
32.50      5.713086e-01      5.048283e-01      4.897175e-01      4.966522e-01      5.155944e-01      
33.00      5.527758e-01      4.971398e-01      4.682914e-01      4.848461e-01      5.155958e-01      
33.50      5.406743e-01      4.965478e-01      4.574952e-01      4.805083e-01      5.116047e-01      
34.00      5.238933e-01      5.007078e-01      4.445910e-01      4.689239e-01      5.109775e-01      
34.50      5.090769e-01      4.984804e-01      4.378036e-01      4.597277e-01      5.029105e-01      
35.00      4.951210e-01      4.769526e-01      4.290370e-01      4.527318e-01      5.089467e-01      
35.50      4.871224e-01      4.503417e-01      4.200608e-01      4.526742e-01      5.039208e-01      
36.00      4.792653e-01      4.283998e-01      4.125265e-01      4.419341e-01      5.002043e-01      
36.50      4.755433e-01      4.082916e-01      4.070340e-01      4.431107e-01      4.925436e-01      
37.00      4.655183e-01      3.962823e-01      4.017109e-01      4.283867e-01      4.881115e-01      
37.50      4.552027e-01      3.799746e-01      3.980910e-01      4.274699e-01      4.818965e-01      
38.00      4.615964e-01      3.594662e-01      3.957084e-01      4.204668e-01      4.779390e-01      
38.50      4.590251e-01      3.597494e-01      3.904294e-01      4.149207e-01      4.862352e-01      
39.00      4.716674e-01      3.114511e-01      3.743543e-01      4.023199e-01      4.721614e-01      
39.50      4.821869e-01      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
40.00      4.874394e-01      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      


==> anc/percentage_of_fireball_above_min_energy_density_vs_time_average_Tmunu_system_comparison_Xlim_0.30_Ylim_0.30_edens_001_events_dep.dat <==
# X < 0.30, Y < 0.30, edens >= 001 MeV/fm^3 (from average T^munu)
# column 1: time [fm]
# column  2: volume fraction of the system in 3 events 
# column  3: volume fraction of the system in 15 events 
# column  4: volume fraction of the system in 90 events 
# column  5: volume fraction of the system in 360 events 
# column  6: volume fraction of the system in 1080 events 

-3.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-2.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-2.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-1.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-1.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-0.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 0.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 0.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 1.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 1.50      2.652520e-03      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 2.00      0.000000e+00      0.000000e+00      0.000000e+00      1.230012e-03      1.230012e-03      
 2.50      0.000000e+00      0.000000e+00      0.000000e+00      1.048218e-03      0.000000e+00      
 3.00      0.000000e+00      9.027081e-03      3.499563e-03      4.472272e-03      1.724138e-03      
 3.50      0.000000e+00      7.620660e-03      4.528302e-03      5.481597e-03      6.134969e-03      
 4.00      0.000000e+00      5.212211e-03      1.237113e-02      1.528839e-02      1.497617e-02      
 4.50      2.516779e-03      1.150982e-02      9.410289e-03      2.054795e-02      5.590062e-03      
 5.00      4.184100e-03      1.422387e-02      8.078477e-03      1.868630e-02      6.131550e-03      
 5.50      1.269036e-03      1.736111e-02      1.807549e-02      6.860158e-03      1.233933e-02      
 6.00      2.920561e-03      2.250131e-02      1.800487e-02      1.218324e-02      3.384913e-03      
 6.50      1.084599e-03      1.952172e-02      1.123596e-02      1.273306e-02      6.759802e-03      
 7.00      1.228250e-02      1.866181e-02      2.141328e-02      2.618243e-02      6.026690e-03      
 7.50      2.413127e-03      2.716469e-02      4.159935e-02      1.705238e-02      4.899959e-03      
 8.00      1.102293e-02      3.986981e-02      3.063203e-02      2.215313e-02      1.398601e-02      
 8.50      1.400085e-02      7.385698e-02      4.333333e-02      4.708520e-02      4.370370e-02      
 9.00      2.112104e-02      9.666667e-02      6.165360e-02      8.116883e-02      7.648320e-02      
 9.50      3.840063e-02      8.721965e-02      9.756933e-02      1.177087e-01      1.358451e-01      
10.00      4.229607e-02      8.713551e-02      1.376147e-01      1.652727e-01      2.149718e-01      
10.50      6.175082e-02      9.628154e-02      2.401650e-01      3.029716e-01      3.696000e-01      
11.00      4.818024e-02      1.454025e-01      3.394834e-01      4.230171e-01      5.711194e-01      
11.50      4.393789e-02      1.669205e-01      3.991150e-01      5.011876e-01      7.018634e-01      
12.00      4.656319e-02      1.763006e-01      4.722222e-01      5.841333e-01      8.378151e-01      
12.50      5.550500e-02      1.909617e-01      5.340665e-01      6.145805e-01      8.964875e-01      
13.00      3.347763e-02      2.229500e-01      5.485449e-01      6.661570e-01      9.101124e-01      
13.50      5.698479e-02      2.243795e-01      5.555556e-01      6.824242e-01      9.236753e-01      
14.00      4.931071e-02      2.354726e-01      5.385860e-01      6.733013e-01      9.311685e-01      
14.50      3.920100e-02      2.185357e-01      5.476295e-01      6.711526e-01      9.307294e-01      
15.00      3.877985e-02      2.262329e-01      5.419006e-01      6.742892e-01      9.341244e-01      
15.50      4.144265e-02      2.135520e-01      5.356932e-01      6.597236e-01      9.348837e-01      
16.00      2.838242e-02      2.084502e-01      5.226383e-01      6.625301e-01      9.383738e-01      
16.50      2.668284e-02      1.973567e-01      5.280859e-01      6.791032e-01      9.409408e-01      
17.00      2.419355e-02      1.861376e-01      5.213318e-01      6.660017e-01      9.361139e-01      
17.50      2.719474e-02      1.771743e-01      5.141592e-01      6.654551e-01      9.363537e-01      
18.00      2.735457e-02      1.740331e-01      5.033911e-01      6.593357e-01      9.406264e-01      
18.50      1.986538e-02      1.595280e-01      4.979300e-01      6.578348e-01      9.361792e-01      
19.00      1.913125e-02      1.535699e-01      4.914565e-01      6.490869e-01      9.399327e-01      
19.50      2.021866e-02      1.376038e-01      4.827229e-01      6.439158e-01      9.356537e-01      
20.00      1.905312e-02      1.326233e-01      4.800098e-01      6.417873e-01      9.401563e-01      
20.50      1.602874e-02      1.191082e-01      4.689728e-01      6.351176e-01      9.416910e-01      
21.00      1.234404e-02      1.106600e-01      4.612213e-01      6.264911e-01      9.383294e-01      
21.50      8.698989e-03      1.062113e-01      4.457021e-01      6.219039e-01      9.335396e-01      
22.00      9.480424e-03      1.007225e-01      4.483006e-01      5.962682e-01      9.289892e-01      
22.50      8.022652e-03      9.552908e-02      4.402633e-01      5.859152e-01      9.261336e-01      
23.00      7.931113e-03      8.489279e-02      4.280192e-01      5.634733e-01      9.203924e-01      
23.50      7.198953e-03      8.157156e-02      4.139712e-01      5.506180e-01      9.076756e-01      
24.00      5.884826e-03      6.985128e-02      4.012049e-01      5.308469e-01      8.966568e-01      
24.50      4.879040e-03      6.033365e-02      3.876178e-01      5.123714e-01      8.861618e-01      
25.00      3.661554e-03      5.250856e-02      3.679812e-01      5.050107e-01      8.774899e-01      
25.50      3.539315e-03      5.174644e-02      3.534887e-01      4.752554e-01      8.616071e-01      
26.00      3.463771e-03      4.895490e-02      3.398624e-01      4.612379e-01      8.423086e-01      
26.50      4.050074e-03      4.174875e-02      3.223213e-01      4.371993e-01      8.179483e-01      
27.00      3.968970e-03      3.661700e-02      3.019862e-01      4.247018e-01      7.992465e-01      
27.50      3.975265e-03      3.305488e-02      2.820017e-01      4.083543e-01      7.777090e-01      
28.00      3.123373e-03      3.075195e-02      2.600755e-01      3.896589e-01      7.568635e-01      
28.50      2.469556e-03      2.429791e-02      2.384625e-01      3.748343e-01      7.382897e-01      
29.00      2.524403e-03      2.416756e-02      2.215150e-01      3.555169e-01      7.198089e-01      
29.50      1.574151e-03      2.303326e-02      2.000371e-01      3.433146e-01      7.046006e-01      
30.00      1.717089e-03      2.183321e-02      1.828966e-01      3.201980e-01      6.836716e-01      
30.50      1.612903e-03      1.948835e-02      1.687611e-01      3.050303e-01      6.594601e-01      
31.00      1.753966e-03      1.879228e-02      1.624452e-01      2.902208e-01      6.374875e-01      
31.50      1.261531e-03      1.539612e-02      1.519695e-01      2.787737e-01      6.125778e-01      
32.00      1.101322e-03      1.487195e-02      1.446224e-01      2.640566e-01      5.939807e-01      
32.50      1.101928e-03      1.334399e-02      1.386486e-01      2.511770e-01      5.713086e-01      
33.00      7.052739e-04      1.135393e-02      1.248244e-01      2.364695e-01      5.527758e-01      
33.50      1.024590e-03      1.181702e-02      1.119825e-01      2.257402e-01      5.406743e-01      
34.00      1.350707e-03      1.097236e-02      1.084277e-01      2.088796e-01      5.238933e-01      
34.50      8.080808e-04      9.465815e-03      1.050394e-01      1.929477e-01      5.090769e-01      
35.00      4.121672e-04      8.855422e-03      9.730999e-02      1.809129e-01      4.951210e-01      
35.50      7.576395e-04      7.506962e-03      9.040956e-02      1.717668e-01      4.871224e-01      
36.00      1.724138e-04      6.665036e-03      8.452722e-02      1.632399e-01      4.792653e-01      
36.50      3.573981e-04      6.366246e-03      7.791146e-02      1.573235e-01      4.755433e-01      
37.00      9.149968e-05      5.496964e-03      7.144144e-02      1.462867e-01      4.655183e-01      
37.50      2.859321e-04      5.233521e-03      6.395926e-02      1.393588e-01      4.552027e-01      
38.00      2.975305e-04      3.838772e-03      6.360401e-02      1.354867e-01      4.615964e-01      
38.50      2.066543e-04      3.774133e-03      5.834983e-02      1.273992e-01      4.590251e-01      
39.00      0.000000e+00      3.646520e-03      5.263542e-02      1.260504e-01      4.716674e-01      
39.50      2.280502e-04      3.163503e-03      5.223406e-02      1.197291e-01      4.821869e-01      
40.00      3.611847e-04      2.524342e-03      4.761905e-02      1.086747e-01      4.874394e-01      


==> anc/percentage_of_fireball_above_min_energy_density_vs_time_average_Tmunu_system_comparison_Xlim_0.30_Ylim_0.30_edens_001_lh.dat <==
# X < 0.30, Y < 0.30, edens >= 001 MeV/fm^3 (from average T^munu)
# column 1: time [fm]
# column  2: volume fraction of the system in C+C, $\mathrm{E}_{\mathrm{lab}}$=2AGeV, b=0-1.2fm 
# column  3: volume fraction of the system in Ar+KCl, $\mathrm{E}_{\mathrm{lab}}$=1.756AGeV, b=0-1.784fm 
# column  4: volume fraction of the system in Ag+Ag, $\mathrm{E}_{\mathrm{lab}}$=1.58AGeV, b=0-2.44fm 
# column  5: volume fraction of the system in Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 

-3.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-2.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-2.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-1.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-1.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-0.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 0.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 0.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 1.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 1.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 2.00      0.000000e+00      0.000000e+00      1.036269e-03      1.230012e-03      
 2.50      0.000000e+00      0.000000e+00      2.705140e-03      0.000000e+00      
 3.00      6.908463e-03      0.000000e+00      7.211538e-03      1.724138e-03      
 3.50      2.276423e-02      6.362672e-03      3.690037e-03      6.134969e-03      
 4.00      4.731861e-02      1.024590e-02      2.029770e-03      1.497617e-02      
 4.50      1.503067e-01      4.071500e-02      4.990643e-03      5.590062e-03      
 5.00      2.041420e-01      8.987701e-02      5.297234e-03      6.131550e-03      
 5.50      3.075823e-01      1.756142e-01      1.285634e-02      1.233933e-02      
 6.00      4.268293e-01      3.162467e-01      2.151694e-03      3.384913e-03      
 6.50      5.222363e-01      4.478225e-01      2.739018e-02      6.759802e-03      
 7.00      6.363636e-01      5.757342e-01      6.250000e-02      6.026690e-03      
 7.50      7.787709e-01      6.737226e-01      1.254237e-01      4.899959e-03      
 8.00      8.328141e-01      7.737858e-01      2.902630e-01      1.398601e-02      
 8.50      8.275194e-01      8.190709e-01      4.898678e-01      4.370370e-02      
 9.00      8.501388e-01      8.549223e-01      6.521919e-01      7.648320e-02      
 9.50      8.427065e-01      8.665949e-01      7.716628e-01      1.358451e-01      
10.00      8.748964e-01      8.961749e-01      8.498532e-01      2.149718e-01      
10.50      8.590764e-01      9.076566e-01      8.765348e-01      3.696000e-01      
11.00      8.630769e-01      9.084568e-01      8.908046e-01      5.711194e-01      
11.50      8.156134e-01      9.175424e-01      9.112051e-01      7.018634e-01      
12.00      8.294630e-01      9.208255e-01      9.158134e-01      8.378151e-01      
12.50      8.208734e-01      9.228033e-01      9.205087e-01      8.964875e-01      
13.00      7.779456e-01      9.042695e-01      9.360595e-01      9.101124e-01      
13.50      7.485573e-01      9.085213e-01      9.348231e-01      9.236753e-01      
14.00      7.219101e-01      9.016736e-01      9.350394e-01      9.311685e-01      
14.50      7.502775e-01      9.000000e-01      9.416013e-01      9.307294e-01      
15.00      7.708934e-01      8.943948e-01      9.462891e-01      9.341244e-01      
15.50      7.635009e-01      8.911511e-01      9.424354e-01      9.348837e-01      
16.00      7.611940e-01      8.825019e-01      9.373586e-01      9.383738e-01      
16.50      6.970684e-01      8.623719e-01      9.371598e-01      9.409408e-01      
17.00      6.317992e-01      8.498577e-01      9.291994e-01      9.361139e-01      
17.50      6.382979e-01      8.256030e-01      9.323600e-01      9.363537e-01      
18.00      7.191011e-01      8.068364e-01      9.245631e-01      9.406264e-01      
18.50      7.692308e-01      7.876650e-01      9.216033e-01      9.361792e-01      
19.00      5.454545e-01      7.537434e-01      9.104730e-01      9.399327e-01      
19.50      0.000000e+00      7.396871e-01      9.016373e-01      9.356537e-01      
20.00      0.000000e+00      7.195963e-01      8.918469e-01      9.401563e-01      
20.50      0.000000e+00      7.118372e-01      8.822856e-01      9.416910e-01      
21.00      0.000000e+00      6.887337e-01      8.652553e-01      9.383294e-01      
21.50      0.000000e+00      6.745942e-01      8.419434e-01      9.335396e-01      
22.00      0.000000e+00      6.609731e-01      8.215126e-01      9.289892e-01      
22.50      0.000000e+00      6.384137e-01      8.044170e-01      9.261336e-01      
23.00      0.000000e+00      6.585366e-01      7.865689e-01      9.203924e-01      
23.50      0.000000e+00      6.441048e-01      7.675997e-01      9.076756e-01      
24.00      0.000000e+00      6.181102e-01      7.432321e-01      8.966568e-01      
24.50      0.000000e+00      5.981308e-01      7.154894e-01      8.861618e-01      
25.00      0.000000e+00      5.652174e-01      7.028339e-01      8.774899e-01      
25.50      0.000000e+00      5.000000e-01      6.830772e-01      8.616071e-01      
26.00      0.000000e+00      0.000000e+00      6.618403e-01      8.423086e-01      
26.50      0.000000e+00      0.000000e+00      6.383704e-01      8.179483e-01      
27.00      0.000000e+00      0.000000e+00      6.277347e-01      7.992465e-01      
27.50      0.000000e+00      0.000000e+00      6.175837e-01      7.777090e-01      
28.00      0.000000e+00      0.000000e+00      6.113711e-01      7.568635e-01      
28.50      0.000000e+00      0.000000e+00      5.989740e-01      7.382897e-01      
29.00      0.000000e+00      0.000000e+00      5.970980e-01      7.198089e-01      
29.50      0.000000e+00      0.000000e+00      5.943721e-01      7.046006e-01      
30.00      0.000000e+00      0.000000e+00      5.731386e-01      6.836716e-01      
30.50      0.000000e+00      0.000000e+00      5.621544e-01      6.594601e-01      
31.00      0.000000e+00      0.000000e+00      5.689161e-01      6.374875e-01      
31.50      0.000000e+00      0.000000e+00      5.657388e-01      6.125778e-01      
32.00      0.000000e+00      0.000000e+00      5.473642e-01      5.939807e-01      
32.50      0.000000e+00      0.000000e+00      5.253693e-01      5.713086e-01      
33.00      0.000000e+00      0.000000e+00      4.894180e-01      5.527758e-01      
33.50      0.000000e+00      0.000000e+00      4.715190e-01      5.406743e-01      
34.00      0.000000e+00      0.000000e+00      4.000000e-01      5.238933e-01      
34.50      0.000000e+00      0.000000e+00      1.875000e-01      5.090769e-01      
35.00      0.000000e+00      0.000000e+00      1.111111e-01      4.951210e-01      
35.50      0.000000e+00      0.000000e+00      0.000000e+00      4.871224e-01      
36.00      0.000000e+00      0.000000e+00      0.000000e+00      4.792653e-01      
36.50      0.000000e+00      0.000000e+00      0.000000e+00      4.755433e-01      
37.00      0.000000e+00      0.000000e+00      0.000000e+00      4.655183e-01      
37.50      0.000000e+00      0.000000e+00      0.000000e+00      4.552027e-01      
38.00      0.000000e+00      0.000000e+00      0.000000e+00      4.615964e-01      
38.50      0.000000e+00      0.000000e+00      0.000000e+00      4.590251e-01      
39.00      0.000000e+00      0.000000e+00      0.000000e+00      4.716674e-01      
39.50      0.000000e+00      0.000000e+00      0.000000e+00      4.821869e-01      
40.00      0.000000e+00      0.000000e+00      0.000000e+00      4.874394e-01      


==> anc/percentage_of_fireball_above_min_energy_density_vs_time_average_Tmunu_system_comparison_Xlim_0.30_Ylim_0.30_edens_500_Au_enscan.dat <==
# X < 0.30, Y < 0.30, edens >= 500 MeV/fm^3 (from average T^munu)
# column 1: time [fm]
# column  2: volume fraction of the system in Au+Au, $\mathrm{E}_{\mathrm{lab}}$=1.23AGeV, b=0-3.3fm 
# column  3: volume fraction of the system in Au+Au, $\mathrm{E}_{\mathrm{lab}}$=3.4AGeV, b=0-3.3fm 
# column  4: volume fraction of the system in Au+Au, $\mathrm{E}_{\mathrm{lab}}$=8AGeV, b=0-3.3fm 
# column  5: volume fraction of the system in Au+Au, $\mathrm{E}_{\mathrm{lab}}$=12AGeV, b=0-3.3fm 
# column  6: volume fraction of the system in Au+Au, $\sqrt{s_{\mathrm{NN}}}$=7.7GeV, b=0-3.3fm 

-3.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-2.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-2.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-1.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-1.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
-0.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 0.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 0.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 1.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 1.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 2.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 2.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 3.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 3.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
 4.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      5.498282e-02      
 4.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      7.648725e-02      
 5.00      0.000000e+00      0.000000e+00      1.294498e-03      1.509769e-02      9.997423e-02      
 5.50      0.000000e+00      0.000000e+00      3.208556e-02      9.325997e-02      9.890892e-02      
 6.00      0.000000e+00      0.000000e+00      7.807309e-02      9.831531e-02      6.886994e-02      
 6.50      0.000000e+00      0.000000e+00      8.651657e-02      8.019413e-02      4.755382e-02      
 7.00      0.000000e+00      1.827191e-02      6.921464e-02      5.891142e-02      2.878465e-02      
 7.50      0.000000e+00      6.412478e-02      5.860806e-02      4.098995e-02      1.257964e-02      
 8.00      5.439005e-03      8.386924e-02      4.357256e-02      2.560430e-02      3.862151e-03      
 8.50      1.703704e-02      7.336004e-02      3.239308e-02      9.174312e-03      1.228837e-03      
 9.00      2.966405e-02      5.872757e-02      1.812385e-02      0.000000e+00      0.000000e+00      
 9.50      3.871414e-02      5.102041e-02      6.987578e-03      0.000000e+00      0.000000e+00      
10.00      5.167274e-02      4.134056e-02      2.883091e-04      0.000000e+00      0.000000e+00      
10.50      5.984000e-02      2.994792e-02      0.000000e+00      0.000000e+00      0.000000e+00      
11.00      6.029685e-02      2.110588e-02      0.000000e+00      0.000000e+00      0.000000e+00      
11.50      5.856256e-02      1.330089e-02      0.000000e+00      0.000000e+00      0.000000e+00      
12.00      5.406162e-02      7.949855e-03      0.000000e+00      0.000000e+00      0.000000e+00      
12.50      5.082491e-02      2.126453e-03      0.000000e+00      0.000000e+00      0.000000e+00      
13.00      4.826353e-02      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
13.50      4.278075e-02      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
14.00      3.750286e-02      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
14.50      3.172205e-02      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
15.00      2.639116e-02      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
15.50      2.034884e-02      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
16.00      1.637233e-02      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
16.50      1.080139e-02      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
17.00      6.454816e-03      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
17.50      2.351466e-03      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
18.00      7.421701e-04      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
18.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
19.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
19.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
20.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
20.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
21.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
21.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
22.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
22.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
23.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
23.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
24.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
24.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
25.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
25.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
26.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
26.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
27.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
27.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
28.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
28.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
29.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
29.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
30.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
30.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
31.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
31.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
32.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
32.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
33.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
33.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
34.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
34.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
35.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
35.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
36.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
36.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
37.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
37.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
38.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
38.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
39.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
39.50      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      
40.00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      0.000000e+00      


==> workflow/analyze_data_ncl.py <==
# analize_data.py - version 0.8.5 - 15/10/2021

import fileinput
import math
import numpy as np
import sys
import os
import pickle
import os.path
import glob
from timeit import default_timer as timer

sys.setrecursionlimit(10000)

#use binary (True) or ascii (False) input data
use_binary=True

#density tpye (it can be baryon or hadron)
density_type="hadron"
#density_type="baryon"

#if False it prints only error messages, if True it writes what it is doing at the moment and the intermediate results 
verbose=False

#if True it searches for clumps
search_clumps=False

#output file version check
designed_lattice_version=1.0

#if True it prints only the energy density time evolution in the point with given lattice indexes
print_only_energy_density_evolution=False

#pressure threshold to consider a cell non empty (in GeV/fm^3)
p_min_for_non_emptyness=0.0001

#energy density thresholds (in GeV/fm^3) to count cells (tuple)
#elim=(0.1,0.2,0.3,0.4,0.5)
elim=(0.001,0.1,0.5)

#pressure anisotropy thresholds
#Xlim=(1.0,0.75,0.5,0.25,0.1)
Xlim=(0.5,0.3,0.2,0.1)

#off-diagonality thresholds
#Ylim=(1.0,0.75,0.5,0.25,0.1)
Ylim=(0.5,0.3,0.2,0.1)

#transverse pressure anisotropy thresholds
#XT_lim=(0.75,0.5,0.25,0.1)
XT_lim=(10000.,)

#ratio between transverse and longitudinal pressure
#RP_lim=(1.,0.5,0.25,0.1)
RP_lim=(10000.,)

#timing format
tf='{:8.4f}'

if(verbose):
    init_start=timer()

#we parse the command line arguments
N_input_args=len(sys.argv)-1

if(N_input_args!=2):
   print ('Syntax: ./analize_data.py <data dir> <outputfile>')
   print ("Directory containing the files produced by SMASH with Thermodynamic Lattice Output")
   print ("outputfile is obviously the name of the output file with the results of the postprocessing")
   sys.exit(1)

#we get the name of input and output files
inputdir=sys.argv[1]
outputfile=sys.argv[2]

#we prepare lists of the input files
if (density_type == "hadron"):
    if(use_binary):
        net_bar_files=glob.glob(inputdir+'/hadron_j_QBS_*.bin')
        Tmunu_files=glob.glob(inputdir+'/hadron_tmn_landau_*.bin')
        vLandau_files=glob.glob(inputdir+'/hadron_v_landau_*.bin')
    else:
        net_bar_files=glob.glob(inputdir+'/hadron_j_QBS_*.dat')
        Tmunu_files=glob.glob(inputdir+'/hadron_tmn_landau_*.dat')
        vLandau_files=glob.glob(inputdir+'/hadron_v_landau_*.dat')
elif (density_type == "baryon"):
    if(use_binary):
        net_bar_files=glob.glob(inputdir+'/net_baryon_j_QBS_*.bin')
        Tmunu_files=glob.glob(inputdir+'/net_baryon_tmn_landau_*.bin')
        vLandau_files=glob.glob(inputdir+'/net_baryon_v_landau_*.bin')
    else:
        net_bar_files=glob.glob(inputdir+'/net_baryon_j_QBS_*.dat')
        Tmunu_files=glob.glob(inputdir+'/net_baryon_tmn_landau_*.dat')
        vLandau_files=glob.glob(inputdir+'/net_baryon_v_landau_*.dat')
else:
    print("Unknown density_type parameter (please, check the first lines of the script source code and fix it)")
    sys.exit(2)

#we sort the lists of input files
net_bar_files.sort()
Tmunu_files.sort()
vLandau_files.sort()

nf_bar=len(net_bar_files)
nf_tmn=len(Tmunu_files)
nf_vl=len(vLandau_files)

if((nf_bar != nf_tmn) or (nf_bar != nf_vl)):
    print("Sorry, but I can't continue.")
    print("I have found "+str(nf_bar)+" density current files, "+str(nf_tmn)+" Tmunu files, "+str(nf_vl)+" Landau velocity files")
    sys.exit(2)

#we check that all the input files have non zero length
for i in range(nf_bar):
    if((os.path.getsize(net_bar_files[i])==0) or (os.path.getsize(Tmunu_files[i])==0) or (os.path.getsize(vLandau_files[i])==0)):
        print("Because of a zero length file, I will not consider:")
        print(nf_bar.pop(i))
        print(nf_tmn.pop(i))
        print(nf_vl.pop(i))

#we update the length of the files
nf_bar=len(net_bar_files)
nf_tmn=len(Tmunu_files)
nf_vl=len(vLandau_files)

if(nf_bar*nf_tmn*nf_vl==0):
    print("Input files missing. I quit")
    sys.exit(2)
else:
    nf=nf_bar #we use a common variable for all file lengths

#dictionary containing information about the grid
lattice={}

#number of events
N_events=0

#correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9

#indexes corresponding to jB[0:3] in j_QBS
kb0=4
kb1=5
kb2=6
kb3=7

#empty list with the results
T=[]
en_per_part=[]
X=[]
Y=[]
XT=[]
RP=[]
N_clumps=[]
N_clumps_single_cell=[]
N_clumps_percent=[]
N_clumps_single_cell_percent=[]
N_clumps_nonempty=[]
N_cells_series=[]
N_cells_series_fraction=[]
Non_empty_cells_series=[]

#empty list with the output times
tt=[]

#info about cells in clumps
cl_cells=[]
cl_sizes=[]

#functions to read the header
def read_ascii_header(infile):
    lattice_version=float(infile.readline().split()[4])
    if(lattice_version != designed_lattice_version):
        print("Sorry, this code for analysis is designed for output version: "+str(designed_lattice_version)+", while you provided "+str(lattice_version)+"\n. I quit.")
        sys.exit(2)
    lattice_quantity=infile.readline().split()[1]
    lattice_dimensions=np.int32(infile.readline().split()[2:5])
    lattice_spacing=np.float64(infile.readline().split()[2:5])
    lattice_origin=np.float64(infile.readline().split()[2:5])
    return lattice_dimensions, lattice_spacing, lattice_origin

def read_binary_header(infile):
    lattice_version=np.fromfile(infile,dtype=np.float64,count=1)[0]
    if(lattice_version != designed_lattice_version):
        print("Sorry, this code for analysis is designed for output version: "+str(designed_lattice_version)+", while you provided "+str(lattice_version)+"\n. I quit.")
        sys.exit(2)
    lattice_quantity=np.fromfile(infile,dtype=np.int32,count=1)[0]
    lattice_dimensions=np.fromfile(infile,dtype=np.int32,count=3)
    lattice_spacing=np.fromfile(infile,dtype=np.float64,count=3)
    lattice_origin=np.fromfile(infile,dtype=np.float64,count=3)
    return lattice_dimensions, lattice_spacing, lattice_origin

def read_ascii_timestep_tmn(infile):
    #it returns True in case of EoF
    time_entry=infile.readline()
    if(time_entry==''):
        return True, None, None
    else:
        time=np.float64(time_entry)
    Tmunu=np.empty((10,nx,ny,nz),dtype=np.float64)
    for i in range(10):
        tmp_arr=np.loadtxt(infile,max_rows=ny*nz).flatten().reshape(nz,ny,nx).transpose()
        Tmunu[i,:,:,:]=tmp_arr.copy()
    return False, time, Tmunu

def read_binary_timestep_tmn(infile):
    #it returns True in case of EoF
    time_entry=np.fromfile(infile,dtype=np.float64,count=1)
    if(len(time_entry)==0):
        return True, None, None
    else:
        time=time_entry[0]
    Tmunu=np.empty((10,nx,ny,nz),dtype=np.float64)
    for i in range(10):
        tmp_arr=np.fromfile(infile,dtype=np.float64,count=nx*ny*nz).flatten().reshape(nz,ny,nx).transpose()
        Tmunu[i,:,:,:]=tmp_arr.copy()
    return False, time, Tmunu

def read_ascii_timestep_jqbs(infile):
    #we do not check the time entry
    time_entry=infile.readline()
    tmp_arr=np.loadtxt(infile,max_rows=nx*ny*nz).flatten().reshape(nz,ny,nx,12).transpose()
    return tmp_arr

def read_binary_timestep_jqbs(infile):
    #we do not check the time entry
    time_entry=np.fromfile(infile,dtype=np.float64,count=1)
    tmp_arr=np.fromfile(infile,dtype=np.float64,count=nx*ny*nz*12).flatten().reshape(nz,ny,nx,12).transpose()
    return tmp_arr

def read_ascii_timestep_vl(infile):
    #we do not check the time entry
    time_entry=infile.readline()
    tmp_arr=np.loadtxt(infile,max_rows=nx*ny*nz).flatten().reshape(nz,ny,nx,3).transpose()
    return tmp_arr

def read_binary_timestep_vl(infile):
    #we do not check the time entry
    time_entry=np.fromfile(infile,dtype=np.float64,count=1)
    tmp_arr=np.fromfile(infile,dtype=np.float64,count=nx*ny*nz*3).flatten().reshape(nz,ny,nx,3).transpose()
    return tmp_arr

def find_clumps(ix,iy,iz,stack_depth):
    global ccc, cl_cells, cl_sizes
    if(verbose):
        print("Entering into: "+str(ix)+"  "+str(iy)+"  "+str(iz)+"  "+str(stack_depth))
    if(ccc[ix,iy,iz]!=0):
        if(verbose):
            print(str(ix)+"  "+str(iy)+"  "+str(iz)+" already checked")
        return
    if((denominator[ix,iy,iz]>=p_min_for_non_emptyness) and (Tmunu[iT00,ix,iy,iz]>0) and (Tmunu[iT00,ix,iy,iz]>elim_val) and (X_ratio[ix,iy,iz]<xlim_val) and (Y_ratio[ix,iy,iz]<ylim_val) and (XT_ratio[ix,iy,iz]<xt_lim_val) and (RP_entry[ix,iy,iz]<rp_lim_val)):
        if(verbose):
            print("Got: "+str(ix)+"  "+str(iy)+"  "+str(iz)+" SD: "+str(stack_depth))
        if(stack_depth==0): #if 0 it means that we are searching for a new clump
            cl_cells.append(1)
            cl_sizes.append(((ix,ix),(iy,iy),(iz,iz)))
            if(verbose):
                print("NEW")
                print(str(cl_cells))
        else:
            if(verbose):
                print("OLD")
                print(str(cl_cells))
            cl_cells[-1]=cl_cells[-1]+1
            cl_sizes[-1]=((min(ix,cl_sizes[-1][0][0]),max(ix,cl_sizes[-1][0][1])),(min(iy,cl_sizes[-1][1][0]),max(iy,cl_sizes[-1][1][1])),(min(iz,cl_sizes[-1][2][0]),max(iz,cl_sizes[-1][2][1])))
        ccc[ix,iy,iz]=len(cl_cells)
        for i in range(max(ix-1,0),min(ix+2,nx)):
         for j in range(max(iy-1,0),min(iy+2,ny)):
          for k in range(max(iz-1,0),min(iz+2,nz)):
              if(verbose):
                  print("Going deeper between: "+str(max(ix-1,0))+"  "+str(min(ix+1,nx))+"  "+str(max(iy-1,0))+"  "+str(min(iy+1,ny))+"  "+str(max(iz-1,0))+"  "+str(min(iz+1,nz)))
              find_clumps(i,j,k,stack_depth+1)
    else:
        if(verbose):
            print(str(ix)+"  "+str(iy)+"  "+str(iz)+" not included")
        ccc[ix,iy,iz]=-1
          

for n_i in range(nf):
    i_tmn=Tmunu_files[n_i]
    i_jqbs=net_bar_files[n_i]
    i_vl=vLandau_files[n_i]
    if(verbose):
        print("Opening "+i_tmn)
        start_time = timer()
    if(use_binary):
        if(i_tmn[-3:]==".gz"):
            fp_tmn=gzip.open(i_tmn,"rb")
        else:
            fp_tmn=open(i_tmn,"rb")
        lattice_dimensions, lattice_spacing, lattice_origin = read_binary_header(fp_tmn)
    else:
        if(i_tmn[-3:]==".gz"):
            fp_tmn=gzip.open(i_tmn,"r")
        else:
            fp_tmn=open(i_tmn,"r")
        lattice_dimensions, lattice_spacing, lattice_origin = read_ascii_header(fp_tmn)
    if(verbose):
        print("Opening "+i_jqbs)
        start_time = timer()
    if(use_binary):
        if(i_jqbs[-3:]==".gz"):
            fp_jqbs=gzip.open(i_jqbs,"rb")
        else:
            fp_jqbs=open(i_jqbs,"rb")
        lattice_dimensions_jqbs, lattice_spacing_jqbs, lattice_origin_jqbs = read_binary_header(fp_jqbs)
    else:
        if(i_jqbs[-3:]==".gz"):
            fp_jqbs=gzip.open(i_jqbs,"r")
        else:
            fp_jqbs=open(i_jqbs,"r")
        lattice_dimensions_jqbs, lattice_spacing_jqbs, lattice_origin_jqbs = read_ascii_header(fp_jqbs)
    if(verbose):
        print("Opening "+i_vl)
        start_time = timer()
    if(use_binary):
        if(i_vl[-3:]==".gz"):
            fp_vl=gzip.open(i_vl,"rb")
        else:
            fp_vl=open(i_vl,"rb")
        lattice_dimensions_vl, lattice_spacing_vl, lattice_origin_vl = read_binary_header(fp_vl)
    else:
        if(i_vl[-3:]==".gz"):
            fp_vl=gzip.open(i_vl,"r")
        else:
            fp_vl=open(i_vl,"r")
        lattice_dimensions_vl, lattice_spacing_vl, lattice_origin_vl = read_ascii_header(fp_vl)

    #we skip the check that the grid data for the various quantities are compatible with each other 

    if(n_i==0): #initially we need to acquire some information
        lattice["dimensions"]=lattice_dimensions
        lattice["spacing"]=lattice_spacing
        lattice["origin"]=lattice_origin
        nx,ny,nz=lattice_dimensions[:]
    else:
        if(not np.array_equal(lattice["dimensions"],lattice_dimensions)):
            print("Error in file "+i_tmn+": different lattice dimensions. Until now: "+str(lattice["dimensions"])+", this time: "+str(lattice_dimensions)+".\nI quit.")
            sys.exit(2)
        if(not np.array_equal(lattice["spacing"],lattice_spacing)):
            print("Error in file "+i_tmn+": different lattice spacing. Until now: "+str(lattice["spacing"])+", this time: "+str(lattice_spacing)+".\nI quit.")
            sys.exit(2)
        if(not np.array_equal(lattice["origin"],lattice_origin)):
            print("Error in file "+i_tmn+": different lattice origin. Until now: "+str(lattice["origin"])+", this time: "+str(lattice_origin)+".\nI quit.")
            sys.exit(2)

    index=0
    N_cells_event=[]
    N_cells_event_fraction=[]
    Non_empty_cells_event=[]
    N_clumps_event=[]
    N_clumps_single_cell_event=[]
    N_clumps_percent_event=[]
    N_clumps_single_cell_percent_event=[]
    N_clumps_nonempty_event=[]

    while(True):
        if(use_binary):
            eof,time,Tmunu=read_binary_timestep_tmn(fp_tmn)
            if(eof):
                break
            j_QBS=read_binary_timestep_jqbs(fp_jqbs) #first index: j component then x, y, z
            vl=read_binary_timestep_vl(fp_vl) #first index: v component then x, y, z
        else:
            eof,time,Tmunu=read_ascii_timestep_tmn(fp_tmn)
            if(eof):
                break
            j_QBS=read_ascii_timestep_jqbs(fp_jqbs) #first index: j component then x, y, z
            vl=read_ascii_timestep_vl(fp_vl) #first index: v component then x, y, z
        if(n_i==0):
            tt.append(time)
        else:
            if(time!=tt[index]):
                print("Error when reading file "+i+":")
                print("At step "+str(index)+" time "+str(tt[index])+" was expected, while "+str(time)+" was found. I quit.\n")
                sys.exit(2)
        glf=1./np.sqrt(1-vl[0,:,:,:]**2-vl[1,:,:,:]**2-vl[2,:,:,:]**2)
        ul_cov=(glf,-glf*vl[0,:,:,:],-glf*vl[1,:,:,:],-glf*vl[2,:,:,:])
        # the entries in the first dimension of j_QBS are: electric charge current, baryon current, strangeness current
        rho_B_Landau=j_QBS[4,:,:,:]*ul_cov[0]+j_QBS[5,:,:,:]*ul_cov[1]+j_QBS[6,:,:,:]*ul_cov[2]+j_QBS[7,:,:,:]*ul_cov[3]
        denominator=Tmunu[iT11,:,:,:]+Tmunu[iT22,:,:,:]+Tmunu[iT33,:,:,:]
        X_numerator=np.abs(Tmunu[iT11,:,:,:]-Tmunu[iT22,:,:,:])+np.abs(Tmunu[iT22,:,:,:]-Tmunu[iT33,:,:,:])+np.abs(Tmunu[iT33,:,:,:]-Tmunu[iT11,:,:,:])
        Y_numerator=3*(np.abs(Tmunu[iT12,:,:,:])+np.abs(Tmunu[iT23,:,:,:])+np.abs(Tmunu[iT13,:,:,:]))
        energy_per_hadron=np.divide(Tmunu[iT00,:,:,:],rho_B_Landau,out=np.zeros(Tmunu[iT00,:,:,:].shape, dtype=np.float64), where=rho_B_Landau!=0)
        X_ratio=np.divide(X_numerator,denominator,out=np.zeros(X_numerator.shape, dtype=np.float64), where=denominator!=0)
        Y_ratio=np.divide(Y_numerator,denominator,out=np.zeros(Y_numerator.shape, dtype=np.float64), where=denominator!=0)
        numerator_xy=np.abs(Tmunu[iT11,:,:,:]-Tmunu[iT22,:,:,:])
        sum_xy=Tmunu[iT11,:,:,:]+Tmunu[iT22,:,:,:]
        XT_ratio=np.divide(numerator_xy,sum_xy,out=np.zeros(numerator_xy.shape, dtype=np.float64), where=sum_xy!=0)
        PT_PR_ratio=np.divide(sum_xy,Tmunu[iT33,:,:,:],out=np.zeros(sum_xy.shape, dtype=np.float64), where=Tmunu[iT33,:,:,:]!=0)
        RP_entry=np.abs(0.5*PT_PR_ratio-1) 
        N_cells_entry=np.zeros((len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.int32)
        Non_empty_cells=0

        if(search_clumps):
            N_clumps_entry=np.zeros((len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.int32)
            N_clumps_single_cell_entry=np.zeros((len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.int32)
            N_clumps_nonempty_entry=np.zeros((len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.int32)
            N_clumps_percent_entry=np.zeros((len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
            N_clumps_single_cell_percent_entry=np.zeros((len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
            for ie in range(len(elim)):
             for xl in range(len(Xlim)):
              for yl in range(len(Ylim)):
               for tl in range(len(XT_lim)):
                for pl in range(len(RP_lim)):
                    ccc=np.zeros((nx,ny,nz),dtype=np.int32)
                    cl_cells=[]
                    cl_sizes=[]

                    elim_val=elim[ie]
                    xlim_val=Xlim[xl]
                    ylim_val=Ylim[yl]
                    xt_lim_val=XT_lim[tl]
                    rp_lim_val=RP_lim[pl]

                    if(verbose):
                        print("Checking clumps for: "+str(elim_val)+"  "+str(xlim_val)+"  "+str(ylim_val)+"  "+str(xt_lim_val)+"  "+str(rp_lim_val))
                    for ix in range(nx):
                     for iy in range(ny):
                      for iz in range(nz):
                          if(verbose):
                              print("Top find_clumps call at: "+str(ix)+"  "+str(iy)+"  "+str(iz))
                          find_clumps(ix,iy,iz,0)
                          
                    n_cl=len(cl_cells)
                    if(verbose):
                        print("Found "+str(n_cl)+" clumps")
                    N_clumps_entry[ie,xl,yl,tl,pl]=n_cl
                    fraction_volume=0.
                    singles=0
                    total_taken_cells=0
                    for q in range(len(cl_cells)):
                        volume=(cl_sizes[q][0][1]-cl_sizes[q][0][0]+1)*(cl_sizes[q][1][1]-cl_sizes[q][1][0]+1)*(cl_sizes[q][2][1]-cl_sizes[q][2][0]+1)
                        if(verbose):
                            print("volume: "+str(volume))
                        fraction_volume_new=cl_cells[q]/volume
                        total_taken_cells=total_taken_cells+cl_cells[q]
                        if(verbose):
                            print("number of cells: "+str(cl_cells[q]))
                        if(cl_cells[q]>1):
                          fraction_volume=fraction_volume+fraction_volume_new
                          if(verbose):
                              print("fraction volume: "+str(fraction_volume_new))
                        else:
                          singles=singles+1
                        if(verbose):
                            print("Volume occupancy of clump "+str(q)+": "+str(cl_cells[q]/volume))
                    N_clumps_single_cell_entry[ie,xl,yl,tl,pl]=singles
                    if(n_cl>0):
                        non_singles=n_cl-singles
                        if(verbose):
                            print("fraction volume total: "+str(fraction_volume))
                            print("Number of non singles: "+str(non_singles))
                        if(non_singles>0):
                            if(verbose):
                                print("Here")
                                print(type(fraction_volume))
                                print(type(non_singles))
                            N_clumps_percent_entry[ie,xl,yl,tl,pl]=fraction_volume
                            if(verbose):
                                print("Average volume occupancy: "+'{:7.5e}'.format(N_clumps_percent_entry[ie,xl,yl,tl,pl]))
                        N_clumps_single_cell_percent_entry[ie,xl,yl,tl,pl]=float(singles)/total_taken_cells
                        N_clumps_nonempty_entry[ie,xl,yl,tl,pl]=1
                    if(verbose):
                        print("Average volume occupancy: "+'{:7.5e}'.format(N_clumps_percent_entry[ie,xl,yl,tl,pl]))
                        print("total taken cells: "+str(total_taken_cells))
                        print("Single cells: "+str(singles))

        for ix in range(nx):
            for iy in range(ny):
                for iz in range(nz):
                    if(denominator[ix,iy,iz]>=p_min_for_non_emptyness):
                        Non_empty_cells=Non_empty_cells+1
                    else:
                        continue
                    for ie in range(len(elim)):
                        if(Tmunu[iT00,ix,iy,iz]<elim[ie]):
                            break
                        for xl in range(len(Xlim)):
                            if(X_ratio[ix,iy,iz]>Xlim[xl]):
                                break
                            for yl in range(len(Ylim)):
                                if(Y_ratio[ix,iy,iz]>Ylim[yl]):
                                    break
                                for tl in range(len(XT_lim)):
                                    if(XT_ratio[ix,iy,iz]>XT_lim[tl]):
                                         break
                                    for pl in range(len(RP_lim)):
                                         if(RP_entry[ix,iy,iz]>RP_lim[pl]):
                                              break
                                         else:
                                              N_cells_entry[ie,xl,yl,tl,pl]=N_cells_entry[ie,xl,yl,tl,pl]+1
        
        if(Non_empty_cells==0):
            print("Warning, it seems that all cells have zero energy density at time "+'{:7.5f}'.format(time))
            f_denominator=1
        else:
            f_denominator=Non_empty_cells
        if(n_i==0):
            T.append(Tmunu)
            en_per_part.append(energy_per_hadron)
            X.append(X_ratio)
            Y.append(Y_ratio)
            XT.append(XT_ratio)
            RP.append(RP_entry)
        else:
            T[index]=T[index]+Tmunu
            en_per_part[index]=en_per_part[index]+energy_per_hadron
            X[index]=X[index]+X_ratio
            Y[index]=Y[index]+Y_ratio
            XT[index]=XT[index]+XT_ratio
            RP[index]=RP[index]+RP_entry
        N_cells_event.append(N_cells_entry)
        N_cells_event_fraction.append(N_cells_entry/f_denominator)
        Non_empty_cells_event.append(Non_empty_cells)
        if(search_clumps):
            N_clumps_event.append(N_clumps_entry)
            N_clumps_single_cell_event.append(N_clumps_single_cell_entry)
            N_clumps_percent_event.append(N_clumps_percent_entry)
            N_clumps_single_cell_percent_event.append(N_clumps_single_cell_percent_entry)
            N_clumps_nonempty_event.append(N_clumps_nonempty_entry)

        index=index+1

        if(verbose):
            print("Done timestep: "+str(index)+", simulation time: "+str(time))

    #we check that we counted correctly the timesteps:
    if(len(tt)!=index):
        print("Error, I counted "+str(index)+" timesteps, but I have "+str(len(tt))+" entries in the list of timesteps...\nI quit.")
        sys.exit(2)
    if(n_i==0):
        nt=index
    N_cells_series.append(N_cells_event)
    N_cells_series_fraction.append(N_cells_event_fraction)
    Non_empty_cells_series.append(Non_empty_cells_event)
    if(search_clumps):
        N_clumps.append(N_clumps_event)
        N_clumps_nonempty.append(N_clumps_nonempty_event)
        N_clumps_single_cell.append(N_clumps_single_cell_event)
        N_clumps_percent.append(N_clumps_percent_event)
        N_clumps_single_cell_percent.append(N_clumps_single_cell_percent_event)

    fp_tmn.close()
    fp_jqbs.close()
    fp_vl.close()
    if(verbose):
        end_time = timer()
        print(i_tmn+", "+i_jqbs+", "+i_vl+" read in "+tf.format(end_time-start_time)+" seconds")
N_events=n_i+1

#we check that we counted correctly the number of events:
if(len(N_cells_series)!=N_events):
    print("Error, I counted "+str(N_events)+" events, but I have "+str(len(N_cells_series))+" sets of hydro candidate cells counting...\nI quit.")
    sys.exit(2)


N_cells_avg=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
N_cells_avg_fraction=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
Non_empty_cells_avg=np.zeros(nt,dtype=np.float64)
if(search_clumps):
    N_clumps_avg=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
    N_clumps_nonempty_tot=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
    N_clumps_single_cell_tot=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
    N_clumps_percent_tot=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
    N_clumps_single_cell_percent_tot=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)

if(verbose):
    print("Computing the averages.")
    start_time = timer()
for i in range(nt):
    T[i]=T[i]/N_events
    en_per_part[i]=en_per_part[i]/N_events
    X[i]=X[i]/N_events
    Y[i]=Y[i]/N_events
    XT[i]=XT[i]/N_events
    RP[i]=RP[i]/N_events
    for k in range(N_events):
        N_cells_avg[i,:,:,:,:,:]=N_cells_avg[i,:,:,:,:,:]+N_cells_series[k][i][:,:,:,:,:]
        N_cells_avg_fraction[i,:,:,:,:,:]=N_cells_avg_fraction[i,:,:,:,:,:]+N_cells_series_fraction[k][i][:,:,:,:,:]
        Non_empty_cells_avg[i]=Non_empty_cells_avg[i]+Non_empty_cells_series[k][i]

    if(search_clumps):    
        for k in range(N_events):
            N_clumps_avg[i,:,:,:,:,:]=N_clumps_avg[i,:,:,:,:,:]+N_clumps[k][i][:,:,:,:,:]
            N_clumps_nonempty_tot[i,:,:,:,:,:]=N_clumps_nonempty_tot[i,:,:,:,:,:]+N_clumps_nonempty[k][i][:,:,:,:,:]
            N_clumps_single_cell_tot[i,:,:,:,:,:]=N_clumps_single_cell_tot[i,:,:,:,:,:]+N_clumps_single_cell[k][i][:,:,:,:,:]
            N_clumps_percent_tot[i,:,:,:,:,:]=N_clumps_percent_tot[i,:,:,:,:,:]+N_clumps_percent[k][i][:,:,:,:,:]
            N_clumps_single_cell_percent_tot[i,:,:,:,:,:]=N_clumps_single_cell_percent_tot[i,:,:,:,:,:]+N_clumps_single_cell_percent[k][i][:,:,:,:,:]
    N_cells_avg[i,:,:,:,:,:]=N_cells_avg[i,:,:,:,:,:]/N_events
    N_cells_avg_fraction[i,:,:,:,:,:]=N_cells_avg_fraction[i,:,:,:,:,:]/N_events
    Non_empty_cells_avg[i]=Non_empty_cells_avg[i]/N_events
    if(search_clumps):
        N_clumps_avg[i,:,:,:,:,:]=N_clumps_avg[i,:,:,:,:,:]/N_events
    else: #we print these variables anyway, albeit in a way that minimize memory space usage
        N_clumps_avg=0
        N_clumps_nonempty_tot=0
        N_clumps_single_cell_tot=0
        N_clumps_percent_tot=0
        N_clumps_single_cell_percent_tot=0

if(verbose):
    end_time = timer()
    print("Done in "+tf.format(end_time-start_time)+" seconds")
#now we compute the standard deviations
N_cells_sd=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
N_cells_sd_fraction=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
Non_empty_cells_sd=np.zeros(nt,dtype=np.float64)
if(verbose):
    print("Computing the standard deviations.")
    start_time = timer()
for i in range(nt):
    for k in range(N_events):
        N_cells_sd[i,:,:,:,:,:]=N_cells_sd[i,:,:,:,:,:]+(N_cells_avg[i,:,:,:,:,:]-N_cells_series[k][i][:,:,:,:,:])**2
        N_cells_sd_fraction[i,:,:,:,:,:]=N_cells_sd_fraction[i,:,:,:,:,:]+(N_cells_avg_fraction[i,:,:,:,:,:]-N_cells_series_fraction[k][i][:,:,:,:,:])**2
        Non_empty_cells_sd[i]=Non_empty_cells_sd[i]+(Non_empty_cells_avg[i]-Non_empty_cells_series[k][i])**2
    N_cells_sd[i,:,:,:,:,:]=np.sqrt(N_cells_sd[i,:,:,:,:,:]/(N_events-1))
    N_cells_sd_fraction[i,:,:,:,:,:]=np.sqrt(N_cells_sd_fraction[i,:,:,:,:,:]/(N_events-1))
    Non_empty_cells_sd[i]=np.sqrt(Non_empty_cells_sd[i]/(N_events-1))
if(verbose):
    end_time = timer()
    print("Done in "+tf.format(end_time-start_time)+" seconds")

# we transform the lists of 3D arrays into 4D arrays
# we do it one by one to save memory
T_arr=np.zeros((nt,10,nx,ny,nz),dtype=np.float64)
for i in range(nt):
    T_arr[i,:,:,:]=T[i][:,:,:,:]
T=None
en_per_part_arr=np.zeros((nt,nx,ny,nz),dtype=np.float64)
for i in range(nt):
    en_per_part_arr[i,:,:,:]=en_per_part[i][:,:,:]
en_per_part=None
X_arr=np.zeros((nt,nx,ny,nz),dtype=np.float64)
for i in range(nt):
    X_arr[i,:,:,:]=X[i][:,:,:]
X=None
Y_arr=np.zeros((nt,nx,ny,nz),dtype=np.float64)
for i in range(nt):
    Y_arr[i,:,:,:]=Y[i][:,:,:]
Y=None
XT_arr=np.zeros((nt,nx,ny,nz),dtype=np.float64)
for i in range(nt):
    XT_arr[i,:,:,:]=XT[i][:,:,:]
XT=None
RP_arr=np.zeros((nt,nx,ny,nz),dtype=np.float64)
for i in range(nt):
    RP_arr[i,:,:,:]=RP[i][:,:,:]
RP=None

if(verbose):
    print("Writing the final results in "+outputfile)
    start_time = timer()

if print_only_energy_density_evolution:
    i0=3
    j0=4
    k0=1
    with open(outputfile,"w") as po:
      for i in range(nt):
        #po.write('{:4.2f}'.format(tt[i])+"    "+'{:14.9f}'.format(T[i][0,i0,j0,k0])+"    "+'{:14.9f}'.format(eps[i][i0,j0,k0])+"\n")
        po.write('{:4.2f}'.format(tt[i])+"    "+'{:14.9f}'.format(T[i][0,i0,j0,k0])+"\n")
else:
    with open(outputfile,"wb") as po:
      pickle.dump((lattice,tt,elim,Xlim,Ylim,XT_lim,RP_lim,N_events,en_per_part_arr,T_arr,X_arr,Y_arr,XT_arr,RP_arr,\
      N_cells_avg,N_cells_sd,Non_empty_cells_avg,Non_empty_cells_sd,\
      N_cells_avg_fraction,N_cells_sd_fraction,N_clumps_avg,N_clumps_percent_tot,N_clumps_single_cell_percent_tot,N_clumps_single_cell_tot,N_clumps_nonempty_tot),po)

if(verbose):
    end_time = timer()
    print("Done in "+tf.format(end_time-start_time)+" seconds")
    print("All done in "+tf.format(end_time-init_start)+" seconds")


==> workflow/analyze_data_wcl.py <==
# analize_data.py - version 0.8.5 - 15/10/2021

import fileinput
import math
import numpy as np
import sys
import os
import pickle
import os.path
import glob
from timeit import default_timer as timer

sys.setrecursionlimit(10000)

#use binary (True) or ascii (False) input data
use_binary=True

#density tpye (it can be baryon or hadron)
density_type="hadron"
#density_type="baryon"

#if False it prints only error messages, if True it writes what it is doing at the moment and the intermediate results 
verbose=False

#if True it searches for clumps
search_clumps=True

#output file version check
designed_lattice_version=1.0

#if True it prints only the energy density time evolution in the point with given lattice indexes
print_only_energy_density_evolution=False

#pressure threshold to consider a cell non empty (in GeV/fm^3)
p_min_for_non_emptyness=0.0001

#energy density thresholds (in GeV/fm^3) to count cells (tuple)
#elim=(0.1,0.2,0.3,0.4,0.5)
elim=(0.001,0.1,0.5)

#pressure anisotropy thresholds
#Xlim=(1.0,0.75,0.5,0.25,0.1)
Xlim=(0.5,0.3,0.2,0.1)

#off-diagonality thresholds
#Ylim=(1.0,0.75,0.5,0.25,0.1)
Ylim=(0.5,0.3,0.2,0.1)

#transverse pressure anisotropy thresholds
#XT_lim=(0.75,0.5,0.25,0.1)
XT_lim=(10000.,)

#ratio between transverse and longitudinal pressure
#RP_lim=(1.,0.5,0.25,0.1)
RP_lim=(10000.,)

#timing format
tf='{:8.4f}'

if(verbose):
    init_start=timer()

#we parse the command line arguments
N_input_args=len(sys.argv)-1

if(N_input_args!=2):
   print ('Syntax: ./analize_data.py <data dir> <outputfile>')
   print ("Directory containing the files produced by SMASH with Thermodynamic Lattice Output")
   print ("outputfile is obviously the name of the output file with the results of the postprocessing")
   sys.exit(1)

#we get the name of input and output files
inputdir=sys.argv[1]
outputfile=sys.argv[2]

#we prepare lists of the input files
if (density_type == "hadron"):
    if(use_binary):
        net_bar_files=glob.glob(inputdir+'/hadron_j_QBS_*.bin')
        Tmunu_files=glob.glob(inputdir+'/hadron_tmn_landau_*.bin')
        vLandau_files=glob.glob(inputdir+'/hadron_v_landau_*.bin')
    else:
        net_bar_files=glob.glob(inputdir+'/hadron_j_QBS_*.dat')
        Tmunu_files=glob.glob(inputdir+'/hadron_tmn_landau_*.dat')
        vLandau_files=glob.glob(inputdir+'/hadron_v_landau_*.dat')
elif (density_type == "baryon"):
    if(use_binary):
        net_bar_files=glob.glob(inputdir+'/net_baryon_j_QBS_*.bin')
        Tmunu_files=glob.glob(inputdir+'/net_baryon_tmn_landau_*.bin')
        vLandau_files=glob.glob(inputdir+'/net_baryon_v_landau_*.bin')
    else:
        net_bar_files=glob.glob(inputdir+'/net_baryon_j_QBS_*.dat')
        Tmunu_files=glob.glob(inputdir+'/net_baryon_tmn_landau_*.dat')
        vLandau_files=glob.glob(inputdir+'/net_baryon_v_landau_*.dat')
else:
    print("Unknown density_type parameter (please, check the first lines of the script source code and fix it)")
    sys.exit(2)

#we sort the lists of input files
net_bar_files.sort()
Tmunu_files.sort()
vLandau_files.sort()

nf_bar=len(net_bar_files)
nf_tmn=len(Tmunu_files)
nf_vl=len(vLandau_files)

if((nf_bar != nf_tmn) or (nf_bar != nf_vl)):
    print("Sorry, but I can't continue.")
    print("I have found "+str(nf_bar)+" density current files, "+str(nf_tmn)+" Tmunu files, "+str(nf_vl)+" Landau velocity files")
    sys.exit(2)

#we check that all the input files have non zero length
for i in range(nf_bar):
    if((os.path.getsize(net_bar_files[i])==0) or (os.path.getsize(Tmunu_files[i])==0) or (os.path.getsize(vLandau_files[i])==0)):
        print("Because of a zero length file, I will not consider:")
        print(nf_bar.pop(i))
        print(nf_tmn.pop(i))
        print(nf_vl.pop(i))

#we update the length of the files
nf_bar=len(net_bar_files)
nf_tmn=len(Tmunu_files)
nf_vl=len(vLandau_files)

if(nf_bar*nf_tmn*nf_vl==0):
    print("Input files missing. I quit")
    sys.exit(2)
else:
    nf=nf_bar #we use a common variable for all file lengths

#dictionary containing information about the grid
lattice={}

#number of events
N_events=0

#correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9

#indexes corresponding to jB[0:3] in j_QBS
kb0=4
kb1=5
kb2=6
kb3=7

#empty list with the results
T=[]
en_per_part=[]
X=[]
Y=[]
XT=[]
RP=[]
N_clumps=[]
N_clumps_single_cell=[]
N_clumps_percent=[]
N_clumps_single_cell_percent=[]
N_clumps_nonempty=[]
N_cells_series=[]
N_cells_series_fraction=[]
Non_empty_cells_series=[]

#empty list with the output times
tt=[]

#info about cells in clumps
cl_cells=[]
cl_sizes=[]

#functions to read the header
def read_ascii_header(infile):
    lattice_version=float(infile.readline().split()[4])
    if(lattice_version != designed_lattice_version):
        print("Sorry, this code for analysis is designed for output version: "+str(designed_lattice_version)+", while you provided "+str(lattice_version)+"\n. I quit.")
        sys.exit(2)
    lattice_quantity=infile.readline().split()[1]
    lattice_dimensions=np.int32(infile.readline().split()[2:5])
    lattice_spacing=np.float64(infile.readline().split()[2:5])
    lattice_origin=np.float64(infile.readline().split()[2:5])
    return lattice_dimensions, lattice_spacing, lattice_origin

def read_binary_header(infile):
    lattice_version=np.fromfile(infile,dtype=np.float64,count=1)[0]
    if(lattice_version != designed_lattice_version):
        print("Sorry, this code for analysis is designed for output version: "+str(designed_lattice_version)+", while you provided "+str(lattice_version)+"\n. I quit.")
        sys.exit(2)
    lattice_quantity=np.fromfile(infile,dtype=np.int32,count=1)[0]
    lattice_dimensions=np.fromfile(infile,dtype=np.int32,count=3)
    lattice_spacing=np.fromfile(infile,dtype=np.float64,count=3)
    lattice_origin=np.fromfile(infile,dtype=np.float64,count=3)
    return lattice_dimensions, lattice_spacing, lattice_origin

def read_ascii_timestep_tmn(infile):
    #it returns True in case of EoF
    time_entry=infile.readline()
    if(time_entry==''):
        return True, None, None
    else:
        time=np.float64(time_entry)
    Tmunu=np.empty((10,nx,ny,nz),dtype=np.float64)
    for i in range(10):
        tmp_arr=np.loadtxt(infile,max_rows=ny*nz).flatten().reshape(nz,ny,nx).transpose()
        Tmunu[i,:,:,:]=tmp_arr.copy()
    return False, time, Tmunu

def read_binary_timestep_tmn(infile):
    #it returns True in case of EoF
    time_entry=np.fromfile(infile,dtype=np.float64,count=1)
    if(len(time_entry)==0):
        return True, None, None
    else:
        time=time_entry[0]
    Tmunu=np.empty((10,nx,ny,nz),dtype=np.float64)
    for i in range(10):
        tmp_arr=np.fromfile(infile,dtype=np.float64,count=nx*ny*nz).flatten().reshape(nz,ny,nx).transpose()
        Tmunu[i,:,:,:]=tmp_arr.copy()
    return False, time, Tmunu

def read_ascii_timestep_jqbs(infile):
    #we do not check the time entry
    time_entry=infile.readline()
    tmp_arr=np.loadtxt(infile,max_rows=nx*ny*nz).flatten().reshape(nz,ny,nx,12).transpose()
    return tmp_arr

def read_binary_timestep_jqbs(infile):
    #we do not check the time entry
    time_entry=np.fromfile(infile,dtype=np.float64,count=1)
    tmp_arr=np.fromfile(infile,dtype=np.float64,count=nx*ny*nz*12).flatten().reshape(nz,ny,nx,12).transpose()
    return tmp_arr

def read_ascii_timestep_vl(infile):
    #we do not check the time entry
    time_entry=infile.readline()
    tmp_arr=np.loadtxt(infile,max_rows=nx*ny*nz).flatten().reshape(nz,ny,nx,3).transpose()
    return tmp_arr

def read_binary_timestep_vl(infile):
    #we do not check the time entry
    time_entry=np.fromfile(infile,dtype=np.float64,count=1)
    tmp_arr=np.fromfile(infile,dtype=np.float64,count=nx*ny*nz*3).flatten().reshape(nz,ny,nx,3).transpose()
    return tmp_arr

def find_clumps(ix,iy,iz,stack_depth):
    global ccc, cl_cells, cl_sizes
    if(verbose):
        print("Entering into: "+str(ix)+"  "+str(iy)+"  "+str(iz)+"  "+str(stack_depth))
    if(ccc[ix,iy,iz]!=0):
        if(verbose):
            print(str(ix)+"  "+str(iy)+"  "+str(iz)+" already checked")
        return
    if((denominator[ix,iy,iz]>=p_min_for_non_emptyness) and (Tmunu[iT00,ix,iy,iz]>0) and (Tmunu[iT00,ix,iy,iz]>elim_val) and (X_ratio[ix,iy,iz]<xlim_val) and (Y_ratio[ix,iy,iz]<ylim_val) and (XT_ratio[ix,iy,iz]<xt_lim_val) and (RP_entry[ix,iy,iz]<rp_lim_val)):
        if(verbose):
            print("Got: "+str(ix)+"  "+str(iy)+"  "+str(iz)+" SD: "+str(stack_depth))
        if(stack_depth==0): #if 0 it means that we are searching for a new clump
            cl_cells.append(1)
            cl_sizes.append(((ix,ix),(iy,iy),(iz,iz)))
            if(verbose):
                print("NEW")
                print(str(cl_cells))
        else:
            if(verbose):
                print("OLD")
                print(str(cl_cells))
            cl_cells[-1]=cl_cells[-1]+1
            cl_sizes[-1]=((min(ix,cl_sizes[-1][0][0]),max(ix,cl_sizes[-1][0][1])),(min(iy,cl_sizes[-1][1][0]),max(iy,cl_sizes[-1][1][1])),(min(iz,cl_sizes[-1][2][0]),max(iz,cl_sizes[-1][2][1])))
        ccc[ix,iy,iz]=len(cl_cells)
        for i in range(max(ix-1,0),min(ix+2,nx)):
         for j in range(max(iy-1,0),min(iy+2,ny)):
          for k in range(max(iz-1,0),min(iz+2,nz)):
              if(verbose):
                  print("Going deeper between: "+str(max(ix-1,0))+"  "+str(min(ix+1,nx))+"  "+str(max(iy-1,0))+"  "+str(min(iy+1,ny))+"  "+str(max(iz-1,0))+"  "+str(min(iz+1,nz)))
              find_clumps(i,j,k,stack_depth+1)
    else:
        if(verbose):
            print(str(ix)+"  "+str(iy)+"  "+str(iz)+" not included")
        ccc[ix,iy,iz]=-1
          

for n_i in range(nf):
    i_tmn=Tmunu_files[n_i]
    i_jqbs=net_bar_files[n_i]
    i_vl=vLandau_files[n_i]
    if(verbose):
        print("Opening "+i_tmn)
        start_time = timer()
    if(use_binary):
        if(i_tmn[-3:]==".gz"):
            fp_tmn=gzip.open(i_tmn,"rb")
        else:
            fp_tmn=open(i_tmn,"rb")
        lattice_dimensions, lattice_spacing, lattice_origin = read_binary_header(fp_tmn)
    else:
        if(i_tmn[-3:]==".gz"):
            fp_tmn=gzip.open(i_tmn,"r")
        else:
            fp_tmn=open(i_tmn,"r")
        lattice_dimensions, lattice_spacing, lattice_origin = read_ascii_header(fp_tmn)
    if(verbose):
        print("Opening "+i_jqbs)
        start_time = timer()
    if(use_binary):
        if(i_jqbs[-3:]==".gz"):
            fp_jqbs=gzip.open(i_jqbs,"rb")
        else:
            fp_jqbs=open(i_jqbs,"rb")
        lattice_dimensions_jqbs, lattice_spacing_jqbs, lattice_origin_jqbs = read_binary_header(fp_jqbs)
    else:
        if(i_jqbs[-3:]==".gz"):
            fp_jqbs=gzip.open(i_jqbs,"r")
        else:
            fp_jqbs=open(i_jqbs,"r")
        lattice_dimensions_jqbs, lattice_spacing_jqbs, lattice_origin_jqbs = read_ascii_header(fp_jqbs)
    if(verbose):
        print("Opening "+i_vl)
        start_time = timer()
    if(use_binary):
        if(i_vl[-3:]==".gz"):
            fp_vl=gzip.open(i_vl,"rb")
        else:
            fp_vl=open(i_vl,"rb")
        lattice_dimensions_vl, lattice_spacing_vl, lattice_origin_vl = read_binary_header(fp_vl)
    else:
        if(i_vl[-3:]==".gz"):
            fp_vl=gzip.open(i_vl,"r")
        else:
            fp_vl=open(i_vl,"r")
        lattice_dimensions_vl, lattice_spacing_vl, lattice_origin_vl = read_ascii_header(fp_vl)

    #we skip the check that the grid data for the various quantities are compatible with each other 

    if(n_i==0): #initially we need to acquire some information
        lattice["dimensions"]=lattice_dimensions
        lattice["spacing"]=lattice_spacing
        lattice["origin"]=lattice_origin
        nx,ny,nz=lattice_dimensions[:]
    else:
        if(not np.array_equal(lattice["dimensions"],lattice_dimensions)):
            print("Error in file "+i_tmn+": different lattice dimensions. Until now: "+str(lattice["dimensions"])+", this time: "+str(lattice_dimensions)+".\nI quit.")
            sys.exit(2)
        if(not np.array_equal(lattice["spacing"],lattice_spacing)):
            print("Error in file "+i_tmn+": different lattice spacing. Until now: "+str(lattice["spacing"])+", this time: "+str(lattice_spacing)+".\nI quit.")
            sys.exit(2)
        if(not np.array_equal(lattice["origin"],lattice_origin)):
            print("Error in file "+i_tmn+": different lattice origin. Until now: "+str(lattice["origin"])+", this time: "+str(lattice_origin)+".\nI quit.")
            sys.exit(2)

    index=0
    N_cells_event=[]
    N_cells_event_fraction=[]
    Non_empty_cells_event=[]
    N_clumps_event=[]
    N_clumps_single_cell_event=[]
    N_clumps_percent_event=[]
    N_clumps_single_cell_percent_event=[]
    N_clumps_nonempty_event=[]

    while(True):
        if(use_binary):
            eof,time,Tmunu=read_binary_timestep_tmn(fp_tmn)
            if(eof):
                break
            j_QBS=read_binary_timestep_jqbs(fp_jqbs) #first index: j component then x, y, z
            vl=read_binary_timestep_vl(fp_vl) #first index: v component then x, y, z
        else:
            eof,time,Tmunu=read_ascii_timestep_tmn(fp_tmn)
            if(eof):
                break
            j_QBS=read_ascii_timestep_jqbs(fp_jqbs) #first index: j component then x, y, z
            vl=read_ascii_timestep_vl(fp_vl) #first index: v component then x, y, z
        if(n_i==0):
            tt.append(time)
        else:
            if(time!=tt[index]):
                print("Error when reading file "+i+":")
                print("At step "+str(index)+" time "+str(tt[index])+" was expected, while "+str(time)+" was found. I quit.\n")
                sys.exit(2)
        glf=1./np.sqrt(1-vl[0,:,:,:]**2-vl[1,:,:,:]**2-vl[2,:,:,:]**2)
        ul_cov=(glf,-glf*vl[0,:,:,:],-glf*vl[1,:,:,:],-glf*vl[2,:,:,:])
        # the entries in the first dimension of j_QBS are: electric charge current, baryon current, strangeness current
        rho_B_Landau=j_QBS[4,:,:,:]*ul_cov[0]+j_QBS[5,:,:,:]*ul_cov[1]+j_QBS[6,:,:,:]*ul_cov[2]+j_QBS[7,:,:,:]*ul_cov[3]
        denominator=Tmunu[iT11,:,:,:]+Tmunu[iT22,:,:,:]+Tmunu[iT33,:,:,:]
        X_numerator=np.abs(Tmunu[iT11,:,:,:]-Tmunu[iT22,:,:,:])+np.abs(Tmunu[iT22,:,:,:]-Tmunu[iT33,:,:,:])+np.abs(Tmunu[iT33,:,:,:]-Tmunu[iT11,:,:,:])
        Y_numerator=3*(np.abs(Tmunu[iT12,:,:,:])+np.abs(Tmunu[iT23,:,:,:])+np.abs(Tmunu[iT13,:,:,:]))
        energy_per_hadron=np.divide(Tmunu[iT00,:,:,:],rho_B_Landau,out=np.zeros(Tmunu[iT00,:,:,:].shape, dtype=np.float64), where=rho_B_Landau!=0)
        X_ratio=np.divide(X_numerator,denominator,out=np.zeros(X_numerator.shape, dtype=np.float64), where=denominator!=0)
        Y_ratio=np.divide(Y_numerator,denominator,out=np.zeros(Y_numerator.shape, dtype=np.float64), where=denominator!=0)
        numerator_xy=np.abs(Tmunu[iT11,:,:,:]-Tmunu[iT22,:,:,:])
        sum_xy=Tmunu[iT11,:,:,:]+Tmunu[iT22,:,:,:]
        XT_ratio=np.divide(numerator_xy,sum_xy,out=np.zeros(numerator_xy.shape, dtype=np.float64), where=sum_xy!=0)
        PT_PR_ratio=np.divide(sum_xy,Tmunu[iT33,:,:,:],out=np.zeros(sum_xy.shape, dtype=np.float64), where=Tmunu[iT33,:,:,:]!=0)
        RP_entry=np.abs(0.5*PT_PR_ratio-1) 
        N_cells_entry=np.zeros((len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.int32)
        Non_empty_cells=0

        if(search_clumps):
            N_clumps_entry=np.zeros((len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.int32)
            N_clumps_single_cell_entry=np.zeros((len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.int32)
            N_clumps_nonempty_entry=np.zeros((len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.int32)
            N_clumps_percent_entry=np.zeros((len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
            N_clumps_single_cell_percent_entry=np.zeros((len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
            for ie in range(len(elim)):
             for xl in range(len(Xlim)):
              for yl in range(len(Ylim)):
               for tl in range(len(XT_lim)):
                for pl in range(len(RP_lim)):
                    ccc=np.zeros((nx,ny,nz),dtype=np.int32)
                    cl_cells=[]
                    cl_sizes=[]

                    elim_val=elim[ie]
                    xlim_val=Xlim[xl]
                    ylim_val=Ylim[yl]
                    xt_lim_val=XT_lim[tl]
                    rp_lim_val=RP_lim[pl]

                    if(verbose):
                        print("Checking clumps for: "+str(elim_val)+"  "+str(xlim_val)+"  "+str(ylim_val)+"  "+str(xt_lim_val)+"  "+str(rp_lim_val))
                    for ix in range(nx):
                     for iy in range(ny):
                      for iz in range(nz):
                          if(verbose):
                              print("Top find_clumps call at: "+str(ix)+"  "+str(iy)+"  "+str(iz))
                          find_clumps(ix,iy,iz,0)
                          
                    n_cl=len(cl_cells)
                    if(verbose):
                        print("Found "+str(n_cl)+" clumps")
                    N_clumps_entry[ie,xl,yl,tl,pl]=n_cl
                    fraction_volume=0.
                    singles=0
                    total_taken_cells=0
                    for q in range(len(cl_cells)):
                        volume=(cl_sizes[q][0][1]-cl_sizes[q][0][0]+1)*(cl_sizes[q][1][1]-cl_sizes[q][1][0]+1)*(cl_sizes[q][2][1]-cl_sizes[q][2][0]+1)
                        if(verbose):
                            print("volume: "+str(volume))
                        fraction_volume_new=cl_cells[q]/volume
                        total_taken_cells=total_taken_cells+cl_cells[q]
                        if(verbose):
                            print("number of cells: "+str(cl_cells[q]))
                        if(cl_cells[q]>1):
                          fraction_volume=fraction_volume+fraction_volume_new
                          if(verbose):
                              print("fraction volume: "+str(fraction_volume_new))
                        else:
                          singles=singles+1
                        if(verbose):
                            print("Volume occupancy of clump "+str(q)+": "+str(cl_cells[q]/volume))
                    N_clumps_single_cell_entry[ie,xl,yl,tl,pl]=singles
                    if(n_cl>0):
                        non_singles=n_cl-singles
                        if(verbose):
                            print("fraction volume total: "+str(fraction_volume))
                            print("Number of non singles: "+str(non_singles))
                        if(non_singles>0):
                            if(verbose):
                                print("Here")
                                print(type(fraction_volume))
                                print(type(non_singles))
                            N_clumps_percent_entry[ie,xl,yl,tl,pl]=fraction_volume
                            if(verbose):
                                print("Average volume occupancy: "+'{:7.5e}'.format(N_clumps_percent_entry[ie,xl,yl,tl,pl]))
                        N_clumps_single_cell_percent_entry[ie,xl,yl,tl,pl]=float(singles)/total_taken_cells
                        N_clumps_nonempty_entry[ie,xl,yl,tl,pl]=1
                    if(verbose):
                        print("Average volume occupancy: "+'{:7.5e}'.format(N_clumps_percent_entry[ie,xl,yl,tl,pl]))
                        print("total taken cells: "+str(total_taken_cells))
                        print("Single cells: "+str(singles))

        for ix in range(nx):
            for iy in range(ny):
                for iz in range(nz):
                    if(denominator[ix,iy,iz]>=p_min_for_non_emptyness):
                        Non_empty_cells=Non_empty_cells+1
                    else:
                        continue
                    for ie in range(len(elim)):
                        if(Tmunu[iT00,ix,iy,iz]<elim[ie]):
                            break
                        for xl in range(len(Xlim)):
                            if(X_ratio[ix,iy,iz]>Xlim[xl]):
                                break
                            for yl in range(len(Ylim)):
                                if(Y_ratio[ix,iy,iz]>Ylim[yl]):
                                    break
                                for tl in range(len(XT_lim)):
                                    if(XT_ratio[ix,iy,iz]>XT_lim[tl]):
                                         break
                                    for pl in range(len(RP_lim)):
                                         if(RP_entry[ix,iy,iz]>RP_lim[pl]):
                                              break
                                         else:
                                              N_cells_entry[ie,xl,yl,tl,pl]=N_cells_entry[ie,xl,yl,tl,pl]+1
        
        if(Non_empty_cells==0):
            print("Warning, it seems that all cells have zero energy density at time "+'{:7.5f}'.format(time))
            f_denominator=1
        else:
            f_denominator=Non_empty_cells
        if(n_i==0):
            T.append(Tmunu)
            en_per_part.append(energy_per_hadron)
            X.append(X_ratio)
            Y.append(Y_ratio)
            XT.append(XT_ratio)
            RP.append(RP_entry)
        else:
            T[index]=T[index]+Tmunu
            en_per_part[index]=en_per_part[index]+energy_per_hadron
            X[index]=X[index]+X_ratio
            Y[index]=Y[index]+Y_ratio
            XT[index]=XT[index]+XT_ratio
            RP[index]=RP[index]+RP_entry
        N_cells_event.append(N_cells_entry)
        N_cells_event_fraction.append(N_cells_entry/f_denominator)
        Non_empty_cells_event.append(Non_empty_cells)
        if(search_clumps):
            N_clumps_event.append(N_clumps_entry)
            N_clumps_single_cell_event.append(N_clumps_single_cell_entry)
            N_clumps_percent_event.append(N_clumps_percent_entry)
            N_clumps_single_cell_percent_event.append(N_clumps_single_cell_percent_entry)
            N_clumps_nonempty_event.append(N_clumps_nonempty_entry)

        index=index+1

        if(verbose):
            print("Done timestep: "+str(index)+", simulation time: "+str(time))

    #we check that we counted correctly the timesteps:
    if(len(tt)!=index):
        print("Error, I counted "+str(index)+" timesteps, but I have "+str(len(tt))+" entries in the list of timesteps...\nI quit.")
        sys.exit(2)
    if(n_i==0):
        nt=index
    N_cells_series.append(N_cells_event)
    N_cells_series_fraction.append(N_cells_event_fraction)
    Non_empty_cells_series.append(Non_empty_cells_event)
    if(search_clumps):
        N_clumps.append(N_clumps_event)
        N_clumps_nonempty.append(N_clumps_nonempty_event)
        N_clumps_single_cell.append(N_clumps_single_cell_event)
        N_clumps_percent.append(N_clumps_percent_event)
        N_clumps_single_cell_percent.append(N_clumps_single_cell_percent_event)

    fp_tmn.close()
    fp_jqbs.close()
    fp_vl.close()
    if(verbose):
        end_time = timer()
        print(i_tmn+", "+i_jqbs+", "+i_vl+" read in "+tf.format(end_time-start_time)+" seconds")
N_events=n_i+1

#we check that we counted correctly the number of events:
if(len(N_cells_series)!=N_events):
    print("Error, I counted "+str(N_events)+" events, but I have "+str(len(N_cells_series))+" sets of hydro candidate cells counting...\nI quit.")
    sys.exit(2)


N_cells_avg=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
N_cells_avg_fraction=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
Non_empty_cells_avg=np.zeros(nt,dtype=np.float64)
if(search_clumps):
    N_clumps_avg=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
    N_clumps_nonempty_tot=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
    N_clumps_single_cell_tot=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
    N_clumps_percent_tot=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
    N_clumps_single_cell_percent_tot=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)

if(verbose):
    print("Computing the averages.")
    start_time = timer()
for i in range(nt):
    T[i]=T[i]/N_events
    en_per_part[i]=en_per_part[i]/N_events
    X[i]=X[i]/N_events
    Y[i]=Y[i]/N_events
    XT[i]=XT[i]/N_events
    RP[i]=RP[i]/N_events
    for k in range(N_events):
        N_cells_avg[i,:,:,:,:,:]=N_cells_avg[i,:,:,:,:,:]+N_cells_series[k][i][:,:,:,:,:]
        N_cells_avg_fraction[i,:,:,:,:,:]=N_cells_avg_fraction[i,:,:,:,:,:]+N_cells_series_fraction[k][i][:,:,:,:,:]
        Non_empty_cells_avg[i]=Non_empty_cells_avg[i]+Non_empty_cells_series[k][i]

    if(search_clumps):    
        for k in range(N_events):
            N_clumps_avg[i,:,:,:,:,:]=N_clumps_avg[i,:,:,:,:,:]+N_clumps[k][i][:,:,:,:,:]
            N_clumps_nonempty_tot[i,:,:,:,:,:]=N_clumps_nonempty_tot[i,:,:,:,:,:]+N_clumps_nonempty[k][i][:,:,:,:,:]
            N_clumps_single_cell_tot[i,:,:,:,:,:]=N_clumps_single_cell_tot[i,:,:,:,:,:]+N_clumps_single_cell[k][i][:,:,:,:,:]
            N_clumps_percent_tot[i,:,:,:,:,:]=N_clumps_percent_tot[i,:,:,:,:,:]+N_clumps_percent[k][i][:,:,:,:,:]
            N_clumps_single_cell_percent_tot[i,:,:,:,:,:]=N_clumps_single_cell_percent_tot[i,:,:,:,:,:]+N_clumps_single_cell_percent[k][i][:,:,:,:,:]
    N_cells_avg[i,:,:,:,:,:]=N_cells_avg[i,:,:,:,:,:]/N_events
    N_cells_avg_fraction[i,:,:,:,:,:]=N_cells_avg_fraction[i,:,:,:,:,:]/N_events
    Non_empty_cells_avg[i]=Non_empty_cells_avg[i]/N_events
    if(search_clumps):
        N_clumps_avg[i,:,:,:,:,:]=N_clumps_avg[i,:,:,:,:,:]/N_events
    else: #we print these variables anyway, albeit in a way that minimize memory space usage
        N_clumps_avg=0
        N_clumps_nonempty_tot=0
        N_clumps_single_cell_tot=0
        N_clumps_percent_tot=0
        N_clumps_single_cell_percent_tot=0

if(verbose):
    end_time = timer()
    print("Done in "+tf.format(end_time-start_time)+" seconds")
#now we compute the standard deviations
N_cells_sd=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
N_cells_sd_fraction=np.zeros((nt,len(elim),len(Xlim),len(Ylim),len(XT_lim),len(RP_lim)),dtype=np.float64)
Non_empty_cells_sd=np.zeros(nt,dtype=np.float64)
if(verbose):
    print("Computing the standard deviations.")
    start_time = timer()
for i in range(nt):
    for k in range(N_events):
        N_cells_sd[i,:,:,:,:,:]=N_cells_sd[i,:,:,:,:,:]+(N_cells_avg[i,:,:,:,:,:]-N_cells_series[k][i][:,:,:,:,:])**2
        N_cells_sd_fraction[i,:,:,:,:,:]=N_cells_sd_fraction[i,:,:,:,:,:]+(N_cells_avg_fraction[i,:,:,:,:,:]-N_cells_series_fraction[k][i][:,:,:,:,:])**2
        Non_empty_cells_sd[i]=Non_empty_cells_sd[i]+(Non_empty_cells_avg[i]-Non_empty_cells_series[k][i])**2
    N_cells_sd[i,:,:,:,:,:]=np.sqrt(N_cells_sd[i,:,:,:,:,:]/(N_events-1))
    N_cells_sd_fraction[i,:,:,:,:,:]=np.sqrt(N_cells_sd_fraction[i,:,:,:,:,:]/(N_events-1))
    Non_empty_cells_sd[i]=np.sqrt(Non_empty_cells_sd[i]/(N_events-1))
if(verbose):
    end_time = timer()
    print("Done in "+tf.format(end_time-start_time)+" seconds")

# we transform the lists of 3D arrays into 4D arrays
# we do it one by one to save memory
T_arr=np.zeros((nt,10,nx,ny,nz),dtype=np.float64)
for i in range(nt):
    T_arr[i,:,:,:]=T[i][:,:,:,:]
T=None
en_per_part_arr=np.zeros((nt,nx,ny,nz),dtype=np.float64)
for i in range(nt):
    en_per_part_arr[i,:,:,:]=en_per_part[i][:,:,:]
en_per_part=None
X_arr=np.zeros((nt,nx,ny,nz),dtype=np.float64)
for i in range(nt):
    X_arr[i,:,:,:]=X[i][:,:,:]
X=None
Y_arr=np.zeros((nt,nx,ny,nz),dtype=np.float64)
for i in range(nt):
    Y_arr[i,:,:,:]=Y[i][:,:,:]
Y=None
XT_arr=np.zeros((nt,nx,ny,nz),dtype=np.float64)
for i in range(nt):
    XT_arr[i,:,:,:]=XT[i][:,:,:]
XT=None
RP_arr=np.zeros((nt,nx,ny,nz),dtype=np.float64)
for i in range(nt):
    RP_arr[i,:,:,:]=RP[i][:,:,:]
RP=None

if(verbose):
    print("Writing the final results in "+outputfile)
    start_time = timer()

if print_only_energy_density_evolution:
    i0=3
    j0=4
    k0=1
    with open(outputfile,"w") as po:
      for i in range(nt):
        #po.write('{:4.2f}'.format(tt[i])+"    "+'{:14.9f}'.format(T[i][0,i0,j0,k0])+"    "+'{:14.9f}'.format(eps[i][i0,j0,k0])+"\n")
        po.write('{:4.2f}'.format(tt[i])+"    "+'{:14.9f}'.format(T[i][0,i0,j0,k0])+"\n")
else:
    with open(outputfile,"wb") as po:
      pickle.dump((lattice,tt,elim,Xlim,Ylim,XT_lim,RP_lim,N_events,en_per_part_arr,T_arr,X_arr,Y_arr,XT_arr,RP_arr,\
      N_cells_avg,N_cells_sd,Non_empty_cells_avg,Non_empty_cells_sd,\
      N_cells_avg_fraction,N_cells_sd_fraction,N_clumps_avg,N_clumps_percent_tot,N_clumps_single_cell_percent_tot,N_clumps_single_cell_tot,N_clumps_nonempty_tot),po)

if(verbose):
    end_time = timer()
    print("Done in "+tf.format(end_time-start_time)+" seconds")
    print("All done in "+tf.format(end_time-init_start)+" seconds")


==> workflow/average_tmunu_vtk_grid.py <==
# version 0.1.1 - 13/10/2021 this program averages the Tmunu computed in VTK format

import fileinput
import math
import numpy as np
import sys
import os

gs=29
g2=gs*gs
g3=g2*gs
origin='{:3.1f}'.format(-gs/2.) #"-1.5"
data=np.zeros((10,g2,gs),dtype=np.float64)
gs_string='{:3d}'.format(gs)
g3_string='{:5d}'.format(g3)

# we get the name output directory
N_input_files = len(sys.argv) - 2

if N_input_files < 1:
    print('Syntax: ./extract_data.py <output file> <input file(s)>')
    sys.exit(1)

outfile = sys.argv[1]

#correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9

strings=[]
for i in range(N_input_files):
  with open(sys.argv[i+2],"r") as ipf:
        for k in range(0,8):
            strings.append(ipf.readline())
        for k in range(0,10):
            strings.append(ipf.readline())
            strings.append(ipf.readline())
            for j in range(g2):
                data[k,j,:]=data[k,j,:]+np.float64(ipf.readline().split())
        print("File "+sys.argv[i+2] +" read (#"+str(i)+")")


data=data/N_input_files
strings.reverse()

with open(outfile,"w") as ipf:
        for k in range(0,8):
            ipf.write(strings.pop())
        for k in range(0,10):
            ipf.write(strings.pop())
            ipf.write(strings.pop())
            for j in range(g2):
                for l in range(gs):
                    ipf.write('{:14.10f}'.format(data[k,j,l]))
                ipf.write("\n")


den=data[iT11,:,:]+data[iT22,:,:]+data[iT33,:,:]
num=abs(data[iT11,:,:]-data[iT22,:,:])+abs(data[iT11,:,:]-data[iT33,:,:])+abs(data[iT22,:,:]-data[iT33,:,:])
X_avg=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den!=0)
num=3*(abs(data[iT12,:,:])+abs(data[iT13,:,:])+abs(data[iT23,:,:]))
Y_avg=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den!=0)

def write_output(filename,quantity):
  with open(filename,"w") as ipf:
     ipf.write("# vtk DataFile Version 2.0\n")
     ipf.write("hadron_tmn_landau\n")
     ipf.write("ASCII\n")
     ipf.write("DATASET STRUCTURED_POINTS\n")
     ipf.write("DIMENSIONS"+gs_string+gs_string+gs_string+"\n")
     ipf.write("SPACING 1 1 1\n")
     ipf.write("ORIGIN "+origin+" "+origin+" "+origin+"\n")
     ipf.write("POINT_DATA "+g3_string+"\n")
     ipf.write("SCALARS X_p_an double 1\n")
     ipf.write("LOOKUP_TABLE default\n")
     for j in range(g2):
         for l in range(gs):
             ipf.write('{:14.10f}'.format(quantity[j,l]))
         ipf.write("\n")

write_output("X.vtk",X_avg)
write_output("Y.vtk",Y_avg)


==> workflow/combine_data.py <==
# combine_data.py - version 0.8.4 - 14/10/2021

# it works with analize_data v 0.8.x

import fileinput
import math
import numpy as np
import sys
import os
import pickle
from timeit import default_timer as timer

#if False it prints only error messages, if True it writes what it is doing at the moment and the intermediate results 
verbose=True

#function that combines two variances
def combvar(m1, m2, v1, v2, n1, n2):
    #m1 and m2 are the two means, v1 and v2 the two variances, n1 and n2 the number of elements in the two sets
    return (v1*(n1-1)+v2*(n2-1))/(n1+n2-1) + n1*n2*((m1-m2)**2)/((n1+n2)*(n1+n2-1))


if(verbose):
    init_start=timer()

#we parse the command line arguments
N_input_args=len(sys.argv)-1

if(N_input_args<2):
   print ('Syntax: ./combine_data.py <file data 1> [data 2] ... <outputfile>')
   print ("file data 1,2,3...N are the pickled files produced by analize_data.py")
   print ("outputfile is obviously the name of the output file with the results of the postprocessing")
   sys.exit(1)

#we get the name of input and output files
inputfiles=sys.argv[1:N_input_args]
n_input=len(inputfiles)
outputfile=sys.argv[N_input_args]

for n_i, infile in enumerate(inputfiles):
    if(infile[-3:]==".gz"):
       if(verbose):
           print("Opening gzipped file "+infile)
       pi=gzip.open(ifile,"rb")
    else:
        if(verbose):
             print("Opening file "+infile)
        pi=open(infile,"rb")

    indata=pickle.load(pi)
    pi.close()
    lattice,tt,elim,Xlim,Ylim,XT_lim,RP_lim,N_events,en_per_part,Tmunu,X,Y,XT,RP,N_cells_avg,N_cells_sd,\
    Non_empty_cells_avg,Non_empty_cells_sd,N_cells_avg_fraction,N_cells_sd_fraction,N_clumps_avg,N_clumps_percent_tot,N_clumps_single_cell_percent_tot,\
    N_clumps_single_cell_tot,N_clumps_nonempty_tot = indata[:]


    if(isinstance(N_clumps_avg,np.ndarray)):
        clumps_on=True
    else:
        clumps_on=False

    if(n_i==0):
        lattice_ref=lattice
        tt_ref=tt
        nt=len(tt)
        elim_ref=elim
        Xlim_ref=Xlim
        Ylim_ref=Ylim
        XT_lim_ref=XT_lim
        RP_lim_ref=RP_lim
        N_events_total=N_events
        Tmunu_total=Tmunu*N_events
        en_per_part_total=en_per_part*N_events
        X_total=X*N_events
        Y_total=Y*N_events
        XT_total=XT*N_events
        RP_total=RP*N_events
        N_cells_total=N_cells_avg*N_events
        variance_N_cells_total=N_cells_sd**2
        Non_empty_cells_total=Non_empty_cells_avg*N_events
        variance_total_non_empty_cells=Non_empty_cells_sd**2
        N_cells_fraction_total=N_cells_avg_fraction*N_events
        variance_total_fraction=N_cells_sd_fraction**2
        if(clumps_on):
            N_clumps_total=N_clumps_avg*N_events
            N_clumps_single_cell_total=N_clumps_single_cell_tot
            N_clumps_nonempty_total=N_clumps_nonempty_tot
            N_clumps_percent_total=N_clumps_percent_tot
            N_clumps_single_cell_percent_total=N_clumps_single_cell_percent_tot
    else:
        if(not np.array_equal(lattice_ref["dimensions"],lattice["dimensions"])):
            print("Error in file "+infile+": different lattice dimensions. Until now: "+str(lattice_ref["dimensions"])+", this time: "+str(lattice["dimensions"])+".\nI quit.")
            sys.exit(2)
        if(not np.array_equal(lattice_ref["spacing"],lattice["spacing"])):
            print("Error in file "+infile+": different lattice spacing. Until now: "+str(lattice_ref["spacing"])+", this time: "+str(lattice["spacing"])+".\nI quit.")
            sys.exit(2)
        if(not np.array_equal(lattice_ref["origin"],lattice["origin"])):
            print("Error in file "+infile+": different lattice origin. Until now: "+str(lattice_ref["origin"])+", this time: "+str(lattice["origin"])+".\nI quit.")
            sys.exit(2)
        if(elim!=elim_ref):
            print("Error in file "+infile+": different energy density tresholds. Until now: "+str(elim_ref)+", this time: "+str(elim)+".\nI quit.")
            sys.exit(2)
        if(Xlim!=Xlim_ref):
            print("Error in file "+infile+": different energy density tresholds. Until now: "+str(Xlim_ref)+", this time: "+str(Xlim)+".\nI quit.")
            sys.exit(2)
        if(Ylim!=Ylim_ref):
            print("Error in file "+infile+": different energy density tresholds. Until now: "+str(Ylim_ref)+", this time: "+str(Ylim)+".\nI quit.")
            sys.exit(2)
        if(XT_lim!=XT_lim_ref):
            print("Error in file "+infile+": different energy density tresholds. Until now: "+str(XT_lim_ref)+", this time: "+str(XT_lim)+".\nI quit.")
            sys.exit(2)
        if(RP_lim!=RP_lim_ref):
            print("Error in file "+infile+": different energy density tresholds. Until now: "+str(RP_lim_ref)+", this time: "+str(RP_lim)+".\nI quit.")
            sys.exit(2)
        N_events_old=N_events_total
        N_events_total=N_events_old+N_events
        Tmunu_total=Tmunu_total+Tmunu*N_events
        en_per_part_total=en_per_part_total+en_per_part*N_events
        X_total=X_total+X*N_events
        Y_total=Y_total+Y*N_events
        XT_total=XT_total+XT*N_events
        RP_total=RP_total+RP*N_events
        N_cells_avg_old=N_cells_total/N_events_old
        N_cells_total=N_cells_total+N_cells_avg*N_events
        N_cells_avg_fraction_old=N_cells_fraction_total/N_events_old
        N_cells_fraction_total=N_cells_fraction_total+N_cells_avg_fraction*N_events
        Non_empty_cells_avg_old=Non_empty_cells_total/N_events_old
        Non_empty_cells_total=Non_empty_cells_total+Non_empty_cells_avg*N_events

        variance_N_cells_total_old=variance_N_cells_total
        variance_N_cells_total_new=N_cells_sd**2
        variance_N_cells_total=combvar(N_cells_avg_old, N_cells_avg, variance_N_cells_total_old, variance_N_cells_total_new, N_events_old, N_events)

        variance_total_fraction_old=variance_total_fraction
        variance_total_fraction_new=N_cells_sd_fraction**2
        variance_total_fraction=combvar(N_cells_avg_fraction_old, N_cells_avg_fraction, variance_total_fraction_old, variance_total_fraction_new, N_events_old, N_events)

        variance_total_non_empty_cells_old=variance_total_non_empty_cells
        variance_total_non_empty_cells_new=Non_empty_cells_sd**2
        variance_total_non_empty_cells=combvar(Non_empty_cells_avg_old, Non_empty_cells_avg, variance_total_non_empty_cells_old, variance_total_non_empty_cells_new, N_events_old, N_events)

        if(clumps_on):
            N_clumps_total=N_clumps_total+N_clumps_avg*N_events
            N_clumps_single_cell_total=N_clumps_single_cell_total+N_clumps_single_cell_tot
            N_clumps_nonempty_total=N_clumps_nonempty_total+N_clumps_nonempty_tot
            N_clumps_percent_total=N_clumps_percent_total+N_clumps_percent_tot
            N_clumps_single_cell_percent_total=N_clumps_single_cell_percent_total+N_clumps_single_cell_percent_tot

N_events=N_events_total
Tmunu=Tmunu_total/N_events
en_per_part=en_per_part_total/N_events
X=X_total/N_events
Y=Y_total/N_events
XT=XT_total/N_events
RP=RP_total/N_events
N_cells_avg=N_cells_total/N_events
N_cells_sd=np.sqrt(variance_N_cells_total)
Non_empty_cells_avg=Non_empty_cells_total/N_events
Non_empty_cells_sd=np.sqrt(variance_total_non_empty_cells)
N_cells_avg_fraction=N_cells_fraction_total/N_events
N_cells_sd_fraction=np.sqrt(variance_total_fraction)

if(clumps_on):
    N_clumps_avg=N_clumps_total/N_events
else: #we print these variables anyway, albeit in a way that minimize memory space usage
    N_clumps_avg=0
    N_clumps_nonempty_total=0
    N_clumps_single_cell_total=0
    N_clumps_percent_total=0
    N_clumps_single_cell_percent_total=0


with open(outputfile,"wb") as po:
    pickle.dump((lattice,tt,elim,Xlim,Ylim,XT_lim,RP_lim,N_events,en_per_part,Tmunu,X,Y,XT,RP,N_cells_avg,N_cells_sd,\
    Non_empty_cells_avg,Non_empty_cells_sd,N_cells_avg_fraction,N_cells_sd_fraction,N_clumps_avg,N_clumps_percent_total,N_clumps_single_cell_percent_total,N_clumps_single_cell_total,N_clumps_nonempty_total),po)


==> workflow/create_pickled_list_of_files_to_analize.py <==
import pickle
infiles={}
#0
infiles["C_Elab_2_b_0_1_2"] = ("results_C_Elab_2.pickle.gz" ,"C+C, "+r"$\mathrm{E}_{\mathrm{lab}}$"+"=2AGeV, b=0-1.2fm ")

#1
infiles["ArKCl_Elab_1_756_b_0_1_784"] = ("results_ArKCl_Elab_1_756.pickle.gz" ,"Ar+KCl, "+r"$\mathrm{E}_{\mathrm{lab}}$"+"=1.756AGeV, b=0-1.784fm ")

#2
infiles["Ag_Elab_1_58_b_0_2_44"] = ("results_Ag_Elab_1_58.pickle.gz" ,"Ag+Ag, "+r"$\mathrm{E}_{\mathrm{lab}}$"+"=1.58AGeV, b=0-2.44fm ")

#3
infiles["Au_Elab_1_23_b_0_3_3"] = ("results_Au_Elab_1_23_centr.pickle.gz","Au+Au, "+r"$\mathrm{E}_{\mathrm{lab}}$"+"=1.23AGeV, b=0-3.3fm ")

#4
infiles["Au_Elab_1_23_b_3_6"] = ("results_Au_Elab_1_23_semic.pickle.gz","Au+Au, "+r"$\mathrm{E}_{\mathrm{lab}}$"+"=1.23AGeV, b=3.3-6.6fm ")

#5
infiles["Au_Elab_1_23_b_6_10"] = ("results_Au_Elab_1_23_per.pickle.gz","Au+Au, "+r"$\mathrm{E}_{\mathrm{lab}}$"+"=1.23AGeV, b=6.6-10.4fm ")

#6
infiles["Au_Elab_3_4_b_0_3_3"] = ("results_Au_Elab_3_4.pickle.gz","Au+Au, "+r"$\mathrm{E}_{\mathrm{lab}}$"+"=3.4AGeV, b=0-3.3fm ")

#7
infiles["Au_Elab_8_b_0_3_3"] = ("results_Au_Elab_8.pickle.gz","Au+Au, "+r"$\mathrm{E}_{\mathrm{lab}}$"+"=8AGeV, b=0-3.3fm ")

#8
infiles["Au_Elab_12_b_0_3_3"] = ("results_Au_Elab_12.pickle.gz","Au+Au, "+r"$\mathrm{E}_{\mathrm{lab}}$"+"=12AGeV, b=0-3.3fm ")

#9
infiles["Au_Ecm_7_7_b_0_3_3"] = ("results_Au_Ecm_7_7.pickle.gz","Au+Au, "+r"$\sqrt{s_{\mathrm{NN}}}$"+"=7.7GeV, b=0-3.3fm ")

# all
with open("all.pickle","wb") as outf:
    pickle.dump(infiles,outf)

# light ions dictionary
keys_to_use = ["C_Elab_2_b_0_1_2","ArKCl_Elab_1_756_b_0_1_784","Ag_Elab_1_58_b_0_2_44","Au_Elab_1_23_b_0_3_3"]
selected = { key : infiles[key] for key in keys_to_use }
with open("lh_list.pickle","wb") as outf:
    pickle.dump(selected,outf)

# Au+Au energy scan dictionary
keys_to_use = ["Au_Elab_1_23_b_0_3_3","Au_Elab_3_4_b_0_3_3","Au_Elab_8_b_0_3_3","Au_Elab_12_b_0_3_3","Au_Ecm_7_7_b_0_3_3"]
selected = { key : infiles[key] for key in keys_to_use }
with open("enscan_list.pickle","wb") as outf:
    pickle.dump(selected,outf)

# Au+Au centrality dependence dictionary
keys_to_use = ["Au_Elab_1_23_b_0_3_3","Au_Elab_1_23_b_3_6","Au_Elab_1_23_b_6_10"]
selected = { key : infiles[key] for key in keys_to_use }
with open("centr_dep_list.pickle","wb") as outf:
    pickle.dump(selected,outf)

# half list dictionary 1
keys_to_use = ["C_Elab_2_b_0_1_2","ArKCl_Elab_1_756_b_0_1_784","Ag_Elab_1_58_b_0_2_44","Au_Elab_1_23_b_0_3_3","Au_Elab_1_23_b_3_6"]
selected = { key : infiles[key] for key in keys_to_use }
with open("half1.pickle","wb") as outf:
    pickle.dump(selected,outf)

# half list dictionary 2
keys_to_use = ["Au_Elab_1_23_b_6_10","Au_Elab_3_4_b_0_3_3","Au_Elab_8_b_0_3_3","Au_Elab_12_b_0_3_3","Au_Ecm_7_7_b_0_3_3"]
selected = { key : infiles[key] for key in keys_to_use }
with open("half2.pickle","wb") as outf:
    pickle.dump(selected,outf)

# fig 17
keys_to_use = ["C_Elab_2_b_0_1_2","ArKCl_Elab_1_756_b_0_1_784","Ag_Elab_1_58_b_0_2_44","Au_Elab_1_23_b_6_10","Au_Elab_1_23_b_3_6","Au_Elab_1_23_b_0_3_3","Au_Elab_3_4_b_0_3_3","Au_Elab_8_b_0_3_3","Au_Elab_12_b_0_3_3","Au_Ecm_7_7_b_0_3_3"]
selected = { key : infiles[key] for key in keys_to_use }
with open("volume_absolute.pickle","wb") as outf:
    pickle.dump(selected,outf)

# fig 18
keys_to_use = ["C_Elab_2_b_0_1_2","ArKCl_Elab_1_756_b_0_1_784","Ag_Elab_1_58_b_0_2_44","Au_Elab_3_4_b_0_3_3","Au_Elab_8_b_0_3_3","Au_Elab_12_b_0_3_3","Au_Ecm_7_7_b_0_3_3","Au_Elab_1_23_b_0_3_3","Au_Elab_1_23_b_3_6","Au_Elab_1_23_b_6_10"]
selected = { key : infiles[key] for key in keys_to_use }
with open("volume_ratio.pickle","wb") as outf:
    pickle.dump(selected,outf)


==> workflow/create_pickled_list_of_files_to_analize_num_events.py <==
import pickle
infiles={}
#0
infiles["Au_Elab_1_23_3e"] = ("results_Au_Elab_1_23_3e.pickle.gz","3 events ")

#1
infiles["Au_Elab_1_23_15e"] = ("results_Au_Elab_1_23_15e.pickle.gz","15 events ")

#2
infiles["Au_Elab_1_23_90e"] = ("results_Au_Elab_1_23_90e.pickle.gz","90 events ")

#3
infiles["Au_Elab_1_23_360e"] = ("results_Au_Elab_1_23_360e.pickle.gz","360 events ")

#4
infiles["Au_Elab_1_23_1080e"] = ("results_Au_Elab_1_23_centr.pickle.gz","1080 events ")


with open("num_events_dep.pickle","wb") as outf:
    pickle.dump(infiles,outf)



==> workflow/make_1D_plots_at_center_vs_time_production_version_1.5.1.py <==
# production version 1.5.1 - 14/12/2021 this program plots the constraints vs time in the center of the grid and saves the plotted data in ascii files

import fileinput
import math
import numpy as np
import sys
import os
import pickle
import matplotlib
import gzip
import gc
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.pyplot as plt
from matplotlib.colors import DivergingNorm

matplotlib.use('Agg')

# we get the name output directory
N_input_files = len(sys.argv) - 1

# the pickled list of input files must be created with create_pickled_list_of_files_to_analize.py
if N_input_files != 2:
    print('Syntax: ./make_1D_plots_at_center_vs_time.py <pickled list of input files> <output directory>')
    sys.exit(1)

# path of the file containing the pickled list of input files
datafiles_list = sys.argv[1]

# directory of the file containing the pickled list of input files
datapath = os.path.split(datafiles_list)[0]+"/"

# we check if the directory with the data exists
if not os.path.exists(datafiles_list):
    print("Error, the file " + datafiles_list + " that should contain the list of input data files does not exist!")
    sys.exit(1)

# we use a dictionary for the files to be analized
# the key will enter in the output filenames
# the values are a tuple with: 0) the name of the files 1) a string with the common part of the plot titles
# this dictionary is save in a pickled datafile that it is used also by other python scripts
with open(datafiles_list,"rb") as inputfiles:
    infiles=pickle.load(inputfiles)

# parameters for the plots
plt.rcParams.update({'font.size': 16})
plt.rc('legend',fontsize=12)
fig_size = plt.rcParams["figure.figsize"]
fig_size[0] = 11
fig_size[1] = 6
plt.rcParams["figure.figsize"] = fig_size
colors = ("crimson", "darkorange", "olive", "forestgreen", "blue")
linestyles = ((0, ()),(0, (5, 5)),(0, (1, 1)),(0, (3, 1, 1, 1)),(0, (3, 1, 1, 1, 1, 1)))

# minimum pressure for considering a certain cell part of the system (in GeV/fm^3)
pmin = 1.e-4

#correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9


od = sys.argv[2]
if (not os.path.exists(od)):
    os.mkdir(od)

eps_dict={}
en_per_part_dict={}
X_dict={}
Y_dict={}
X_ae_dict={}
Y_ae_dict={}
XT_dict={}
RP_dict={}
XT_ae_dict={}
RP_ae_dict={}
tt_dict={}

for key, value in infiles.items():
    if (value[0][-3:] == ".gz"):
        print("Opening gzipped file " + datapath + value[0])
        fx = gzip.open(datapath + value[0], "rb")
    else:
        print("Opening file " + datapath + value[0])
        fx = open(datapath + value[0], "rb")

    data = pickle.load(fx)
    fx.close()

    lattice, tt, elim, Xlim, Ylim, XT_lim, RP_lim, N_events, en_per_part, Tmunu, X, Y, XT, RP, \
    N_cells_avg, N_cells_sd, Non_empty_cells_avg, Non_empty_cells_sd, N_cells_avg_fraction, \
    N_cells_sd_fraction,N_clumps_avg, N_clumps_percent_avg, N_clumps_single_cell_percent_tot, \
    N_clumps_single_cells_tot,N_clumps_empty_tot = data[:]
    
    tt_dict[key]=np.copy(tt)

    i0=int(math.floor(lattice["dimensions"][0]/2))
    j0=int(math.floor(lattice["dimensions"][1]/2))
    k0=int(math.floor(lattice["dimensions"][2]/2))

    den=Tmunu[:,iT11,:,:,:]+Tmunu[:,iT22,:,:,:]+Tmunu[:,iT33,:,:,:]
    num=abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT22,:,:,:])+abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT33,:,:,:])+abs(Tmunu[:,iT33,:,:,:]-Tmunu[:,iT22,:,:,:])
    X_ae_arr=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)
    X_ae_dict[key]=np.copy(X_ae_arr[:,i0,j0,k0])

    num=3*(abs(Tmunu[:,iT12,:,:,:])+abs(Tmunu[:,iT13,:,:,:])+abs(Tmunu[:,iT23,:,:,:]))
    Y_ae_arr=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)
    Y_ae_dict[key]=np.copy(Y_ae_arr[:,i0,j0,k0])

    eps_dict[key]=np.copy(Tmunu[:,iT00,i0,j0,k0])
    en_per_part_dict[key]=np.copy(en_per_part[:,i0,j0,k0])
    X_dict[key]=np.copy(X[:,i0,j0,k0])
    Y_dict[key]=np.copy(Y[:,i0,j0,k0])
    XT_dict[key]=np.copy(XT[:,i0,j0,k0])
    RP_dict[key]=np.copy(RP[:,i0,j0,k0])
   
    del lattice
    del tt
    del Xlim
    del Ylim
    del XT_lim
    del RP_lim
    del N_events
    del Tmunu
    del en_per_part
    del X
    del Y
    del XT
    del RP
    del N_cells_avg
    del N_cells_sd
    del Non_empty_cells_avg
    del Non_empty_cells_sd
    del N_cells_avg_fraction
    del N_cells_sd_fraction
    del N_clumps_avg
    del N_clumps_percent_avg
    del N_clumps_single_cell_percent_tot
    del N_clumps_single_cells_tot
    del N_clumps_empty_tot
    del data
    del num
    del Y_ae_arr
    del X_ae_arr
    del den
    gc.collect()

# plotted time range
time_start=0
time_end=25


# now we make the plots
# energy density

fout=open(od + "/energy_density_evolution_at_grid_center.dat","w")
sp="    "
#plt.title("Energy density in the center of the grid")
plt.xlabel('t [fm]')
plt.ylabel(r'$\varepsilon$ [GeV/fm$^3$]')
plt.xlim(time_start, time_end)
i=0
for key, value in infiles.items():    
    plt.plot(tt_dict[key], eps_dict[key], color=colors[i], linewidth=2, linestyle=linestyles[i], label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# 1-time [fm]      2-energy density [GeV/fm^3]\n\n")
    for mm in range(len(tt_dict[key][:])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm])+sp+'{:11.9e}'.format(eps_dict[key][mm])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/energy_density_evolution_at_grid_center.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/energy_density_evolution_at_grid_center.pdf", pad_inches=0.)
plt.close('all')


# energy per baryon
#plt.title("Energy per net baryon in the center of the grid")
fout=open(od + "/energy_per_net_baryon_evolution_at_grid_center.dat","w")
plt.xlabel('t [fm]')
plt.ylabel(r'$\varepsilon$ [MeV]')
plt.xlim(time_start, time_end)
i=0
for key, value in infiles.items():    
    plt.plot(tt_dict[key], 1000*en_per_part_dict[key], color=colors[i], linewidth=2, linestyle=linestyles[i], label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# 1-time [fm]      2-energy per net baryon [MeV]\n\n")
    for mm in range(len(tt_dict[key][:])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm])+sp+'{:10.6e}'.format(1000*en_per_part_dict[key][mm])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/energy_per_net_baryon_evolution_at_grid_center.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/energy_per_net_baryon_evolution_at_grid_center.pdf", pad_inches=0.)
plt.close('all')

# X (avg single events)
#plt.title("Pressure anisotropy (average of single events)")
fout=open(od + "/X_ebe_evolution_at_grid_center_avg_single_events.dat","w")
plt.xlabel('t [fm]')
plt.ylabel("Pressure anisotropy $X_{ebe}$")
plt.xlim(time_start, time_end)
plt.ylim(0,2)
i=0
for key, value in infiles.items():    
    if (key == "C_Elab_2_b_0_1_2"):
        time_stop = np.argmin(abs(np.array(tt_dict[key])-10))+1
    elif (key == "ArKCl_Elab_1_756_b_0_1_784"):
        time_stop = np.argmin(abs(np.array(tt_dict[key])-17))+1
    else:
        time_stop = np.argmin(abs(np.array(tt_dict[key])-time_end))+1

    plt.plot(tt_dict[key][:time_stop], X_dict[key][:time_stop], color=colors[i], linewidth=2, linestyle=linestyles[i], label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# 1-time [fm]      2-X_ebe (average many single events)\n\n")
    for mm in range(len(tt_dict[key][:time_stop])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm])+sp+'{:10.6e}'.format(X_dict[key][mm])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/X_ebe_evolution_at_grid_center_avg_single_events.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/X_ebe_evolution_at_grid_center_avg_single_events.pdf", pad_inches=0.)
plt.close('all')

# Y (avg single events)
#plt.title("Off diagonality (average of single events)")
fout=open(od + "/Y_ebe_evolution_at_grid_center_avg_single_events.dat","w")
plt.xlabel('t [fm]')
plt.ylabel("Off-diagonality $Y_{ebe}$")
plt.xlim(time_start, time_end)
plt.ylim(0,1.75)
i=0
for key, value in infiles.items():    
    if (key == "C_Elab_2_b_0_1_2"):
        time_stop = np.argmin(abs(np.array(tt_dict[key])-10))+1
    elif (key == "ArKCl_Elab_1_756_b_0_1_784"):
        time_stop = np.argmin(abs(np.array(tt_dict[key])-17))+1
    else:
        time_stop = np.argmin(abs(np.array(tt_dict[key])-time_end))+1
    plt.plot(tt_dict[key][:time_stop], Y_dict[key][:time_stop], color=colors[i], linewidth=2, linestyle=linestyles[i], label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# 1-time [fm]      2-Y_ebe (average many single events)\n\n")
    for mm in range(len(tt_dict[key][:time_stop])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm])+sp+'{:10.6e}'.format(Y_dict[key][mm])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/Y_ebe_evolution_at_grid_center_avg_single_events.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/Y_ebe_evolution_at_grid_center_avg_single_events.pdf", pad_inches=0.)
plt.close('all')

# X (avg Tmunu)
#plt.title("Pressure anisotropy (from average "+r"$T^{\mu\nu}$"+")")
fout=open(od + "/X_evolution_at_grid_center_avg_Tmunu.dat","w")
plt.xlabel('t [fm]')
plt.ylabel("Pressure anisotropy $X$")
plt.xlim(time_start, time_end)
plt.ylim(0,2)
i=0
for key, value in infiles.items():    
    plt.plot(tt_dict[key][:], X_ae_dict[key][:], color=colors[i], linewidth=2, linestyle=linestyles[i], label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# 1-time [fm]      2-X (average T^{\mu\nu})\n\n")
    for mm in range(len(tt_dict[key][:])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm])+sp+'{:10.6e}'.format(X_ae_dict[key][mm])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/X_evolution_at_grid_center_avg_Tmunu.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/X_evolution_at_grid_center_avg_Tmunu.pdf", pad_inches=0.)
plt.close('all')

# Y (avg Tmunu)
#plt.title("Off diagonality (from average "+r"$T^{\mu\nu}$"+")")
fout=open(od + "/Y_evolution_at_grid_center_avg_Tmunu.dat","w")
plt.xlabel('t [fm]')
plt.ylabel("Off-diagonality $Y$")
plt.xlim(time_start, time_end)
plt.ylim(0,0.5)
i=0
for key, value in infiles.items():    
    plt.plot(tt_dict[key][:], Y_ae_dict[key][:], color=colors[i], linewidth=2, linestyle=linestyles[i],
                         label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# 1-time [fm]      2-Y (average T^{\mu\nu})\n\n")
    for mm in range(len(tt_dict[key][:])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm])+sp+'{:10.6e}'.format(Y_ae_dict[key][mm])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/Y_evolution_at_grid_center_avg_Tmunu.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/Y_evolution_at_grid_center_avg_Tmunu.pdf", pad_inches=0.)
plt.close('all')


==> workflow/make_1D_plots_at_center_vs_time_production_version_1.6.0.py <==
# production version 1.5.1 - 14/12/2021 this program plots the constraints vs time in the center of the grid and saves the plotted data in ascii files

import fileinput
import math
import numpy as np
import sys
import os
import pickle
import matplotlib
import gzip
import gc
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.pyplot as plt
from matplotlib.colors import DivergingNorm

matplotlib.use('Agg')

# we get the name output directory
N_input_files = len(sys.argv) - 1

# the pickled list of input files must be created with create_pickled_list_of_files_to_analize.py
if N_input_files != 2:
    print('Syntax: ./make_1D_plots_at_center_vs_time.py <pickled list of input files> <output directory>')
    sys.exit(1)

# path of the file containing the pickled list of input files
datafiles_list = sys.argv[1]

# directory of the file containing the pickled list of input files
datapath = os.path.split(datafiles_list)[0]+"/"

# we check if the directory with the data exists
if not os.path.exists(datafiles_list):
    print("Error, the file " + datafiles_list + " that should contain the list of input data files does not exist!")
    sys.exit(1)

# we use a dictionary for the files to be analized
# the key will enter in the output filenames
# the values are a tuple with: 0) the name of the files 1) a string with the common part of the plot titles
# this dictionary is save in a pickled datafile that it is used also by other python scripts
with open(datafiles_list,"rb") as inputfiles:
    infiles=pickle.load(inputfiles)

# parameters for the plots
plt.rcParams.update({'font.size': 16})
plt.rc('legend',fontsize=12)
fig_size = plt.rcParams["figure.figsize"]
fig_size[0] = 11
fig_size[1] = 6
plt.rcParams["figure.figsize"] = fig_size
colors = ("crimson", "darkorange", "olive", "forestgreen", "blue")
linestyles = ((0, ()),(0, (5, 5)),(0, (1, 1)),(0, (3, 1, 1, 1)),(0, (3, 1, 1, 1, 1, 1)))

# minimum pressure for considering a certain cell part of the system (in GeV/fm^3)
pmin = 1.e-4

#correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9


od = sys.argv[2]
if (not os.path.exists(od)):
    os.mkdir(od)

eps_dict={}
en_per_part_dict={}
X_dict={}
Y_dict={}
X_ae_dict={}
Y_ae_dict={}
XT_dict={}
RP_dict={}
XT_ae_dict={}
RP_ae_dict={}
tt_dict={}

for key, value in infiles.items():
    if (value[0][-3:] == ".gz"):
        print("Opening gzipped file " + datapath + value[0])
        fx = gzip.open(datapath + value[0], "rb")
    else:
        print("Opening file " + datapath + value[0])
        fx = open(datapath + value[0], "rb")

    data = pickle.load(fx)
    fx.close()

    lattice, tt, elim, Xlim, Ylim, XT_lim, RP_lim, N_events, en_per_part, Tmunu, X, Y, XT, RP, \
    N_cells_avg, N_cells_sd, Non_empty_cells_avg, Non_empty_cells_sd, N_cells_avg_fraction, \
    N_cells_sd_fraction,N_clumps_avg, N_clumps_percent_avg, N_clumps_single_cell_percent_tot, \
    N_clumps_single_cells_tot,N_clumps_empty_tot = data[:]
    
    tt_dict[key]=np.copy(tt)

    i0=int(math.floor(lattice["dimensions"][0]/2))
    j0=int(math.floor(lattice["dimensions"][1]/2))
    k0=int(math.floor(lattice["dimensions"][2]/2))

    den=Tmunu[:,iT11,:,:,:]+Tmunu[:,iT22,:,:,:]+Tmunu[:,iT33,:,:,:]
    num=abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT22,:,:,:])+abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT33,:,:,:])+abs(Tmunu[:,iT33,:,:,:]-Tmunu[:,iT22,:,:,:])
    X_ae_arr=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)
    X_ae_dict[key]=np.copy(X_ae_arr[:,i0,j0,k0])

    num=3*(abs(Tmunu[:,iT12,:,:,:])+abs(Tmunu[:,iT13,:,:,:])+abs(Tmunu[:,iT23,:,:,:]))
    Y_ae_arr=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)
    Y_ae_dict[key]=np.copy(Y_ae_arr[:,i0,j0,k0])

    eps_dict[key]=np.copy(Tmunu[:,iT00,i0,j0,k0])
    en_per_part_dict[key]=np.copy(en_per_part[:,i0,j0,k0])
    X_dict[key]=np.copy(X[:,i0,j0,k0])
    Y_dict[key]=np.copy(Y[:,i0,j0,k0])
    XT_dict[key]=np.copy(XT[:,i0,j0,k0])
    RP_dict[key]=np.copy(RP[:,i0,j0,k0])
   
    del lattice
    del tt
    del Xlim
    del Ylim
    del XT_lim
    del RP_lim
    del N_events
    del Tmunu
    del en_per_part
    del X
    del Y
    del XT
    del RP
    del N_cells_avg
    del N_cells_sd
    del Non_empty_cells_avg
    del Non_empty_cells_sd
    del N_cells_avg_fraction
    del N_cells_sd_fraction
    del N_clumps_avg
    del N_clumps_percent_avg
    del N_clumps_single_cell_percent_tot
    del N_clumps_single_cells_tot
    del N_clumps_empty_tot
    del data
    del num
    del Y_ae_arr
    del X_ae_arr
    del den
    gc.collect()

# plotted time range
time_start=0
time_end=25


# now we make the plots
# energy density

fout=open(od + "/energy_density_evolution_at_grid_center.dat","w")
sp="    "
#plt.title("Energy density in the center of the grid")
plt.xlabel('t [fm]')
plt.ylabel(r'$\varepsilon$ [GeV/fm$^3$]')
plt.xlim(time_start, time_end)
i=0
for key, value in infiles.items():    
    plt.plot(tt_dict[key], eps_dict[key], color=colors[i], linewidth=2, linestyle=linestyles[i], label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# 1-time [fm]      2-energy density [GeV/fm^3]\n\n")
    for mm in range(len(tt_dict[key][:])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm])+sp+'{:11.9e}'.format(eps_dict[key][mm])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/energy_density_evolution_at_grid_center.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/energy_density_evolution_at_grid_center.pdf", pad_inches=0.)
plt.close('all')


# energy per baryon
#plt.title("Energy per net baryon in the center of the grid")
fout=open(od + "/energy_per_net_baryon_evolution_at_grid_center.dat","w")
plt.xlabel('t [fm]')
plt.ylabel(r'$\varepsilon$ [MeV]')
plt.xlim(time_start, time_end)
i=0
for key, value in infiles.items():    
    plt.plot(tt_dict[key], 1000*en_per_part_dict[key], color=colors[i], linewidth=2, linestyle=linestyles[i], label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# 1-time [fm]      2-energy per net baryon [MeV]\n\n")
    for mm in range(len(tt_dict[key][:])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm])+sp+'{:10.6e}'.format(1000*en_per_part_dict[key][mm])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/energy_per_net_baryon_evolution_at_grid_center.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/energy_per_net_baryon_evolution_at_grid_center.pdf", pad_inches=0.)
plt.close('all')

# X (avg single events)
#plt.title("Pressure anisotropy (average of single events)")
fout=open(od + "/X_ebe_evolution_at_grid_center_avg_single_events.dat","w")
plt.xlabel('t [fm]')
plt.ylabel("Pressure anisotropy $X_{ebe}$")
plt.xlim(time_start, time_end)
plt.ylim(0,2)
i=0
for key, value in infiles.items():    
    if (key == "C_Elab_2_b_0_1_2"):
        time_stop = np.argmin(abs(np.array(tt_dict[key])-10))+1
    elif (key == "ArKCl_Elab_1_756_b_0_1_784"):
        time_stop = np.argmin(abs(np.array(tt_dict[key])-17))+1
    else:
        time_stop = np.argmin(abs(np.array(tt_dict[key])-time_end))+1

    plt.plot(tt_dict[key][:time_stop], X_dict[key][:time_stop], color=colors[i], linewidth=2, linestyle=linestyles[i], label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# 1-time [fm]      2-X_ebe (average many single events)\n\n")
    for mm in range(len(tt_dict[key][:time_stop])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm])+sp+'{:10.6e}'.format(X_dict[key][mm])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/X_ebe_evolution_at_grid_center_avg_single_events.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/X_ebe_evolution_at_grid_center_avg_single_events.pdf", pad_inches=0.)
plt.close('all')

# Y (avg single events)
#plt.title("Off diagonality (average of single events)")
fout=open(od + "/Y_ebe_evolution_at_grid_center_avg_single_events.dat","w")
plt.xlabel('t [fm]')
plt.ylabel("Off-diagonality $Y_{ebe}$")
plt.xlim(time_start, time_end)
plt.ylim(0,1.75)
i=0
for key, value in infiles.items():    
    if (key == "C_Elab_2_b_0_1_2"):
        time_stop = np.argmin(abs(np.array(tt_dict[key])-10))+1
    elif (key == "ArKCl_Elab_1_756_b_0_1_784"):
        time_stop = np.argmin(abs(np.array(tt_dict[key])-17))+1
    else:
        time_stop = np.argmin(abs(np.array(tt_dict[key])-time_end))+1
    plt.plot(tt_dict[key][:time_stop], Y_dict[key][:time_stop], color=colors[i], linewidth=2, linestyle=linestyles[i], label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# 1-time [fm]      2-Y_ebe (average many single events)\n\n")
    for mm in range(len(tt_dict[key][:time_stop])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm])+sp+'{:10.6e}'.format(Y_dict[key][mm])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/Y_ebe_evolution_at_grid_center_avg_single_events.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/Y_ebe_evolution_at_grid_center_avg_single_events.pdf", pad_inches=0.)
plt.close('all')

# X (avg Tmunu)
#plt.title("Pressure anisotropy (from average "+r"$T^{\mu\nu}$"+")")
fout=open(od + "/X_evolution_at_grid_center_avg_Tmunu.dat","w")
plt.xlabel('t [fm]')
plt.ylabel("Pressure anisotropy $X$")
plt.xlim(time_start, time_end)
plt.ylim(0,2)
i=0
for key, value in infiles.items():    
    plt.plot(tt_dict[key][:], X_ae_dict[key][:], color=colors[i], linewidth=2, linestyle=linestyles[i], label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# 1-time [fm]      2-X (average T^{\mu\nu})\n\n")
    for mm in range(len(tt_dict[key][:])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm])+sp+'{:10.6e}'.format(X_ae_dict[key][mm])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/X_evolution_at_grid_center_avg_Tmunu.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/X_evolution_at_grid_center_avg_Tmunu.pdf", pad_inches=0.)
plt.close('all')

# Y (avg Tmunu)
#plt.title("Off diagonality (from average "+r"$T^{\mu\nu}$"+")")
fout=open(od + "/Y_evolution_at_grid_center_avg_Tmunu.dat","w")
plt.xlabel('t [fm]')
plt.ylabel("Off-diagonality $Y$")
plt.xlim(time_start, time_end)
plt.ylim(0,0.5)
i=0
for key, value in infiles.items():    
    plt.plot(tt_dict[key][:], Y_ae_dict[key][:], color=colors[i], linewidth=2, linestyle=linestyles[i],
                         label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# 1-time [fm]      2-Y (average T^{\mu\nu})\n\n")
    for mm in range(len(tt_dict[key][:])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm])+sp+'{:10.6e}'.format(Y_ae_dict[key][mm])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/Y_evolution_at_grid_center_avg_Tmunu.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/Y_evolution_at_grid_center_avg_Tmunu.pdf", pad_inches=0.)
plt.close('all')

fout=open(od + "/energy_density_evolution_at_grid_center_scaled.dat","w")
sp="    "
#plt.title("Energy density in the center of the grid")
plt.xlabel('t/t$_{max}$')
plt.ylabel(r'$\varepsilon/\varepsilon_{max}$')
plt.xlim(0, 15)
i=0
for key, value in infiles.items():    
    idx_max=np.argmax(eps_dict[key])
    time_of_max=tt_dict[key][idx_max]
    energy_max=np.amax(eps_dict[key])
    plt.plot(tt_dict[key]/time_of_max, eps_dict[key]/energy_max, color=colors[i], linewidth=2, linestyle=linestyles[i], label=value[1])
    i=i+1
    if (i>1):
         fout.write("\n\n\n")
    fout.write("# "+value[1]+"\n")
    fout.write("# time of maximum: "+'{:6.4f}'.format(time_of_max)+"\n") 
    fout.write("# max of energy density: "+'{:7.5f}'.format(time_of_max)+"\n") 
    fout.write("# 1-time / time of max energy density       2-energy density / max of energy density\n\n")
    for mm in range(len(tt_dict[key][:])):
        if ((tt_dict[key][mm]>=time_start) and (tt_dict[key][mm]<=time_end)):
            fout.write('{:5.3f}'.format(tt_dict[key][mm]/time_of_max)+sp+'{:11.9e}'.format(eps_dict[key][mm]/energy_max)+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/energy_density_evolution_at_grid_center_scaled.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/energy_density_evolution_at_grid_center_scaled.pdf", pad_inches=0.)
plt.close('all')


==> workflow/make_1D_plots_percentage_XY_vs_time_production_version_1.5.1.py <==
# version 1.5.1 - 27/12/2021 this program plots the percentage of cells of the fireball with respect to time, under different max values of
# pressure anisotropy and T^munu off diagonality

import fileinput
import math
import numpy as np
import sys
import os
import pickle
import matplotlib
import gzip
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.pyplot as plt
from matplotlib.pyplot import cm
#from itertools import cycle

matplotlib.use('Agg')

# minimum pressure for considering a certain point part of the system (in GeV/fm^3)
pmin = 1.e-4

# we get the name output directory
N_input_files = len(sys.argv) - 1

# the pickled list of input files must be created with create_pickled_list_of_files_to_analize.py
if N_input_files != 2:
    print('Syntax: ./make_1D_plots_percentage_XY_vs_time.py <pickled input file list> <output directory>')
    sys.exit(1)

# path of the file containing the pickled list of input files
datafiles_list = sys.argv[1]

# directory of the file containing the pickled list of input files
datapath = os.path.split(datafiles_list)[0]+"/"

# we check if the directory with the data exists
if not os.path.exists(datafiles_list):
    print("Error, the file " + datafiles_list + " that should contain the list of input data files does not exist!")
    sys.exit(1)

# we use a dictionary for the files to be analized
# the key will enter in the output filenames
# the values are a tuple with: 0) the name of the files 1) a string with the common part of the plot titles
# this dictionary is save in a pickled datafile that it is used also by other python scripts
with open(datafiles_list,"rb") as inputfiles:
    infiles=pickle.load(inputfiles)

# parameters for the plots
plt.rcParams.update({'font.size': 16})
plt.rcParams.update({'legend.fontsize': 12})
fig_size = plt.rcParams["figure.figsize"]
fig_size[0] = 8
fig_size[1] = 6
plt.rcParams["figure.figsize"] = fig_size
colors_line = ("forestgreen","blue","red","orange","darkviolet")
linestyles = ('solid','dashed','dashdot','dotted',(0, (3, 5, 1, 5, 1, 5)),(0, (3, 1, 1, 1)))
# we need color bands only for plots with three curves
colors_band = ("greenyellow","blueviolet","darkorange")

od = sys.argv[2]
if (not os.path.exists(od)):
    os.mkdir(od)

# correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9

# dictionary with the results in the case of average T^munu only
res_avgT={}
time_dict={}
max_nt=0

for key, value in infiles.items():
    if (value[0][-3:] == ".gz"):
        print("Opening gzipped file " + datapath + value[0])
        fx = gzip.open(datapath + value[0], "rb")
    else:
        print("Opening file " + datapath + value[0])
        fx = open(datapath + value[0], "rb")

    data = pickle.load(fx)
    fx.close()

    lattice, tt, elim, Xlim, Ylim, XT_lim, RP_lim, N_events, en_per_part, Tmunu, X, Y, XT, RP, \
    N_cells_avg, N_cells_sd, Non_empty_cells_avg, Non_empty_cells_sd, N_cells_avg_fraction, \
    N_cells_sd_fraction,N_clumps_avg, N_clumps_percent_avg, N_clumps_single_cell_percent_tot, \
    N_clumps_single_cells_tot,N_clumps_empty_tot = data[:]

    n_eps = len(elim)
    n_X = len(Xlim)
    n_Y = len(Ylim)
    n_XT = len(XT_lim)
    n_RP = len(RP_lim)
    nt = len(tt)
    nx, ny, nz = lattice["dimensions"][:]

    den=Tmunu[:,iT11,:,:,:]+Tmunu[:,iT22,:,:,:]+Tmunu[:,iT33,:,:,:]
    num=abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT22,:,:,:])+abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT33,:,:,:])+abs(Tmunu[:,iT33,:,:,:]-Tmunu[:,iT22,:,:,:])
    X_avg=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)
    num=3.*(abs(Tmunu[:,iT12,:,:,:])+abs(Tmunu[:,iT13,:,:,:])+abs(Tmunu[:,iT23,:,:,:]))
    Y_avg=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)

    taken_cells=np.zeros(nt,dtype=np.float64)
    syst_cells=np.zeros(nt,dtype=np.float64)
    
    plot_data=np.zeros((nt,n_X,n_Y,n_eps), dtype=np.float64)

    # now we make the plots
    # event by event case
    for x in range(n_X):
        Xval = '{:3.2f}'.format(Xlim[x])
        for y in range(n_Y):
                    Yval = '{:3.2f}'.format(Ylim[y])
                    plt.xlabel('t [fm]')
                    plt.ylabel('Fraction of the fireball')
                    plt.xlim(-3, tt[-1])
                    
                    fp=open(od + "/percentage_of_fireball_above_min_energy_density_vs_time_ebe_" + key + "_Xlim_" + Xval + "_Ylim_" + Yval + ".dat","w")
                    fp.write("# X_ebe < "+Xval+", Y_ebe < "+Yval+"\n\n")

                    for i in range(n_eps):
                       epsval = '{:03d}'.format(int(elim[i] * 1000))
                       fp.write("# energy density > "+epsval+" MeV/fm^3\n")
                       fp.write("# time       volume fraction      std_dev volume fraction\n")
                       plt.plot(tt, N_cells_avg_fraction[:, i, x, y, 0, 0], color=colors_line[i], linewidth=2, linestyle=linestyles[i], label=r"$\varepsilon$ > " + epsval + "$MeV/fm^3$")
                       plt.fill_between(tt, N_cells_avg_fraction[:, i, x, y, 0, 0]-N_cells_sd_fraction[:, i, x, y, 0, 0], N_cells_avg_fraction[:, i, x, y, 0, 0]+N_cells_sd_fraction[:, i, x, y, 0, 0],
                         alpha=0.2, edgecolor=colors_band[i], facecolor=colors_line[i], linewidth=1, linestyle='dashdot', antialiased=True)
                       for it in range(nt):
                           fp.write('{:5.2f}'.format(tt[it])+"      "+'{:9.6e}'.format(N_cells_avg_fraction[it, i, x, y, 0, 0])+"      "+'{:9.6e}'.format(N_cells_sd_fraction[it, i, x, y, 0, 0])+"\n")
                       fp.write("\n\n")

                    plt.minorticks_on()
                    plt.grid(b=True, color='#BBBBBB', linestyle='-')
                    plt.legend()
                    plt.tight_layout()
                    plt.savefig(od + "/percentage_of_fireball_above_min_energy_density_vs_time_ebe_" + key + "_Xlim_" + Xval + "_Ylim_" + Yval + ".png", dpi=300, pad_inches=0.)
                    plt.savefig(od + "/percentage_of_fireball_above_min_energy_density_vs_time_ebe_" + key + "_Xlim_" + Xval + "_Ylim_" + Yval + ".pdf", pad_inches=0.)
                    plt.close('all')
                    fp.close()

    # average Tmunu case
    for x in range(n_X):
        Xval = '{:3.2f}'.format(Xlim[x])
        for y in range(n_Y):
            Yval = '{:3.2f}'.format(Ylim[y])
            plt.xlabel('t [fm]')
            plt.ylabel('Fraction of the fireball')
            plt.xlim(-3, tt[-1])
            fp=open(od + "/percentage_of_fireball_above_min_energy_density_vs_time_average_Tmunu_" + key + "_Xlim_" + Xval + "_Ylim_" + Yval + ".dat","w")
            fp.write("# X < "+Xval+", Y < "+Yval+" (from average T^munu)\n\n")
            for i in range(n_eps):
                taken_cells[:]=0.
                syst_cells[:]=0.
                epsval = '{:03d}'.format(int(elim[i] * 1000))

                fp.write("# energy density > "+epsval+" MeV/fm^3\n")
                fp.write("# time       volume fraction\n")

                for it in range(nt):
                    for ix in range(nx):
                        for iy in range(ny):
                            for iz in range(nz):
                                if (Tmunu[it,iT11,ix,iy,iz] + Tmunu[it,iT22,ix,iy,iz] + Tmunu[it,iT33,ix,iy,iz] < pmin):
                                    continue
                                syst_cells[it] = syst_cells[it] + 1
                                if ((X_avg[it,ix,iy,iz]<Xlim[x]) and (Y_avg[it,ix,iy,iz]<Ylim[y]) and (Tmunu[it,iT00,ix,iy,iz] >= elim[i])):
                                    taken_cells[it] = taken_cells[it] + 1

                perc=np.divide(taken_cells,syst_cells,out=np.zeros(taken_cells.shape, dtype=np.float64), where=syst_cells!=0)
                epsval = '{:03d}'.format(int(elim[i] * 1000))
                plt.plot(tt, perc, color=colors_line[i], linewidth=2, linestyle=linestyles[i], label=r"$\varepsilon$ > " + epsval + "$MeV/fm^3$")
                plot_data[:,x,y,i]=perc[:]
                for it in range(nt):
                    fp.write('{:5.2f}'.format(tt[it])+"      "+'{:9.6e}'.format(perc[it])+"\n")
            plt.minorticks_on()
            plt.grid(b=True, color='#BBBBBB', linestyle='-')
            plt.legend(loc='upper right')
            plt.tight_layout()
            plt.savefig(od + "/percentage_of_fireball_above_min_energy_density_vs_time_average_Tmunu_" + key + "_Xlim_" + Xval + "_Ylim_" + Yval + ".png", dpi=300, pad_inches=0.)
            plt.savefig(od + "/percentage_of_fireball_above_min_energy_density_vs_time_average_Tmunu_" + key + "_Xlim_" + Xval + "_Ylim_" + Yval + ".pdf", pad_inches=0.)
            plt.close('all')
            fp.close()

    res_avgT[key]=plot_data
    time_dict[key]=tt
    if len(tt)>max_nt:
        max_nt=len(tt)
        tt_big=tt


# comparison plots between different systems
for x in range(n_X):
    Xval = '{:3.2f}'.format(Xlim[x])
    for y in range(n_Y):
        Yval = '{:3.2f}'.format(Ylim[y])
        for i in range(n_eps):
            epsval = '{:03d}'.format(int(elim[i] * 1000))
            fp=open(od + "/percentage_of_fireball_above_min_energy_density_vs_time_average_Tmunu_system_comparison_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".dat","w")
            plt.xlabel('t [fm]')
            plt.ylabel('Fraction of the fireball')
            plt.xlim(-3, tt[-1])
            fp.write("# X < "+Xval+", Y < "+Yval+", edens >= "+epsval+" MeV/fm^3 (from average T^munu)\n")
            fp.write("# column 1: time [fm]\n")
            line_number=2
            for key, value in infiles.items():
                fp.write("# column "+'{:2d}'.format(line_number)+": volume fraction of the system in "+value[1]+"\n")
                line_number=line_number+1
            fp.write("\n")
            l=0
            for key, value in infiles.items():
                #plt.plot(time_dict[key], res_avgT[key][:,x,y,i], color=next(colors), linewidth=2, linestyle=next(linestyles), label=value[1])
                plt.plot(time_dict[key], res_avgT[key][:,x,y,i], color=colors_line[l], linewidth=2, linestyle=linestyles[l], label=value[1])
                l=l+1
            for it in range(max_nt):
                fp.write('{:5.2f}'.format(tt_big[it])+"      ")
                for key, value in infiles.items():
                    if it < len(time_dict[key]):
                        fp.write('{:9.6e}'.format(res_avgT[key][it,x,y,i])+"      ")
                    else:
                        fp.write('{:9.6e}'.format(0.)+"      ")
                fp.write("\n")
            plt.minorticks_on()
            #plt.legend(loc='lower right')
            plt.legend(loc='best')
            plt.grid(b=True, color='#BBBBBB', linestyle='-')
            plt.tight_layout()
            plt.savefig(od + "/percentage_of_fireball_above_min_energy_density_vs_time_average_Tmunu_system_comparison_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".png", dpi=300, pad_inches=0.)
            plt.savefig(od + "/percentage_of_fireball_above_min_energy_density_vs_time_average_Tmunu_system_comparison_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".pdf", pad_inches=0.)
            plt.close('all')
            fp.close()


==> workflow/make_2D_imgs_production_version_1.2.py <==
# version 1.2 - 10/12/2021 this program makes 2D plots of energy density, X and Y at different times
#                            for planes passing through the center of the grid orthogonal to one axis
#                            in the same figure epsilon, X, Y ebe, X, Y avgT



import fileinput
import math
import numpy as np
import sys
import os
import pickle
import matplotlib
import gzip
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.pyplot as plt
from matplotlib.colors import DivergingNorm

matplotlib.use('Agg')

# minimum pressure for considering a certain cell part of the system (in GeV/fm^3)
pmin = 1.e-4

# we get the name output directory
N_input_files = len(sys.argv) - 1

# the pickled list of input files must be created with create_pickled_list_of_files_to_analize.py
if N_input_files != 2:
    print('Syntax: ./make_2D_imgs.py <pickled list of input files> <output directory>')
    sys.exit(1)

# path of the file containing the pickled list of input files
datafiles_list = sys.argv[1]

# directory of the file containing the pickled list of input files
datapath = os.path.split(datafiles_list)[0]+"/"

# we check if the directory with the data exists
if not os.path.exists(datafiles_list):
    print("Error, the file " + datafiles_list + " that should contain the list of input data files does not exist!")
    sys.exit(1)

# we use a dictionary for the files to be analized
# the key will enter in the output filenames
# the values are a tuple with: 0) the name of the files 1) a string with the common part of the plot titles
# this dictionary is save in a pickled datafile that it is used also by other python scripts
with open(datafiles_list,"rb") as inputfiles:
    infiles=pickle.load(inputfiles)

# colormap
chosen_cmp="hot"

# max and min values for the colormap
# average from event by event
hval_X=2
lval_X=0
hval_Y=2.0
lval_Y=0.
# average from average Tmunu
hval_XA=0.6
lval_XA=0
hval_YA=0.4
lval_YA=0.

# correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9

od = sys.argv[2]
if (not os.path.exists(od)):
    os.mkdir(od)

for key, value in infiles.items():
    if (value[0][-3:] == ".gz"):
        print("Opening gzipped file " + datapath + value[0])
        fx = gzip.open(datapath + value[0], "rb")
    else:
        print("Opening file " + datapath + value[0])
        fx = open(datapath + value[0], "rb")

    data = pickle.load(fx)
    fx.close()

    lattice, tt, elim, Xlim, Ylim, XT_lim, RP_lim, N_events, en_per_part, Tmunu, X, Y, XT, RP, \
    N_cells_avg, N_cells_sd, Non_empty_cells_avg, Non_empty_cells_sd, N_cells_avg_fraction, \
    N_cells_sd_fraction,N_clumps_avg, N_clumps_percent_avg, N_clumps_single_cell_percent_tot, \
    N_clumps_single_cells_tot,N_clumps_empty_tot = data[:]

    nt = len(tt)
    xp, yp, zp = lattice["dimensions"]
    dx, dy, dz = lattice["spacing"]
    ox, oy, oz = lattice["origin"]

    xx = np.linspace(ox, ox+xp*dx, num=xp, endpoint=True)
    yy = np.linspace(oy, oy+yp*dy, num=yp, endpoint=True)
    zz = np.linspace(oz, oz+zp*dz, num=zp, endpoint=True)

    # just for convenience and convention
    nx = xp
    ny = yp
    nz = zp

    i0=int(math.floor(xp/2))
    j0=int(math.floor(yp/2))
    k0=int(math.floor(zp/2))

    ps=25
    pe=-25

    den=Tmunu[:,iT11,:,:,:]+Tmunu[:,iT22,:,:,:]+Tmunu[:,iT33,:,:,:]
    num=abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT22,:,:,:])+abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT33,:,:,:])+abs(Tmunu[:,iT33,:,:,:]-Tmunu[:,iT22,:,:,:])
    X_avg=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)
    num=3.*(abs(Tmunu[:,iT12,:,:,:])+abs(Tmunu[:,iT13,:,:,:])+abs(Tmunu[:,iT23,:,:,:]))
    Y_avg=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)

    for it in range(nt):
        tstring='{:4.2f}'.format(tt[it])
        tnstring='{:04.2f}'.format(tt[it])
        #tstep='{:04d}'.format(it)

        fig_size = plt.rcParams["figure.figsize"]
        plt.rcParams.update({'font.size': 10})
        fig_size[0] = 12
        fig_size[1] = 4.
        plt.rcParams["figure.figsize"]=fig_size

        #plt.suptitle(value[1]+", t="+tstring+"fm",y=0.995,fontsize=6)

        fp=open(od + "/"+key+"_energy_density_t_"+tnstring+".dat","w")
        fp.write("# time: "+tstring+"\n")

        maxvalue=np.amax(Tmunu[it,iT00,ps:pe,ps:pe,k0])
        minvalue=np.amin(Tmunu[it,iT00,ps:pe,ps:pe,k0])
        plt.subplot(1,3,1)
        plt.imshow(Tmunu[it,iT00,ps:pe,ps:pe,k0].transpose(),extent=[xx[ps], xx[pe], yy[ps],yy[pe]], origin='lower',cmap=chosen_cmp,vmin=minvalue,vmax=maxvalue)
        plt.title(r'$\varepsilon$'+" [GeV/fm$^3$] at z=0")
        plt.xlabel('x [fm]')
        plt.ylabel('y [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# z = "+'{:6.3f}'.format(zz[k0])+"fm \n")
        fp.write("\n# x [fm]      y [fm]     en. dens. [GeV/fm^3]\n")
        for xq in range(ps,nx+pe):
            for yq in range(ps,ny+pe):
                fp.write('{:6.3f}'.format(xx[xq])+"  "+'{:6.3f}'.format(yy[yq])+"  "+'{:12.9e}'.format(Tmunu[it,iT00,xq,yq,k0])+"\n")
            fp.write("\n")
        fp.write("\n")
                    
        maxvalue=np.amax(Tmunu[it,iT00,ps:pe,j0,ps:pe])
        minvalue=np.amin(Tmunu[it,iT00,ps:pe,j0,ps:pe])
        plt.subplot(1,3,2)
        plt.imshow(Tmunu[it,iT00,ps:pe,j0,ps:pe].transpose(),extent=[xx[ps], xx[pe], zz[ps],zz[pe]], origin='lower',cmap=chosen_cmp,vmin=minvalue,vmax=maxvalue)
        plt.title(r'$\varepsilon$'+" [GeV/fm$^3$] at y=0")
        plt.xlabel('x [fm]')
        plt.ylabel('z [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# y = "+'{:6.3f}'.format(yy[j0])+"fm \n")
        fp.write("\n# x [fm]      z [fm]     en. dens.T^00 [GeV/fm^3]\n")
        for xq in range(ps,nx+pe):
            for zq in range(ps,nz+pe):
                fp.write('{:6.3f}'.format(xx[xq])+"  "+'{:6.3f}'.format(zz[zq])+"  "+'{:12.9e}'.format(Tmunu[it,iT00,xq,j0,zq])+"\n")
            fp.write("\n")
        fp.write("\n")

        maxvalue=np.amax(Tmunu[it,iT00,i0,ps:pe,ps:pe])
        minvalue=np.amin(Tmunu[it,iT00,i0,ps:pe,ps:pe])
        plt.subplot(1,3,3)
        plt.imshow(Tmunu[it,iT00,i0,ps:pe,ps:pe].transpose(),extent=[yy[ps], yy[pe], zz[ps],zz[pe]], origin='lower',cmap=chosen_cmp,vmin=minvalue,vmax=maxvalue)
        plt.title(r'$\varepsilon$'+" [GeV/fm$^3$] at x=0")
        plt.xlabel('y [fm]')
        plt.ylabel('z [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# x = "+'{:6.3f}'.format(xx[i0])+"fm \n")
        fp.write("\n# y [fm]      z [fm]     en. dens.T^00 [GeV/fm^3]\n")
        for yq in range(ps,ny+pe):
            for zq in range(ps,nz+pe):
                fp.write('{:6.3f}'.format(yy[yq])+"  "+'{:6.3f}'.format(zz[zq])+"  "+'{:12.9e}'.format(Tmunu[it,iT00,i0,yq,zq])+"\n")
            fp.write("\n")
        fp.write("\n")

        fp.close()

        plt.tight_layout()

        plt.savefig(od + "/"+key+"_energy_density_t_"+tstring+".png", dpi=300, pad_inches=0.)
        plt.close('all')




        fp=open(od + "/"+key+"_X_t_"+tnstring+".dat","w")
        fp.write("# time: "+tstring+"\n")

        fig_size = plt.rcParams["figure.figsize"]
        plt.rcParams.update({'font.size': 10})
        fig_size[0] = 12
        fig_size[1] = 8
        plt.rcParams["figure.figsize"]=fig_size

        #plt.suptitle(value[1]+", t="+tstring+"fm",y=0.995,fontsize=6)

        plt.subplot(2,3,1)
        plt.imshow(X[it,ps:pe,ps:pe,k0].transpose(),extent=[xx[ps], xx[pe], yy[ps], yy[pe]], origin='lower',cmap=chosen_cmp,vmin=lval_X,vmax=hval_X)
        plt.title("$X_{ebe}$ at z=0")
        plt.xlabel('x [fm]')
        plt.ylabel('y [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# z = "+'{:6.3f}'.format(zz[k0])+"fm \n")
        fp.write("\n# x [fm]      y [fm]     X_ebe (average value of pressure anisotropy from many single events)\n")
        for xq in range(ps,nx+pe):
            for yq in range(ps,ny+pe):
                fp.write('{:6.3f}'.format(xx[xq])+"  "+'{:6.3f}'.format(yy[yq])+"  "+'{:12.9e}'.format(X[it,xq,yq,k0])+"\n")
            fp.write("\n")
        fp.write("\n")

        plt.subplot(2,3,2)
        plt.imshow(X[it,ps:pe,j0,ps:pe].transpose(),extent=[xx[ps], xx[pe], zz[ps], zz[pe]], origin='lower',cmap=chosen_cmp,vmin=lval_X,vmax=hval_X)
        plt.title("$X_{ebe}$ at y=0")
        plt.xlabel('x [fm]')
        plt.ylabel('z [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# y = "+'{:6.3f}'.format(yy[j0])+"fm \n")
        fp.write("\n# x [fm]      z [fm]     X_ebe (average value of pressure anisotropy from many single events)\n")
        for xq in range(ps,nx+pe):
            for zq in range(ps,nz+pe):
                fp.write('{:6.3f}'.format(xx[xq])+"  "+'{:6.3f}'.format(zz[zq])+"  "+'{:12.9e}'.format(X[it,xq,j0,zq])+"\n")
            fp.write("\n")
        fp.write("\n")

        plt.subplot(2,3,3)
        plt.imshow(X[it,i0,ps:pe,ps:pe].transpose(),extent=[yy[ps], yy[pe], zz[ps], zz[pe]], origin='lower',cmap=chosen_cmp,vmin=lval_X,vmax=hval_X)
        plt.title("$X_{ebe}$ at x=0")
        plt.xlabel('y [fm]')
        plt.ylabel('z [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# x = "+'{:6.3f}'.format(xx[i0])+"fm \n")
        fp.write("\n# y [fm]      z [fm]     X_ebe (average value of pressure anisotropy from many single events)\n")
        for yq in range(ps,ny+pe):
            for zq in range(ps,nz+pe):
                fp.write('{:6.3f}'.format(yy[yq])+"  "+'{:6.3f}'.format(zz[zq])+"  "+'{:12.9e}'.format(X[it,i0,yq,zq])+"\n")
            fp.write("\n")
        fp.write("\n")

        plt.subplot(2,3,4)
        plt.imshow(X_avg[it,ps:pe,ps:pe,k0].transpose(),extent=[xx[ps], xx[pe], yy[ps], yy[pe]], origin='lower',cmap=chosen_cmp,vmin=lval_XA,vmax=hval_XA)
        plt.title("$X$ at z=0")
        plt.xlabel('x [fm]')
        plt.ylabel('y [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# z = "+'{:6.3f}'.format(zz[k0])+"fm \n")
        fp.write("\n# x [fm]      y [fm]     X (pressure anisotropy of average energy momentum tensor)\n")
        for xq in range(ps,nx+pe):
            for yq in range(ps,ny+pe):
                fp.write('{:6.3f}'.format(xx[xq])+"  "+'{:6.3f}'.format(yy[yq])+"  "+'{:12.9e}'.format(X[it,xq,yq,k0])+"\n")
            fp.write("\n")
        fp.write("\n")

        plt.subplot(2,3,5)
        plt.imshow(X_avg[it,ps:pe,j0,ps:pe].transpose(),extent=[xx[ps], xx[pe], zz[ps], zz[pe]], origin='lower',cmap=chosen_cmp,vmin=lval_XA,vmax=hval_XA)
        plt.title("$X$ at y=0")
        plt.xlabel('x [fm]')
        plt.ylabel('z [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# y = "+'{:6.3f}'.format(yy[j0])+"fm \n")
        fp.write("\n# x [fm]      z [fm]     X (pressure anisotropy of average energy momentum tensor)\n")
        for xq in range(ps,nx+pe):
            for zq in range(ps,nz+pe):
                fp.write('{:6.3f}'.format(xx[xq])+"  "+'{:6.3f}'.format(zz[zq])+"  "+'{:12.9e}'.format(X[it,xq,j0,zq])+"\n")
            fp.write("\n")
        fp.write("\n")
        
        plt.subplot(2,3,6)
        plt.imshow(X_avg[it,i0,ps:pe,ps:pe].transpose(),extent=[yy[ps], yy[pe], zz[ps], zz[pe]], origin='lower',cmap=chosen_cmp,vmin=lval_XA,vmax=hval_XA)
        plt.title("$X$ at x=0")
        plt.xlabel('y [fm]')
        plt.ylabel('z [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# x = "+'{:6.3f}'.format(xx[i0])+"fm \n")
        fp.write("\n# y [fm]      z [fm]     X (pressure anisotropy of average energy momentum tensor)\n")
        for yq in range(ps,ny+pe):
            for zq in range(ps,nz+pe):
                fp.write('{:6.3f}'.format(yy[yq])+"  "+'{:6.3f}'.format(zz[zq])+"  "+'{:12.9e}'.format(X[it,i0,yq,zq])+"\n")
            fp.write("\n")
        fp.write("\n")
        
        fp.close()

        plt.tight_layout()

        plt.savefig(od + "/"+key+"_X_t_"+tstring+".png", dpi=300, pad_inches=0.)
        plt.close('all')



        fp=open(od + "/"+key+"_Y_t_"+tnstring+".dat","w")
        fp.write("# time: "+tstring+"\n")


        fig_size = plt.rcParams["figure.figsize"]
        plt.rcParams.update({'font.size': 10})
        fig_size[0] = 12
        fig_size[1] = 8
        plt.rcParams["figure.figsize"]=fig_size

        #plt.suptitle(value[1]+", t="+tstring+"fm",y=0.995,fontsize=6)

        plt.subplot(2,3,1)
        plt.imshow(Y[it,ps:pe,ps:pe,k0].transpose(),extent=[xx[ps], xx[pe], yy[ps], yy[pe]], origin='lower',cmap=chosen_cmp,vmin=lval_Y,vmax=hval_Y)
        plt.title("$Y_{ebe}$ at z=0")
        plt.xlabel('x [fm]')
        plt.ylabel('y [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# z = "+'{:6.3f}'.format(zz[k0])+"fm \n")
        fp.write("\n# x [fm]      y [fm]     Y_ebe (average value of off-diagonality from many single events)\n")
        for xq in range(ps,nx+pe):
            for yq in range(ps,ny+pe):
                fp.write('{:6.3f}'.format(xx[xq])+"  "+'{:6.3f}'.format(yy[yq])+"  "+'{:12.9e}'.format(Y[it,xq,yq,k0])+"\n")
            fp.write("\n")
        fp.write("\n")

        plt.subplot(2,3,2)
        plt.imshow(Y[it,ps:pe,j0,ps:pe].transpose(),extent=[xx[ps], xx[pe], zz[ps], zz[pe]], origin='lower',cmap=chosen_cmp,vmin=lval_Y,vmax=hval_Y)
        plt.title("$Y_{ebe}$ at y=0")
        plt.xlabel('x [fm]')
        plt.ylabel('z [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# y = "+'{:6.3f}'.format(yy[j0])+"fm \n")
        fp.write("\n# x [fm]      z [fm]     Y_ebe (average value of off-diagonality from many single events)\n")
        for xq in range(ps,nx+pe):
            for zq in range(ps,nz+pe):
                fp.write('{:6.3f}'.format(xx[xq])+"  "+'{:6.3f}'.format(zz[zq])+"  "+'{:12.9e}'.format(Y[it,xq,j0,zq])+"\n")
            fp.write("\n")
        fp.write("\n")

        plt.subplot(2,3,3)
        plt.imshow(Y[it,i0,ps:pe,ps:pe].transpose(),extent=[yy[ps], yy[pe], zz[ps], zz[pe]], origin='lower',cmap=chosen_cmp,vmin=lval_Y,vmax=hval_Y)
        plt.title("$Y_{ebe}$ at x=0")
        plt.xlabel('y [fm]')
        plt.ylabel('z [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# x = "+'{:6.3f}'.format(xx[i0])+"fm \n")
        fp.write("\n# y [fm]      z [fm]     Y_ebe (average value of off-diagonality from many single events)\n")
        for yq in range(ps,ny+pe):
            for zq in range(ps,nz+pe):
                fp.write('{:6.3f}'.format(yy[yq])+"  "+'{:6.3f}'.format(zz[zq])+"  "+'{:12.9e}'.format(Y[it,i0,yq,zq])+"\n")
            fp.write("\n")
        fp.write("\n")


        plt.subplot(2,3,4)
        plt.imshow(Y_avg[it,ps:pe,ps:pe,k0].transpose(),extent=[xx[ps], xx[pe], yy[ps], yy[pe]], origin='lower',cmap=chosen_cmp,vmin=lval_YA,vmax=hval_YA)
        plt.title("$Y$ at z=0")
        plt.xlabel('x [fm]')
        plt.ylabel('y [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# z = "+'{:6.3f}'.format(zz[k0])+"fm \n")
        fp.write("\n# x [fm]      y [fm]     Y (off-diagonality of average energy momentum tensor)\n")
        for xq in range(ps,nx+pe):
            for yq in range(ps,ny+pe):
                fp.write('{:6.3f}'.format(xx[xq])+"  "+'{:6.3f}'.format(yy[yq])+"  "+'{:12.9e}'.format(Y[it,xq,yq,k0])+"\n")
            fp.write("\n")
        fp.write("\n")

        plt.subplot(2,3,5)
        plt.imshow(Y_avg[it,ps:pe,j0,ps:pe].transpose(),extent=[xx[ps], xx[pe], zz[ps], zz[pe]], origin='lower',cmap=chosen_cmp,vmin=lval_YA,vmax=hval_YA)
        plt.title("$Y$ at y=0")
        plt.xlabel('x [fm]')
        plt.ylabel('z [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# y = "+'{:6.3f}'.format(yy[j0])+"fm \n")
        fp.write("\n# x [fm]      z [fm]     Y (off-diagonality of average energy momentum tensor)\n")
        for xq in range(ps,nx+pe):
            for zq in range(ps,nz+pe):
                fp.write('{:6.3f}'.format(xx[xq])+"  "+'{:6.3f}'.format(zz[zq])+"  "+'{:12.9e}'.format(Y[it,xq,j0,zq])+"\n")
            fp.write("\n")
        fp.write("\n")

        plt.subplot(2,3,6)
        plt.imshow(Y_avg[it,i0,ps:pe,ps:pe].transpose(),extent=[yy[ps], yy[pe], zz[ps], zz[pe]], origin='lower',cmap=chosen_cmp,vmin=lval_YA,vmax=hval_YA)
        plt.title("$Y$ at x=0")
        plt.xlabel('y [fm]')
        plt.ylabel('z [fm]')
        ax=plt.gca()
        divider = make_axes_locatable(ax)
        cax = divider.append_axes("right", size="5%", pad=0.05)
        plt.colorbar(cax=cax,format="%5.3f")
        fp.write("\n# x = "+'{:6.3f}'.format(xx[i0])+"fm \n")
        fp.write("\n# y [fm]      z [fm]     Y (off-diagonality of average energy momentum tensor)\n")
        for yq in range(ps,ny+pe):
            for zq in range(ps,nz+pe):
                fp.write('{:6.3f}'.format(yy[yq])+"  "+'{:6.3f}'.format(zz[zq])+"  "+'{:12.9e}'.format(Y[it,i0,yq,zq])+"\n")
            fp.write("\n")
        fp.write("\n")
        
        fp.close()


        #plt.subplots_adjust(left=0, bottom=0, right=1, top=1, wspace=0, hspace=0)
        plt.tight_layout()
        #plt.subplots_adjust(left=0.05,
        #            bottom=0.02, 
        #            right=0.95, 
        #            top=0.97, 
        #            wspace=0.25, 
        #            hspace=0.3)

        plt.savefig(od + "/"+key+"_Y_t_"+tstring+".png", dpi=300, pad_inches=0.)
        plt.close('all')


==> workflow/make_2D_plots_production_version_1.3.py <==
# version 1.3 - 10/12/2021 this program makes 2D plots of energy density vs X and Y 

import fileinput
import math
import numpy as np
import sys
import os
import pickle
import matplotlib
import gzip
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.pyplot as plt
from matplotlib.colors import DivergingNorm

matplotlib.use('Agg')

# bins for the histograms
#ebins = np.linspace(0.01,0.8,50,endpoint=True)
ebins = np.linspace(0.01,1.2,80,endpoint=True)

xbins = np.linspace(0.001,1.2,80,endpoint=True)
ybins = np.linspace(0.001,1.2,80,endpoint=True)

xbins_avg = np.linspace(0.001,1.2,80,endpoint=True)
ybins_avg = np.linspace(0.001,1.2,80,endpoint=True)

# correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9

# we get the name output directory
N_input_files = len(sys.argv) - 1

# minimum value of T^11+T^22+T^33 to accept a grid point (units: GeV/fm^3)
pmin=0.0001

# the pickled list of input files must be created with create_pickled_list_of_files_to_analize.py
if N_input_files != 2:
    print('Syntax: ./make_2D_plots.py <pickled list of input files> <output directory>')
    sys.exit(1)

# path of the file containing the pickled list of input files
datafiles_list = sys.argv[1]

# directory of the file containing the pickled list of input files
datapath = os.path.split(datafiles_list)[0]+"/"

# we check if the directory with the data exists
if not os.path.exists(datafiles_list):
    print("Error, the file " + datafiles_list + " that should contain the list of input data files does not exist!")
    sys.exit(1)

# we use a dictionary for the files to be analized
# the key will enter in the output filenames
# the values are a tuple with: 0) the name of the files 1) a string with the common part of the plot titles
# this dictionary is save in a pickled datafile that it is used also by other python scripts
with open(datafiles_list,"rb") as inputfiles:
    infiles=pickle.load(inputfiles)

od = sys.argv[2]
if (not os.path.exists(od)):
    os.mkdir(od)

# parameters for the plots
plt.rcParams.update({'font.size': 12})


for key, value in infiles.items():
    if (value[0][-3:] == ".gz"):
        print("Opening gzipped file " + datapath + value[0])
        fx = gzip.open(datapath + value[0], "rb")
    else:
        print("Opening file " + datapath + value[0])
        fx = open(datapath + value[0], "rb")

    data = pickle.load(fx)
    fx.close()

    lattice, tt, elim, Xlim, Ylim, XT_lim, RP_lim, N_events, en_per_part, Tmunu, X, Y, XT, RP, \
    N_cells_avg, N_cells_sd, Non_empty_cells_avg, Non_empty_cells_sd, N_cells_avg_fraction, \
    N_cells_sd_fraction,N_clumps_avg, N_clumps_percent_avg, N_clumps_single_cell_percent_tot, \
    N_clumps_single_cells_tot,N_clumps_empty_tot = data[:]

    nt = len(tt)
    eps=Tmunu[:,iT00,:,:,:]
    den=Tmunu[:,iT11,:,:,:]+Tmunu[:,iT22,:,:,:]+Tmunu[:,iT33,:,:,:]
    num=abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT22,:,:,:])+abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT33,:,:,:])+abs(Tmunu[:,iT33,:,:,:]-Tmunu[:,iT22,:,:,:])
    X_avg=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)
    num=3.*(abs(Tmunu[:,iT12,:,:,:])+abs(Tmunu[:,iT13,:,:,:])+abs(Tmunu[:,iT23,:,:,:]))
    Y_avg=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)

    nx,ny,nz=lattice["dimensions"]

    #label_std=", event by event average"
    #label_avg=r", $T^{\mu\nu}$"+" average"

    # option to get normalized (True) or non normalized (False) histograms
    normalized=False

    # choice of the colormap
    #colmap = 'RdGy_r'
    colmap = 'inferno'

    # now we make the plots
    for i in range(nt):
        # we remove the points with energy density below the minimum threshold
        for ik in range(nz):
            for ij in range(ny):
                for ii in range(nx):
                    if (eps[i,ii,ij,ik]<elim[0]):
                        X[i,ii,ij,ik]=0.
                        Y[i,ii,ij,ik]=0.
                        X_avg[i,ii,ij,ik]=0.
                        Y_avg[i,ii,ij,ik]=0.
                        

        tstring = '{:3.2f}'.format(tt[i])+"fm"

        fig_size = plt.rcParams["figure.figsize"]
        fig_size[0] = 6
        fig_size[1] = 5
        plt.rcParams["figure.figsize"] = fig_size

        H, x_edges, y_edges = np.histogram2d(X[i].flatten(), eps[i].flatten(), bins=(xbins, ebins), density=normalized)
        H = H.T
        fp=open(od + "/"+key+"_edens_vs_X_ebe_2Dhist_t_"+tstring+".dat","w")
        fp.write("# X_ebe      energy density [GeV/fm^3]        counts\n")    
        xpoints = (x_edges[1:]+x_edges[:-1])/2.
        ypoints = (y_edges[1:]+y_edges[:-1])/2.
        for ix in range(len(xpoints)):
            for iy in range(len(ypoints)):
                fp.write('{:7.3f}'.format(xpoints[ix])+"      "+'{:7.3f}'.format(ypoints[iy])+"      "+'{:9.6e}'.format(H[iy,ix])+"\n")
            fp.write("\n")
        fp.close()
        #fig = plt.figure(figsize=(5, 3))
        #plt.title(value[1]+label_std+", t="+tstring)
        img = plt.imshow(np.log10(H+0.1), interpolation='nearest', origin='lower', extent=[x_edges[0], x_edges[-1], y_edges[0], y_edges[-1]], cmap=colmap)
        plt.clim(0,)
        plt.xlabel("X")
        plt.ylabel(r"$\varepsilon$ $[GeV/fm^3]$")
        plt.colorbar(img,shrink=0.65,label="Log$_{10}$ counts")
        plt.tight_layout()
        plt.savefig(od + "/"+key+"_edens_vs_X_ebe_2Dhist_t_"+tstring+".png", dpi=300, pad_inches=0.)
        plt.close('all')

        fig_size = plt.rcParams["figure.figsize"]
        fig_size[0] = 6
        fig_size[1] = 5
        plt.rcParams["figure.figsize"] = fig_size

        H, x_edges, y_edges = np.histogram2d(X[i].flatten(), Y[i].flatten(), bins=(xbins, ybins), density=normalized)
        H = H.T
        fp=open(od + "/"+key+"_Y_ebe_vs_X_ebe_2Dhist_t_"+tstring+".dat","w")
        fp.write("# X      Y       counts\n")    
        xpoints = (x_edges[1:]+x_edges[:-1])/2.
        ypoints = (y_edges[1:]+y_edges[:-1])/2.
        for ix in range(len(xpoints)):
            for iy in range(len(ypoints)):
                fp.write('{:7.3f}'.format(xpoints[ix])+"      "+'{:7.3f}'.format(ypoints[iy])+"      "+'{:9.6e}'.format(H[iy,ix])+"\n")
            fp.write("\n")
        fp.close()
        #fig = plt.figure(figsize=(5, 3))
        #plt.title(value[1]+label_std+", t="+tstring)
        img = plt.imshow(np.log10(H+0.1), interpolation='nearest', origin='lower', extent=[x_edges[0], x_edges[-1], y_edges[0], y_edges[-1]], cmap=colmap)
        plt.clim(0,)
        plt.xlabel("X")
        plt.ylabel("Y")
        plt.colorbar(img,shrink=0.65,label="Log$_{10}$ counts")
        plt.tight_layout()
        plt.savefig(od + "/"+key+"_Y_ebe_vs_X_ebe_2Dhist_t_"+tstring+".png", dpi=300, pad_inches=0.)
        plt.close('all')

        fig_size = plt.rcParams["figure.figsize"]
        fig_size[0] = 6
        fig_size[1] = 5
        plt.rcParams["figure.figsize"] = fig_size

        H, x_edges, y_edges = np.histogram2d(Y[i].flatten(), eps[i].flatten(), bins=(ybins, ebins), density=normalized)
        H = H.T
        fp=open(od + "/"+key+"_edens_vs_Y_ebe_2Dhist_t_"+tstring+".dat","w")
        fp.write("# Y      energy density [GeV/fm^3]        counts\n")    
        xpoints = (x_edges[1:]+x_edges[:-1])/2.
        ypoints = (y_edges[1:]+y_edges[:-1])/2.
        for ix in range(len(xpoints)):
            for iy in range(len(ypoints)):
                fp.write('{:7.3f}'.format(xpoints[ix])+"      "+'{:7.3f}'.format(ypoints[iy])+"      "+'{:9.6e}'.format(H[iy,ix])+"\n")
            fp.write("\n")
        fp.close()
        #fig = plt.figure(figsize=(5, 3))
        #plt.title(value[1]+label_std+", t="+tstring)
        img=plt.imshow(np.log10(H+0.01), interpolation='nearest', origin='lower', extent=[x_edges[0], x_edges[-1], y_edges[0], y_edges[-1]], cmap=colmap)
        plt.clim(0,)
        plt.xlabel("Y")
        plt.ylabel(r"$\varepsilon$ $[GeV/fm^3]$")
        plt.colorbar(img,shrink=0.65,label="Log$_{10}$ counts")
        plt.tight_layout()
        plt.savefig(od + "/"+key+"_edens_vs_Y_ebe_2Dhist_t_"+tstring+".png", dpi=300, pad_inches=0.)
        plt.close('all')

        fig_size = plt.rcParams["figure.figsize"]
        fig_size[0] = 6
        fig_size[1] = 5
        plt.rcParams["figure.figsize"] = fig_size

        H, x_edges, y_edges = np.histogram2d(X_avg[i].flatten(), eps[i].flatten(), bins=(xbins_avg, ebins), density=normalized)
        H = H.T
        fp=open(od + "/"+key+"_edens_vs_X_2Dhist_avg_t_"+tstring+".dat","w")
        fp.write("# X      energy density [GeV/fm^3]        counts\n")    
        xpoints = (x_edges[1:]+x_edges[:-1])/2.
        ypoints = (y_edges[1:]+y_edges[:-1])/2.
        for ix in range(len(xpoints)):
            for iy in range(len(ypoints)):
                fp.write('{:7.3f}'.format(xpoints[ix])+"      "+'{:7.3f}'.format(ypoints[iy])+"      "+'{:9.6e}'.format(H[iy,ix])+"\n")
            fp.write("\n")
        fp.close()
        #fig = plt.figure(figsize=(5, 3))
        #plt.title(value[1]+label_avg+", t="+tstring)
        img = plt.imshow(np.log10(H+0.01), interpolation='nearest', origin='lower', extent=[x_edges[0], x_edges[-1], y_edges[0], y_edges[-1]], cmap=colmap)
        plt.clim(0,)
        plt.xlabel("X")
        plt.ylabel(r"$\varepsilon$ $[GeV/fm^3]$")
        plt.colorbar(img,shrink=0.65,label="Log$_{10}$ counts")
        plt.tight_layout()
        plt.savefig(od + "/"+key+"_edens_vs_X_2Dhist_avg_t_"+tstring+".png", dpi=300, pad_inches=0.)
        plt.close('all')

        fig_size = plt.rcParams["figure.figsize"]
        fig_size[0] = 6
        fig_size[1] = 5
        plt.rcParams["figure.figsize"] = fig_size

        H, x_edges, y_edges = np.histogram2d(X_avg[i].flatten(), Y_avg[i].flatten(), bins=(xbins_avg, ybins_avg), density=normalized)
        H = H.T
        fp=open(od + "/"+key+"_Y_vs_X_2Dhist_avg_t_"+tstring+".dat","w")
        fp.write("# X      Y       counts\n")    
        xpoints = (x_edges[1:]+x_edges[:-1])/2.
        ypoints = (y_edges[1:]+y_edges[:-1])/2.
        for ix in range(len(xpoints)):
            for iy in range(len(ypoints)):
                fp.write('{:7.3f}'.format(xpoints[ix])+"      "+'{:7.3f}'.format(ypoints[iy])+"      "+'{:9.6e}'.format(H[iy,ix])+"\n")
            fp.write("\n")
        fp.close()
        #fig = plt.figure(figsize=(5, 3))
        #plt.title(value[1]+label_avg+", t="+tstring)
        img = plt.imshow(np.log10(H+0.01), interpolation='nearest', origin='lower', extent=[x_edges[0], x_edges[-1], y_edges[0], y_edges[-1]], cmap=colmap)
        plt.clim(0,)
        plt.xlabel("X")
        plt.ylabel("Y")
        plt.colorbar(img,shrink=0.65,label="Log$_{10}$ counts")
        plt.tight_layout()
        plt.savefig(od + "/"+key+"_Y_vs_X_2Dhist_avg_t_"+tstring+".png", dpi=300, pad_inches=0.)
        plt.close('all')

        fig_size = plt.rcParams["figure.figsize"]
        fig_size[0] = 6
        fig_size[1] = 5
        plt.rcParams["figure.figsize"] = fig_size

        H, x_edges, y_edges = np.histogram2d(Y_avg[i].flatten(), eps[i].flatten(), bins=(ybins_avg, ebins), density=normalized)
        H = H.T
        fp=open(od + "/"+key+"_edens_vs_Y_2Dhist_avg_t_"+tstring+".dat","w")
        fp.write("# Y      energy density [GeV/fm^3]        counts\n")    
        xpoints = (x_edges[1:]+x_edges[:-1])/2.
        ypoints = (y_edges[1:]+y_edges[:-1])/2.
        for ix in range(len(xpoints)):
            for iy in range(len(ypoints)):
                fp.write('{:7.3f}'.format(xpoints[ix])+"      "+'{:7.3f}'.format(ypoints[iy])+"      "+'{:9.6e}'.format(H[iy,ix])+"\n")
            fp.write("\n")
        fp.close()
        #fig = plt.figure(figsize=(5, 3))
        #plt.title(value[1]+label_avg+", t="+tstring)
        img=plt.imshow(np.log10(H+0.01), interpolation='nearest', origin='lower', extent=[x_edges[0], x_edges[-1], y_edges[0], y_edges[-1]], cmap=colmap)
        plt.clim(0,)
        plt.xlabel("Y")
        plt.ylabel(r"$\varepsilon$ $[GeV/fm^3]$")
        plt.colorbar(img,shrink=0.65,label="Log$_{10}$ counts")
        plt.tight_layout()
        plt.savefig(od + "/"+key+"_edens_vs_Y_2Dhist_avg_t_"+tstring+".png", dpi=300, pad_inches=0.)
        plt.close('all')


==> workflow/make_plots_4D_volumes_systems_production_version_1.4.py <==
# version 1.4 - 10/12/2021 this program plots the integrals of the results,
#               comparing all systems together for a fixed set of constraints

import fileinput
import math
import numpy as np
import sys
import os
import pickle
import gzip
import matplotlib
matplotlib.use('Agg') 
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from matplotlib.ticker import StrMethodFormatter
from matplotlib.ticker import ScalarFormatter
from matplotlib.pyplot import cm
from itertools import cycle

# minimum pressure density in GeV/fm^3
pmin = 0.0001

# we get the name output directory
N_input_files = len(sys.argv) - 1

# the pickled list of input files must be created with create_pickled_list_of_files_to_analize.py
if N_input_files != 2:
    print('Syntax: ./make_plots_4D_volumes.py <pickled list of input files> <output directory>')
    sys.exit(1)

# path of the file containing the pickled list of input files
datafiles_list = sys.argv[1]

# directory of the file containing the pickled list of input files
datapath = os.path.split(datafiles_list)[0]+"/"

# we check if the directory with the data exists
if not os.path.exists(datafiles_list):
    print("Error, the file " + datafiles_list + " that should contain the list of input data files does not exist!")
    sys.exit(1)

# we use a dictionary for the files to be analized
# the key will enter in the output filenames
# the values are a tuple with: 0) the name of the files 1) a string with the common part of the plot titles
# this dictionary is save in a pickled datafile that it is used also by other python scripts
with open(datafiles_list,"rb") as inputfiles:
    infiles=pickle.load(inputfiles)

# parameters for the plots
plt.rcParams.update({'font.size': 16})
plt.rcParams.update({'legend.fontsize': 12})
fig_size = plt.rcParams["figure.figsize"]
fig_size[0] = 11
fig_size[1] = 6
plt.rcParams["figure.figsize"] = fig_size
#colors = ("crimson", "darkorange", "olive", "forestgreen", "blue", "deepskyblue")

def format_label(num, pos):
    decimal_digits=0
    if num != 0 :
        exponent = int(math.floor(math.log10(abs(num))))
        mant = round(num / float(10**exponent), decimal_digits)
        formatted_string = r"${0:.{2}f}\cdot10^{{{1:d}}}$".format(mant, exponent, decimal_digits)
    else:
        formatted_string = "$0$"

    return formatted_string



# correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9

od = sys.argv[2]
if (not os.path.exists(od)):
    os.mkdir(od)

# dictionary with the results 
res_ebe={}
res_avg={}
res_ebe_fraction_integral={}
res_avg_fraction_integral={}
res_avg_fraction_tot_integral={}
res_ebe_fraction_tot_integral={}
time_dict={}

first_time=True
for key, value in infiles.items():
    if (value[0][-3:] == ".gz"):
        print("Opening gzipped file " + datapath + value[0])
        fx = gzip.open(datapath + value[0], "rb")
    else:
        print("Opening file " + datapath + value[0])
        fx = open(datapath + value[0], "rb")

    data = pickle.load(fx)
    fx.close()
   
    lattice, tt, elim, Xlim, Ylim, XT_lim, RP_lim, N_events, en_per_part, Tmunu, X, Y, XT, RP, \
    N_cells_avg, N_cells_sd, Non_empty_cells_avg, Non_empty_cells_sd, N_cells_avg_fraction, \
    N_cells_sd_fraction,N_clumps_avg, N_clumps_percent_avg, N_clumps_single_cell_percent_tot, \
    N_clumps_single_cells_tot,N_clumps_empty_tot = data[:]

    if first_time:
        nx,ny,nz = lattice["dimensions"][:]
        n_eps = len(elim)
        n_X = len(Xlim)
        n_Y = len(Ylim)

    plot_data_ebe=np.zeros((n_X,n_Y,n_eps),dtype=np.float64)
    plot_data_ebe_percent=np.zeros((n_X,n_Y,n_eps),dtype=np.float64)
    plot_data_ebe_fraction_integrals=np.zeros((n_X,n_Y,n_eps),dtype=np.float64)
    plot_data_avg=np.zeros((n_X,n_Y,n_eps),dtype=np.float64)
    plot_data_avg_percent=np.zeros((n_X,n_Y,n_eps),dtype=np.float64)
    plot_data_fraction_integrals=np.zeros((n_X,n_Y,n_eps),dtype=np.float64)

    dt=tt[1]-tt[0]
    nt=len(tt)
    total_time=tt[-1]-tt[0]

    den=Tmunu[:,iT11,:,:,:]+Tmunu[:,iT22,:,:,:]+Tmunu[:,iT33,:,:,:]
    num=abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT22,:,:,:])+abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT33,:,:,:])+abs(Tmunu[:,iT33,:,:,:]-Tmunu[:,iT22,:,:,:])
    X_avg=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)
    num=3.*(abs(Tmunu[:,iT12,:,:,:])+abs(Tmunu[:,iT13,:,:,:])+abs(Tmunu[:,iT23,:,:,:]))
    Y_avg=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)
  
    for x in range(n_X):
    #for x in range(1,2):
      for y in range(n_Y):
      #for y in range(1,2):
        for i in range(n_eps):
        #for i in range(0,1):
          plot_data_ebe[x,y,i]=np.sum(N_cells_avg[:,i,x,y,0,0])*dt
          plot_data_ebe_percent[x,y,i]=np.sum(N_cells_avg_fraction[:,i,x,y,0,0])*dt
          denom=np.sum(Non_empty_cells_avg[:])
          if (denom>0):
              plot_data_ebe_fraction_integrals[x,y,i]=np.sum(N_cells_avg[:])/denom
          counts=0
          fraction_integral=0
          all_times_system_counts=0
          for it in range(nt):
               system_counts=0
               good_counts=0
               for ix in range(nx):
                   for iy in range(ny):
                       for iz in range(nz):
                           if (den[it,ix,iy,iz]>=pmin):
                               system_counts=system_counts+1
                               all_times_system_counts=all_times_system_counts+1
                               if((Tmunu[it,iT00,ix,iy,iz]>=elim[i]) and (X_avg[it,ix,iy,iz]<Xlim[x]) and (Y_avg[it,ix,iy,iz]<Ylim[y])):
                                   counts=counts+1
                                   good_counts=good_counts+1
               if (system_counts!=0):
                   fraction_integral=fraction_integral+good_counts/system_counts
          plot_data_avg[x,y,i]=counts*dt
          plot_data_avg_percent[x,y,i]=fraction_integral*dt
          if(all_times_system_counts!=0):
               plot_data_fraction_integrals[x,y,i]=counts/all_times_system_counts
     
    res_ebe[key]=plot_data_ebe
    res_avg[key]=plot_data_avg
    res_ebe_fraction_integral[key]=plot_data_ebe_percent/total_time
    res_avg_fraction_integral[key]=plot_data_avg_percent/total_time
    res_avg_fraction_tot_integral[key]=plot_data_fraction_integrals
    res_ebe_fraction_tot_integral[key]=plot_data_ebe_fraction_integrals

colors=cycle(cm.rainbow(np.linspace(0,1,len(res_ebe))))
mmm=cycle(['o','v','^','<','>','p','*',"P","X","D"])
marker_size=10
for x in range(n_X):
#for x in range(1,2):
    Xval = '{:3.2f}'.format(Xlim[x])
    for y in range(n_Y):
    #for y in range(1,2):
        Yval = '{:3.2f}'.format(Ylim[y])
        for i in range(n_eps):
        #for i in range(0,1):
            epsval = '{:03d}'.format(int(elim[i]*1000.))
            fp=open(od + "/4Dvolume_system_comparison_ebe_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".dat","w")
            plt.ylabel('<4D volume> [fm$^4$]')
            fp.write("# X_ebe < "+Xval+", Y_ebe < "+Yval+", edens >= "+epsval+" MeV/fm^3\n")
            line_number=1
            for key, value in infiles.items():
                fp.write("# "+'{:2d}'.format(line_number)+"      "+value[1]+"\n")
                line_number=line_number+1
            fp.write("\n")
            line_number=1
            for key, value in infiles.items():
                fp.write('{:2d}'.format(line_number)+"  "+'{:12.2e}'.format(res_ebe[key][x,y,i])+"\n")
                line_number=line_number+1
            fp.write("\n")
            line_number=1
            plt.xlim(0,12)
            plt.xticks([])
            for key, value in infiles.items():
                plt.plot(line_number, res_ebe[key][x,y,i], next(mmm), markersize=marker_size, color=next(colors), label=value[1])
                line_number=line_number+1
            plt.minorticks_on()
            plt.grid(b=True, color='#BBBBBB', linestyle='-')
            plt.legend(loc='best')
            plt.tight_layout()
            plt.savefig(od + "/4Dvolume_system_comparison_ebe_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".png", dpi=300, pad_inches=0.)
            plt.savefig(od + "/4Dvolume_system_comparison_ebe_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".pdf", pad_inches=0.)
            plt.close('all')
            fp.close()

            fp=open(od + "/4Dvolume_average_fraction_system_comparison_ebe_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".dat","w")
            plt.ylabel('Average volume fraction [fm$^{-1}$]')
            fp.write("# Time averaged ratio between the volume satifying a set of constraints and the total volume of the system (i.e. with p>1e-4 GeV/fm^3)\n")
            fp.write("# X_ebe < "+Xval+", Y_ebe < "+Yval+", edens >= "+epsval+" MeV/fm^3\n")
            line_number=1
            for key, value in infiles.items():
                fp.write("# "+'{:2d}'.format(line_number)+"      "+value[1]+"\n")
                line_number=line_number+1
            fp.write("\n")
            line_number=1
            for key, value in infiles.items():
                fp.write('{:2d}'.format(line_number)+"  "+'{:12.2e}'.format(res_ebe_fraction_integral[key][x,y,i])+"\n")
                line_number=line_number+1
            fp.write("\n")
            line_number=1
            plt.xlim(0,12)
            plt.ylim(0,1)
            plt.gca().yaxis.set_major_formatter(ScalarFormatter())
            plt.xticks([])
            for key, value in infiles.items():
                plt.plot(line_number, res_ebe_fraction_integral[key][x,y,i], next(mmm), markersize=marker_size, color=next(colors), label=value[1])
                line_number=line_number+1
            plt.minorticks_on()
            plt.grid(b=True, color='#BBBBBB', linestyle='-')
            plt.legend(loc='best')
            plt.tight_layout()
            plt.savefig(od + "/4Dvolume_average_fraction_system_comparison_ebe_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".png", dpi=300, pad_inches=0.)
            plt.savefig(od + "/4Dvolume_average_fraction_system_comparison_ebe_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".pdf", pad_inches=0.)
            plt.close('all')
            fp.close()

            fp=open(od + "/4Dvolume_system_comparison_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".dat","w")
            plt.ylabel('<4D volume> [fm$^4$]')
            fp.write("# X < "+Xval+", Y < "+Yval+", edens >= "+epsval+" MeV/fm^3\n")
            line_number=1
            for key, value in infiles.items():
                fp.write("# "+'{:2d}'.format(line_number)+"      "+value[1]+"\n")
                line_number=line_number+1
            fp.write("\n")
            line_number=1
            for key, value in infiles.items():
                fp.write('{:2d}'.format(line_number)+"  "+'{:12.2e}'.format(res_avg[key][x,y,i])+"\n")
                line_number=line_number+1
            fp.write("\n")
            line_number=1
            plt.xlim(0,12)
            plt.gca().yaxis.set_major_formatter(FuncFormatter(format_label))
            plt.xticks([])
            for key, value in infiles.items():
                plt.plot(line_number, res_avg[key][x,y,i], next(mmm), markersize=marker_size, color=next(colors), label=value[1])
                line_number=line_number+1
            plt.minorticks_on()
            plt.grid(b=True, color='#BBBBBB', linestyle='-')
            plt.legend(loc='best')
            plt.tight_layout()
            plt.savefig(od + "/4Dvolume_system_comparison_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".png", dpi=300, pad_inches=0.)
            plt.savefig(od + "/4Dvolume_system_comparison_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".pdf", pad_inches=0.)
            plt.close('all')
            fp.close()

            fp=open(od + "/4Dvolume_fraction_system_comparison_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".dat","w")
            plt.ylabel('Average volume fraction [fm$^{-1}$]')
            fp.write("# Time averaged ratio between the volume satifying a set of constraints and the total volume of the system (i.e. with p>1e-4 GeV/fm^3)\n")
            fp.write("# X_ebe < "+Xval+", Y_ebe < "+Yval+", edens >= "+epsval+" MeV/fm^3\n")
            line_number=1
            for key, value in infiles.items():
                fp.write("# "+'{:2d}'.format(line_number)+"      "+value[1]+"\n")
                line_number=line_number+1
            fp.write("\n")
            line_number=1
            for key, value in infiles.items():
                fp.write('{:2d}'.format(line_number)+"  "+'{:12.2e}'.format(res_avg_fraction_integral[key][x,y,i])+"\n")
                line_number=line_number+1
            fp.write("\n")
            line_number=1
            plt.xlim(0,12)
            plt.ylim(0,1)
            plt.xticks([])
            plt.gca().yaxis.set_major_formatter(ScalarFormatter())
            for key, value in infiles.items():
                plt.plot(line_number, res_avg_fraction_integral[key][x,y,i], next(mmm), markersize=marker_size, color=next(colors), label=value[1])
                line_number=line_number+1
            plt.minorticks_on()
            plt.grid(b=True, color='#BBBBBB', linestyle='-')
            plt.legend(loc='lower right')
            plt.tight_layout()
            plt.savefig(od + "/4Dvolume_fraction_system_comparison_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".png", dpi=300, pad_inches=0.)
            plt.savefig(od + "/4Dvolume_fraction_system_comparison_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".pdf", pad_inches=0.)
            plt.close('all')
            fp.close()

            fp=open(od + "/4Dvolume_ratio_of_integrals_system_comparison_ebe_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".dat","w")
            plt.ylabel('( 4D volume constrained )/( 4D volume system )')
            fp.write("# Ratio between the time integrated volume satifying a set of constraints and the time integrated total volume of the system (i.e. with p>1e-4 GeV/fm^3)\n")
            fp.write("# X_ebe < "+Xval+", Y_ebe < "+Yval+", edens >= "+epsval+" MeV/fm^3\n")
            line_number=1
            for key, value in infiles.items():
                fp.write("# "+'{:2d}'.format(line_number)+"      "+value[1]+"\n")
                line_number=line_number+1
            fp.write("\n")
            line_number=1
            for key, value in infiles.items():
                fp.write('{:2d}'.format(line_number)+"  "+'{:12.2e}'.format(res_ebe_fraction_tot_integral[key][x,y,i])+"\n")
                line_number=line_number+1
            fp.write("\n")
            line_number=1
            plt.xlim(0,12)
            plt.ylim(0,1)
            plt.gca().yaxis.set_major_formatter(ScalarFormatter())
            plt.xticks([])
            for key, value in infiles.items():
                plt.plot(line_number, res_ebe_fraction_tot_integral[key][x,y,i], next(mmm), markersize=marker_size, color=next(colors), label=value[1])
                line_number=line_number+1
            plt.minorticks_on()
            plt.grid(b=True, color='#BBBBBB', linestyle='-')
            plt.legend(loc='best')
            plt.tight_layout()
            plt.savefig(od + "/4Dvolume_ratio_of_integrals_system_comparison_ebe_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".png", dpi=300, pad_inches=0.)
            plt.savefig(od + "/4Dvolume_ratio_of_integrals_system_comparison_ebe_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".pdf", pad_inches=0.)
            plt.close('all')
            fp.close()

            fp=open(od + "/4Dvolume_ratio_of_integrals_system_comparison_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".dat","w")
            plt.ylabel('( 4D volume constrained )/( 4D volume system )')
            fp.write("# Ratio between the time integrated volume satifying a set of constraints and the time integrated total volume of the system (i.e. with p>1e-4 GeV/fm^3)\n")
            fp.write("# X < "+Xval+", Y < "+Yval+", edens >= "+epsval+" MeV/fm^3\n")
            line_number=1
            for key, value in infiles.items():
                fp.write("# "+'{:2d}'.format(line_number)+"      "+value[1]+"\n")
                line_number=line_number+1
            fp.write("\n")
            line_number=1
            for key, value in infiles.items():
                fp.write('{:2d}'.format(line_number)+"  "+'{:12.2e}'.format(res_avg_fraction_tot_integral[key][x,y,i])+"\n")
                line_number=line_number+1
            fp.write("\n")
            line_number=1
            plt.xlim(0,12)
            plt.ylim(0,1)
            plt.xticks([])
            plt.gca().yaxis.set_major_formatter(ScalarFormatter())
            for key, value in infiles.items():
                plt.plot(line_number, res_avg_fraction_tot_integral[key][x,y,i], next(mmm), markersize=marker_size, color=next(colors), label=value[1])
                line_number=line_number+1
            plt.minorticks_on()
            plt.grid(b=True, color='#BBBBBB', linestyle='-')
            plt.legend(loc='lower right')
            plt.tight_layout()
            plt.savefig(od + "/4Dvolume_ratio_of_integrals_system_comparison_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".png", dpi=300, pad_inches=0.)
            plt.savefig(od + "/4Dvolume_ratio_of_integrals_system_comparison_Xlim_" + Xval + "_Ylim_" + Yval + "_edens_"+epsval+".pdf", pad_inches=0.)
            plt.close('all')
            fp.close()


==> workflow/make_plots_Elab80b6.py <==
# version 0.1.1 - 18/12/2021 this program plots the constraints vs time in the center of the grid
# it works with analize_data 0.8

import fileinput
import math
import numpy as np
import sys
import os
import pickle
import matplotlib
import gzip
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.pyplot as plt
from matplotlib.colors import DivergingNorm

# minimum value of the sum of the diagonal term to consider a point part of the system [GeV/fm^3]
pmin=0.0001

# parameters for the plots
plt.rcParams.update({'font.size': 16})
fig_size = plt.rcParams["figure.figsize"]
plt.rc('legend',fontsize=12)
fig_size[0] = 11
fig_size[1] = 6
plt.rcParams["figure.figsize"] = fig_size
colors = ("crimson", "darkorange", "forestgreen")
linestyles=("solid","dashed","dotted")

#correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9

# we get the name output directory
N_input_files = len(sys.argv) - 1

if N_input_files != 2:
    print('Syntax: ./make_plots_for_article.py <input pickled file> <output directory>')
    sys.exit(1)

ifile = sys.argv[1]
od = sys.argv[2]
if (not os.path.exists(od)):
    os.mkdir(od)

if (ifile[-3:] == ".gz"):
    print("Opening gzipped file " + ifile)
    fx = gzip.open(ifile, "rb")
else:
    print("Opening file " + ifile)
    fx = open(ifile, "rb")

data = pickle.load(fx)
fx.close()

lattice, tt, elim, Xlim, Ylim, XT_lim, RP_lim, N_events, en_per_part, Tmunu, X, Y, XT, RP, \
N_cells_avg, N_cells_sd, Non_empty_cells_avg, Non_empty_cells_sd, N_cells_avg_fraction, \
N_cells_sd_fraction,N_clumps_avg, N_clumps_percent_avg, N_clumps_single_cell_percent_tot, \
N_clumps_single_cells_tot,N_clumps_empty_tot = data[:]
    
nt=len(tt)

den=Tmunu[:,iT11,:,:,:]+Tmunu[:,iT22,:,:,:]+Tmunu[:,iT33,:,:,:]
num=abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT22,:,:,:])+abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT33,:,:,:])+abs(Tmunu[:,iT33,:,:,:]-Tmunu[:,iT22,:,:,:])
X_arr=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>pmin)

num=3*abs(Tmunu[:,iT12,:,:,:])+abs(Tmunu[:,iT13,:,:,:])+abs(Tmunu[:,iT23,:,:,:])
Y_arr=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>pmin)

coord=[]
for i in range(0,3):
    coord.append(np.linspace(lattice["origin"][i]+lattice["spacing"][i]/2., lattice["origin"][i]+(lattice["dimensions"][i]-1)*lattice["spacing"][i]+lattice["spacing"][i]/2.,num=lattice["dimensions"][i], endpoint=True))
xx,yy,zz=np.array(coord[:])


nx=len(xx)
ny=len(yy)
nz=len(zz)

i0=np.argmin(abs(xx-0))
j0=np.argmin(abs(yy-0))
k0=np.argmin(abs(zz-0))

i2=np.argmin(abs(xx-2))
i6=np.argmin(abs(xx-6))

points=[i0,i2,i6]
labels=["x=y=z=0","x=2,y=z=0","x=6,y=z=0"]

area_percent=np.zeros(nt,dtype=np.float64)

for h in range(nt):
    area_good=0.
    area_system=0.
    for i in range(nx):
        for k in range(nz):
            if ((Tmunu[h,iT00,i,j0,k]>0) and (den[h,i,j0,k]>pmin)):
                area_system=area_system+1
                if (X_arr[h,i,j0,k]<0.3):
                    area_good=area_good+1
    if (area_system>0):
        area_percent[h]=area_good/area_system*100

sp="       "
tp='{:5.3f}'
vp='{:9.6f}'
# X (avg Tmunu)
fout=open(od + "/X_evolution_Au_Elab80_b6.dat","w")
fout.write('# Au+Au at Elab = 80 AGeV, b = 6 fm, 1080 events, y=z=0\n')
fout.write("# time [fm]        X (x=0)       X (x=2)      X (x=6)\n\n")
plt.xlabel('t [fm]')
plt.ylabel("Pressure anisotropy $X$")
plt.ylim(0,2)
plt.xlim(0,15)
for i, p in enumerate(points): 
    plt.plot(tt, X_arr[:,p,j0,k0], color=colors[i], linewidth=2, linestyle=linestyles[i], label=labels[i])
for i in range(len(tt)):
    fout.write(tp.format(tt[i]))
    for p in range(len(points)):
        fout.write(sp+vp.format(X_arr[i,points[p],j0,k0]))
    fout.write("\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#999999', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/X_evolution_Au_Elab80_b6.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/X_evolution_Au_Elab80_b6.pdf", pad_inches=0.)
plt.close('all')

# Y (avg Tmunu)
fout=open(od + "/Y_evolution_Au_Elab80_b6.dat","w")
fout.write('# Au+Au at Elab = 80 AGeV, b = 6 fm, 1080 events, y=z=0\n')
fout.write("# time [fm]        Y (x=0)       Y (x=2)      Y (x=6)\n\n")
plt.xlabel('t [fm]')
plt.ylabel("Off-diagonality $Y$")
plt.xlim(0,15)
for i, p in enumerate(points): 
    plt.plot(tt, Y_arr[:,p,j0,k0], color=colors[i], linewidth=2, linestyle=linestyles[i], label=labels[i])
for i in range(len(tt)):
    fout.write(tp.format(tt[i]))
    for p in range(len(points)):
        fout.write(sp+vp.format(Y_arr[i,points[p],j0,k0]))
    fout.write("\n")
fout.close()
plt.ylim(0,0.3)
plt.minorticks_on()
plt.grid(b=True, color='#999999', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/Y_evolution_Au_Elab80_b6.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/Y_evolution_Au_Elab80_b6.pdf", pad_inches=0.)
plt.close('all')

# percentage of the system lying on the reaction plane with X<0.3 
fout=open(od + "/X_lt_03_XZ_plane_percentage_Au_Elab80_b6.dat","w")
fout.write('# Au+Au at Elab = 80 AGeV, b = 6 fm, 1080 events, y=z=0\n')
fout.write("# time [fm]      % area on y=0 plane (X < 0.3)\n\n")
plt.xlabel('t [fm]')
plt.ylabel("% area on y=0 plane (X < 0.3)")
plt.xlim(0,15)
plt.ylim(0,100)
plt.plot(tt, area_percent, color="blue", linewidth=2, linestyle="solid",label="Au+Au, E$_{lab}$=80AGeV, b=6fm")
for i in range(len(tt)):
    fout.write(tp.format(tt[i])+sp+vp.format(area_percent[i])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#999999', linestyle='-')
plt.legend(loc="lower right")
plt.tight_layout()
plt.savefig(od + "/X_lt_03_XZ_plane_percentage_Au_Elab80_b6.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/X_lt_03_XZ_plane_percentage_Au_Elab80_b6.pdf", pad_inches=0.)
plt.close('all')


==> workflow/make_plots_Elab80b6_comparison.py <==
# version 0.1.1 - 29/12/2021 this program plots the percentage of the XZ plane satisfying a limit on X
# it works with analize_data 0.8
# the files are hardcoded

import fileinput
import math
import numpy as np
import sys
import os
import pickle
import matplotlib
import gzip
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.pyplot as plt
from matplotlib.colors import DivergingNorm

# minimum value of the sum of the diagonal term to consider a point part of the system [GeV/fm^3]
pmin=0.0001

datadir="pickled_data_final/"
infiles=(datadir+"results_Au_Elab_80_b6.pickle.gz",datadir+"results_Au_Elab_80_b6_10K.pickle.gz")
labels=("Au+Au, E$_{lab}$=80 AGeV, b=6fm, 1.08K ev.","Au+Au, E$_{lab}$=80 AGeV, b=6fm, 10.8K ev.")

colors=("blue","red","orange")
lines=("solid","dashed","dotted")

# parameters for the plots
plt.rcParams.update({'font.size': 16})
fig_size = plt.rcParams["figure.figsize"]
plt.rc('legend',fontsize=12)
fig_size[0] = 11
fig_size[1] = 6
plt.rcParams["figure.figsize"] = fig_size

#correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9

# we get the name output directory
N_input_files = len(sys.argv) - 1

if N_input_files != 2:
    print('Syntax: ./make_plots_Au_Elab80_b6_comparison.py <Xlim> <output directory>')
    sys.exit(1)

Xlim=float(sys.argv[1])
od = sys.argv[2]
if (not os.path.exists(od)):
    os.mkdir(od)


area_percent=[]

for nif, ifile in enumerate(infiles):
    if (ifile[-3:] == ".gz"):
        print("Opening gzipped file " + ifile)
        fx = gzip.open(ifile, "rb")
    else:
        print("Opening file " + ifile)
        fx = open(ifile, "rb")

    data = pickle.load(fx)
    fx.close()

    lattice, tt, elim, Xlim_ebe, Ylim_ebe, XT_lim, RP_lim, N_events, en_per_part, Tmunu, X, Y, XT, RP, \
    N_cells_avg, N_cells_sd, Non_empty_cells_avg, Non_empty_cells_sd, N_cells_avg_fraction, \
    N_cells_sd_fraction,N_clumps_avg, N_clumps_percent_avg, N_clumps_single_cell_percent_tot, \
    N_clumps_single_cells_tot,N_clumps_empty_tot = data[:]
    
    nt=len(tt)

    den=Tmunu[:,iT11,:,:,:]+Tmunu[:,iT22,:,:,:]+Tmunu[:,iT33,:,:,:]
    num=abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT22,:,:,:])+abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT33,:,:,:])+abs(Tmunu[:,iT33,:,:,:]-Tmunu[:,iT22,:,:,:])
    X_arr=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>pmin)

    if (nif==0):
      coord=[]
      for i in range(0,3):
         coord.append(np.linspace(lattice["origin"][i]+lattice["spacing"][i]/2., lattice["origin"][i]+(lattice["dimensions"][i]-1)*lattice["spacing"][i]+lattice["spacing"][i]/2.,num=lattice["dimensions"][i], endpoint=True))
      xx,yy,zz=np.array(coord[:])

      nx=len(xx)
      ny=len(yy)
      nz=len(zz)

      i0=np.argmin(abs(xx-0))
      j0=np.argmin(abs(yy-0))
      k0=np.argmin(abs(zz-0))

    area_percent.append(np.zeros(nt,dtype=np.float64))

    for h in range(nt):
        area_good=0.
        area_system=0.
        for i in range(nx):
            for k in range(nz):
                if ((Tmunu[h,iT00,i,j0,k]>0) and (den[h,i,j0,k]>pmin)):
                    area_system=area_system+1
                    if (X_arr[h,i,j0,k]<Xlim):
                        area_good=area_good+1
        if (area_system>0):
            area_percent[nif][h]=area_good/area_system*100

sp="       "
tp='{:5.3f}'
vp='{:9.6f}'
xstring='{:3.2f}'.format(Xlim)

# percentage of the system lying on the reaction plane with X<0.3 
fout=open(od + "/X_lt_"+xstring+"_XZ_plane_percentage_Au_Elab80_b6.dat","w")
fout.write('# Au+Au at Elab = 80 AGeV, b = 6 fm y=z=0\n')
fout.write("# time [fm]      % area on y=0 plane (X < "+xstring+")\n")
plt.xlabel('t [fm]')
plt.ylabel("% area on y=0 plane (X < "+xstring+")")
plt.xlim(0,15)
plt.ylim(0,100)
for q in range(len(infiles)):
    plt.plot(tt, area_percent[q], color=colors[q], linewidth=2, linestyle=lines[q],label=labels[q])
    fout.write("\n\n# "+labels[q]+"\n\n")
    for i in range(len(tt)):
        fout.write(tp.format(tt[i])+sp+vp.format(area_percent[q][i])+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend(loc="best")
plt.tight_layout()
plt.savefig(od + "/X_lt_"+xstring+"_XZ_plane_percentage_Au_Elab80_b6.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/X_lt_"+xstring+"_XZ_plane_percentage_Au_Elab80_b6.pdf", pad_inches=0.)
plt.close('all')


==> workflow/make_plots_clumps_production_version_1.py <==
# version 1.1.1 - 09/02/2022 this program plots the number of clumps vs time 

import fileinput
import math
import numpy as np
import sys
import os
import pickle
import matplotlib
import gzip
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.pyplot as plt
from matplotlib.colors import DivergingNorm

# we use a dictionary for the files to be analized
# the key will enter in the output filenames
# the values are a tuple with: 0) the name of the files 1) a string with the common part of the plot titles
infiles = {}
infiles["Au_Elab_1_23_central_standard"] = ("results_Au_Elab_1_23_wcl.pickle.gz", "Au, Elab=1.23AGeV")

# path of the directory containing the data
datapath = "./pickled_data_final/"

# colors of the points in the plots
colors=["orange","red","magenta"]

# end of the plot time range
time_end=30

# we check if the directory with the data exists
if not os.path.exists(datapath):
    print("Error, the directory " + datapath + " , that should contain the input data does not exist!")
    sys.exit(1)

# we get the name output directory
N_input_files = len(sys.argv) - 1

if N_input_files != 1:
    print('Syntax: ./make_plot_clumps.py <output directory>')
    sys.exit(1)

od = sys.argv[1]
if (not os.path.exists(od)):
    os.mkdir(od)

results = {}
errors = {}

symbs = ("o","v","^")

# actually we work with just item and the code implicitly assumes that we have only one
for key, value in infiles.items():
    if (value[0][-3:] == ".gz"):
        print("Opening gzipped file " + datapath + value[0])
        fx = gzip.open(datapath + value[0], "rb")
    else:
        print("Opening file " + datapath + value[0])
        fx = open(datapath + value[0], "rb")

    data = pickle.load(fx)
    fx.close()

    lattice, tt, elim, Xlim, Ylim, XT_lim, RP_lim, N_events, en_per_part, Tmunu, X, Y, XT, RP, \
    N_cells_avg, N_cells_sd, Non_empty_cells_avg, Non_empty_cells_sd, N_cells_avg_fraction, \
    N_cells_sd_fraction, N_clumps_avg,N_clumps_percent_tot,N_clumps_single_cell_percent_tot,N_clumps_single_cell_tot,N_clumps_nonempty_tot = data[:]

N_nonsingle_clumps=N_clumps_avg*N_events-N_clumps_single_cell_tot

n_eps = len(elim)
n_X = len(Xlim)
n_Y = len(Ylim)

tt=np.array(tt)
iend=np.argmin(abs(tt-time_end))

for x in range(n_X):
    Xval = '{:3.2f}'.format(Xlim[x])
    for y in range(n_Y):
                Yval = '{:3.2f}'.format(Ylim[y])
                fo=open(od + "/clumps_" + "_Xlim_" + Xval + "_Ylim_" + Yval + ".dat","w")
                fo.write("# Au+Au, E$_{lab}$=1.23 AGeV, b=0-3.3fm"+ ", X<" + Xval + ", Y<" + Yval + "\n")
                plt.xlabel('t [fm]')
                plt.ylabel('<number of clumps>')
                plt.xlim(-3, tt[iend])
                for ie in range(n_eps):
                    epsval = '{:3.0f}'.format(1000.*elim[ie])
                    fo.write("\n# Energy density > "+epsval+"\n")
                    fo.write("# time [fm]      <number of clumps>\n")
                    plt.plot(tt[:iend], N_clumps_avg[:iend,ie,x,y,0,0], symbs[ie], color=colors[ie], markersize=2, label=epsval+"MeV/fm$^3$")
                    for it in range(iend):
                        fo.write('{:5.2f}'.format(tt[it])+"      "+'{:9.5f}'.format(N_clumps_avg[it,ie,x,y,0,0])+"\n")
                    fo.write("\n")
                plt.minorticks_on()
                plt.grid(b=True, color='#BBBBBB', linestyle='-')
                plt.legend()
                plt.tight_layout()
                plt.savefig(od + "/clumps_" + "_Xlim_" + Xval + "_Ylim_" + Yval + ".png", dpi=300, pad_inches=0.)
                plt.savefig(od + "/clumps_" + "_Xlim_" + Xval + "_Ylim_" + Yval + ".pdf", pad_inches=0.)
                plt.close('all')
                fo.close()


                fo=open(od + "/compactness_of_clumps_" + "_Xlim_" + Xval + "_Ylim_" + Yval + ".dat","w")
                fo.write("# Au+Au, E$_{lab}$=1.23 AGeV, b=0-3.3fm"+ ", X<" + Xval + ", Y<" + Yval + "\n")
                plt.xlabel('t [fm]')
                plt.ylabel('<compactness of clumps>')
                plt.xlim(-3, tt[iend])
                for ie in range(n_eps):
                    epsval = '{:3.0f}'.format(1000.*elim[ie])
                    fo.write("\n# Energy density > "+epsval+"\n")
                    fo.write("# time [fm]      <compactness>\n")
                    ratio_data=np.divide(N_clumps_percent_tot[:iend,ie,x,y,0,0],N_nonsingle_clumps[:iend,ie,x,y,0,0],out=np.zeros(N_clumps_percent_tot[:iend,ie,x,y,0,0].shape, dtype=np.float64), where=N_nonsingle_clumps[:iend,ie,x,y,0,0]!=0)
                    plt.plot(tt[:iend], ratio_data, symbs[ie], color=colors[ie], markersize=2, label=epsval+"MeV/fm$^3$")
                    for it in range(iend):
                        fo.write('{:5.2f}'.format(tt[it])+"      "+'{:7.5f}'.format(ratio_data[it])+"\n")
                    fo.write("\n")
                plt.minorticks_on()
                plt.grid(b=True, color='#BBBBBB', linestyle='-')
                plt.legend()
                plt.tight_layout()
                plt.savefig(od + "/compactness_of_clumps_" + "_Xlim_" + Xval + "_Ylim_" + Yval + ".pdf", pad_inches=0.)
                plt.savefig(od + "/compactness_of_clumps_" + "_Xlim_" + Xval + "_Ylim_" + Yval + ".png", dpi=300, pad_inches=0.)
                plt.close('all')
                fo.close()

                fo=open(od + "/fraction_of_single_cell_clumps_" + "_Xlim_" + Xval + "_Ylim_" + Yval + ".dat","w")
                fo.write("# Au+Au, E$_{lab}$=1.23 AGeV, b=0-3.3fm"+ ", X<" + Xval + ", Y<" + Yval + "\n")
                plt.xlabel('t [fm]')
                plt.ylabel('<fraction of single cell clumps>')
                plt.xlim(-3, tt[iend])
                for ie in range(n_eps):
                    epsval = '{:3.0f}'.format(1000.*elim[ie])
                    fo.write("\n# Energy density > "+epsval+"\n")
                    fo.write("# time [fm]      <fraction of single cell clumps>\n")
                    ratio_data=np.divide(N_clumps_single_cell_percent_tot[:iend,ie,x,y,0,0],N_clumps_nonempty_tot[:iend,ie,x,y,0,0],out=np.zeros(N_clumps_single_cell_percent_tot[:iend,ie,x,y,0,0].shape, dtype=np.float64), where=N_clumps_nonempty_tot[:iend,ie,x,y,0,0]!=0)
                    plt.plot(tt[:iend], ratio_data, symbs[ie], color=colors[ie], markersize=2, label=epsval+"MeV/fm$^3$")
                    for it in range(iend):
                        fo.write('{:5.2f}'.format(tt[it])+"      "+'{:7.5f}'.format(ratio_data[it])+"\n")
                    fo.write("\n")
                plt.minorticks_on()
                plt.grid(b=True, color='#BBBBBB', linestyle='-')
                plt.legend()
                plt.tight_layout()
                plt.savefig(od + "/fraction_of_single_cell_clumps_" + "_Xlim_" + Xval + "_Ylim_" + Yval + ".png", dpi=300, pad_inches=0.)
                plt.savefig(od + "/fraction_of_single_cell_clumps_" + "_Xlim_" + Xval + "_Ylim_" + Yval + ".pdf", pad_inches=0.)
                plt.close('all')
                fo.close()


==> workflow/make_table_integrals_production_version_1.4.1.py <==
# version 1.4.1 - 20/12/2021 this program makes tables with integrals of the results

import fileinput
import math
import numpy as np
import sys
import os
import pickle
import gzip

# minimum pressure density in GeV/fm^3
pmin = 0.0001

# we get the name output directory
N_input_files = len(sys.argv) - 1

# the pickled list of input files must be created with create_pickled_list_of_files_to_analize.py
if N_input_files != 2:
    print('Syntax: ./make_table_integrals.py <pickled list of input files> <output directory>')
    sys.exit(1)

# path of the file containing the pickled list of input files
datafiles_list = sys.argv[1]

# directory of the file containing the pickled list of input files
datapath = os.path.split(datafiles_list)[0]+"/"

# we check if the directory with the data exists
if not os.path.exists(datafiles_list):
    print("Error, the file " + datafiles_list + " that should contain the list of input data files does not exist!")
    sys.exit(1)

# we use a dictionary for the files to be analized
# the key will enter in the output filenames
# the values are a tuple with: 0) the name of the files 1) a string with the common part of the plot titles
# this dictionary is save in a pickled datafile that it is used also by other python scripts
with open(datafiles_list,"rb") as inputfiles:
    infiles=pickle.load(inputfiles)

od = sys.argv[2]
if (not os.path.exists(od)):
    os.mkdir(od)

# correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9

results = {}
errors = {}
results_avg = {}


for key, value in infiles.items():
    if (value[0][-3:] == ".gz"):
        print("Opening gzipped file " + datapath + value[0])
        fx = gzip.open(datapath + value[0], "rb")
    else:
        print("Opening file " + datapath + value[0])
        fx = open(datapath + value[0], "rb")

    data = pickle.load(fx)
    fx.close()

    lattice, tt, elim, Xlim, Ylim, XT_lim, RP_lim, N_events, en_per_part, Tmunu, X, Y, XT, RP, \
    N_cells_avg, N_cells_sd, Non_empty_cells_avg, Non_empty_cells_sd, N_cells_avg_fraction, \
    N_cells_sd_fraction,N_clumps_avg, N_clumps_percent_avg, N_clumps_single_cell_percent_tot, \
    N_clumps_single_cells_tot,N_clumps_empty_tot = data[:]

    dt=tt[1]-tt[0]

    results[key] = N_cells_avg.sum(axis=0)*dt
    errors[key] = N_cells_sd.sum(axis=0)*dt

    den=Tmunu[:,iT11,:,:,:]+Tmunu[:,iT22,:,:,:]+Tmunu[:,iT33,:,:,:]
    num=abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT22,:,:,:])+abs(Tmunu[:,iT11,:,:,:]-Tmunu[:,iT33,:,:,:])+abs(Tmunu[:,iT33,:,:,:]-Tmunu[:,iT22,:,:,:])
    X_avg=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)
    num=3.*(abs(Tmunu[:,iT12,:,:,:])+abs(Tmunu[:,iT13,:,:,:])+abs(Tmunu[:,iT23,:,:,:]))
    Y_avg=np.divide(num,den,out=np.zeros(num.shape, dtype=np.float64), where=den>=pmin)

    n_eps = len(elim)
    n_X = len(Xlim)
    n_Y = len(Ylim)
    n_XT = len(XT_lim)
    n_RP = len(RP_lim)

    nx, ny, nz = lattice["dimensions"]

    counts=np.zeros((n_eps,n_X,n_Y),dtype=np.float64)
    for ie in range(n_eps):
        for ix in range(n_X):
            for iy in range(n_Y):
                for it in range(len(tt)):
                    for i in range(nx):
                        for j in range(ny):
                            for k in range(nz):
                                if(Tmunu[it,iT00,i,j,k]>elim[ie] and den[it,i,j,k]>=pmin and X_avg[it,i,j,k]<Xlim[ix] and Y_avg[it,i,j,k]<Ylim[iy]):
                                    counts[ie,ix,iy]=counts[ie,ix,iy]+1.
  
    counts=counts*dt
    results_avg[key] = counts.copy()
    counts = None
    data = None
    lattice = None
    tt = None
    N_events = None
    en_per_part = None
    T_munu = None
    X = None
    Y = None
    XT = None
    RP = None
    N_cells_avg = None
    N_cells_sd = None
    Non_empty_cells_avg = None
    Non_empty_cells_sd = None
    N_cells_avg_fraction = None
    N_cells_sd_fraction = None
    N_clumps_avg = None
    N_clumps_percent_avg = None
    N_clumps_single_cell_percent_tot = None
    N_clumps_single_cells_tot = None
    N_clumps_empty_tot = None


for x in range(n_X):
    Xval = '{:3.2f}'.format(Xlim[x])
    for y in range(n_Y):
                Yval = '{:3.2f}'.format(Ylim[y])
                fout=open(od + "/table_time_integrated_" + "_Xlim_" + Xval + "_Ylim_" + Yval + ".dat","w")
                fout.write("# constraints: Xlim: " + Xval +", Ylim: " + Yval + "\n")
                fout.write("# first colum: reaction, remaining columns: volume in fm^4 above the energy density limit, with uncertainty\n")
                for i in range(n_eps):
                    fout.write("# column "+str(2+i*2)+": energy limit: "+'{:6.0f}'.format(elim[i] * 1000)+", column "+str(3+i*2)+": std deviation\n")
                fout.write("\n")     
                for key, value in results.items():
                    fout.write(key)
                    for i in range(n_eps):
                        fout.write("    "+'{:6.2f}'.format(value[i,x,y,0,0])+" ("+'{:6.2f}'.format(errors[key][i,x,y,0,0])+")")
                    fout.write("\n")     
                fout.close()

                fout=open(od + "/table_time_integrated_average_Tmunu_" + "_Xlim_" + Xval + "_Ylim_" + Yval + ".dat","w")
                fout.write("# constraints: Xlim: " + Xval +", Ylim: " + Yval + "\n")
                fout.write("# first colum: reaction, remaining columns: volume in fm^4 above the energy density limit\n")
                for i in range(n_eps):
                    fout.write("# column "+str(2+i*2)+"  energy limit: "+'{:6.0f}'.format(elim[i] * 1000)+" [MeV/fm^3]\n")
                fout.write("\n")     
                for key, value in results.items():
                    fout.write(key)
                    for i in range(n_eps):
                        fout.write("    "+'{:6.2f}'.format(results_avg[key][i,x,y]))
                    fout.write("\n")     
                fout.close()


==> workflow/plot_avg_with_sdev_at_center.py <==
# production version 0.1.1 - 17/12/2021 this program plots the constraints vs time in the center of the grid and saves the plotted data in ascii files

import fileinput
import math
import numpy as np
import sys
import os
import pickle
import matplotlib
import gzip
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.pyplot as plt
from matplotlib.colors import DivergingNorm

N_input_files = len(sys.argv) - 1
if N_input_files != 1:
    print('Syntax: ./plot_avg_at_center_w_stdev.py <output directory>')
    sys.exit(1)

# parameters for the plots
plt.rcParams.update({'font.size': 16})
fig_size = plt.rcParams["figure.figsize"]
fig_size[0] = 11
fig_size[1] = 6
plt.rcParams["figure.figsize"] = fig_size
plt.rc('legend',fontsize=12)
colors = ("forestgreen","blue","red")
#linestyles = ('solid','dashed','dashdot','dotted',(0, (3, 5, 1, 5, 1, 5)),(0, (3, 1, 1, 1)))
linestyles = ('solid','dashed','dashdot')
colors_band = ("greenyellow","blueviolet","darkorange")

labels=["Ag+Ag, "+r"$\mathrm{E}_{\mathrm{lab}}$"+"=1.58AGeV, b=0-2.44fm ","Au+Au, "+r"$\mathrm{E}_{\mathrm{lab}}$"+"=1.23AGeV, b=0-3.3fm ","Au+Au, "+r"$\sqrt{s_{\mathrm{NN}}}$"+"=7.7GeV, b=0-3.3fm "]

# minimum pressure for considering a certain cell part of the system (in GeV/fm^3)
pmin = 1.e-4

#correspondences between the indexes of the 1D Tmunu array and the energy momentum rank 2 tensor
iT00=0
iT01=1
iT02=2
iT03=3
iT10=1
iT11=4
iT12=5
iT13=6
iT20=2
iT21=5
iT22=7
iT23=8
iT30=3
iT31=6
iT32=8
iT33=9


od = sys.argv[1]
if (not os.path.exists(od)):
    os.mkdir(od)

fx = open("time_evolution_comparison_w_stdev_at_center.pickle","rb")
data = pickle.load(fx)
fx.close()

times_arr,events_arr,Tmunu,Xebe,Yebe,Xavg,Yavg = data[:]

# plotted time range
time_start=0
time_end=25

# formats for the text data of the plots
sp="       "
tf='{:5.3f}'
pf='{:11.9e}'


# now we make the plots
# energy density
plt.xlabel('t [fm]')
plt.ylabel(r'$\varepsilon$ [GeV/fm$^3$]')
plt.xlim(time_start, time_end)
fout=open(od + "/energy_density_evolution_at_grid_center_w_errorbands.dat","w")
fout.write("# time [f]       energy density [GeV/fm^3]     standard deviation of energy density [GeV/fm^3]\n")
for i, tt in enumerate(times_arr):    
    tend=len(tt) # time dimension of Tmunu can be larger than len(tt)
    plt.plot(tt,Tmunu[i,0,:tend,iT00], color=colors[i], linewidth=2, linestyle=linestyles[i], label=labels[i])
    plt.fill_between(tt, Tmunu[i,0,:tend,iT00]-Tmunu[i,1,:tend,iT00], Tmunu[i,0,:tend,iT00]+Tmunu[i,1,:tend,iT00], alpha=0.2, 
             edgecolor=colors_band[i], facecolor=colors[i], linewidth=1, linestyle='dotted', antialiased=True)
    for mm in range(tend):
        if ((tt[mm]>=time_start) and (tt[mm]<=time_end)):
            val=Tmunu[i,0,mm,iT00]
            stdev=Tmunu[i,1,mm,iT00]
            fout.write(tf.format(tt[mm])+sp+pf.format(val)+sp+pf.format(stdev)+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/energy_density_evolution_at_grid_center_w_errorbands.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/energy_density_evolution_at_grid_center_w_errorbands.pdf", pad_inches=0.)
plt.close('all')



plt.xlabel('t [fm]')
plt.ylabel("Pressure anisotropy $X_{ebe}$")
plt.xlim(time_start, time_end)
plt.ylim(0,2)
fout=open(od + "/X_ebe_evolution_at_grid_center_w_errorbands.dat","w")
fout.write("# time [f]       X       standard deviation of X\n")
for i, tt in enumerate(times_arr):    
    tend=len(tt) # time dimension of Tmunu can be larger than len(tt)
    plt.plot(tt,Xebe[i,0,:tend], color=colors[i], linewidth=2, linestyle=linestyles[i], label=labels[i])
    plt.fill_between(tt, Xebe[i,0,:tend]-Xebe[i,1,:tend], Xebe[i,0,:tend]+Xebe[i,1,:tend], alpha=0.2, 
             edgecolor=colors_band[i], facecolor=colors[i], linewidth=1, linestyle='dotted', antialiased=True)
    for mm in range(tend):
        if ((tt[mm]>=time_start) and (tt[mm]<=time_end)):
            val=Xebe[i,0,mm]
            stdev=Xebe[i,1,mm]
            fout.write(tf.format(tt[mm])+sp+pf.format(val)+sp+pf.format(stdev)+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/X_ebe_evolution_at_grid_center_w_errorbands.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/X_ebe_evolution_at_grid_center_w_errorbands.pdf", pad_inches=0.)
plt.close('all')



plt.xlabel('t [fm]')
plt.ylabel("Off-diagonality $Y_{ebe}$")
plt.xlim(time_start, time_end)
plt.ylim(0,2)
fout=open(od + "/Y_ebe_evolution_at_grid_center_w_errorbands.dat","w")
fout.write("# time [f]       Y       standard deviation of Y\n")
for i, tt in enumerate(times_arr):    
    tend=len(tt) # time dimension of Tmunu can be larger than len(tt)
    plt.plot(tt,Yebe[i,0,:tend], color=colors[i], linewidth=2, linestyle=linestyles[i], label=labels[i])
    plt.fill_between(tt, Yebe[i,0,:tend]-Yebe[i,1,:tend], Yebe[i,0,:tend]+Yebe[i,1,:tend], alpha=0.2, 
             edgecolor=colors_band[i], facecolor=colors[i], linewidth=1, linestyle='dotted', antialiased=True)
    for mm in range(tend):
        if ((tt[mm]>=time_start) and (tt[mm]<=time_end)):
            val=Yebe[i,0,mm]
            stdev=Yebe[i,1,mm]
            fout.write(tf.format(tt[mm])+sp+pf.format(val)+sp+pf.format(stdev)+"\n")
fout.close()
plt.minorticks_on()
plt.grid(b=True, color='#BBBBBB', linestyle='-')
plt.legend()
plt.tight_layout()
plt.savefig(od + "/Y_ebe_evolution_at_grid_center_w_errorbands.png", dpi=300, pad_inches=0.)
plt.savefig(od + "/Y_ebe_evolution_at_grid_center_w_errorbands.pdf", pad_inches=0.)
plt.close('all')



==> workflow/process_evo_at_center_w_stdev.py <==
# version 0.1.1 - 17/12/2021 this program computes the averages and the standard deviations
#                          of energy densities, X_ebe and Y_ebe from thermodynamics.dat files
#                          In this basic version we use fixed parameters

import fileinput
import math
import numpy as np
import sys
import os
import matplotlib
import gzip
import pickle
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.pyplot as plt

# warning, here the time arrays vary between different systems,
# there are offset, don't assume that the same time index between
# different arrays corresponds to the same time

#Tmunu indexes
T00=0
T01=1
T02=2
T03=3
T11=4
T12=5
T13=6
T22=7
T23=8
T33=9

# minimum pressure threshold [GeV/fm^3] to accept a point as part of the system
pmin=0.0001

# we leave this section commented for possible future use
# we get the name output directory
#N_input_files = len(sys.argv) - 1

#if N_input_files != 2:
#    print('Syntax: ./extract_data.py <input file> <output file>')
#    sys.exit(1)

#infile=sys.argv[1]
#if (not os.path.exists(infile)):
#    print("Input file "+infile+" does not exist.")
#    sys.exit(1)

#outfile = sys.argv[2]

outfile="time_evolution_comparison_w_stdev_at_center.pickle"
outfile_ascii="time_evolution_comparison_w_stdev_at_center.dat"

indirs=["res_Ag_Elab_1_58","res_Au_Elab_1_23_centr","res_Au_Ecm77"]
labels_ascii_file=["Ag+Ag, Elab=1.58AGeV, b=0-2.44fm ","Au+Au, Elab=1.23AGeV, b=0-3.3fm ","Au+Au, sqrt(s_NN)=7.7GeV, b=0-3.3fm "]
times_arr=[]
nt_arr=[]
nt_max=0
# we count the timesteps
for idir in indirs: 
  with open(idir+"/thermodynamics.dat","r") as ipf:
    times=[]
    count=False
    while(True):
        stuff=ipf.readline().split()
        if ((stuff[1]=="event") and (count==False)):
            count=True
            continue
        if ((stuff[1]=="event") and (count==True)):
            break
        if len(stuff)!=11:
            continue
        times.append(np.float64(stuff[0]))
    times_np=np.array(times)
    nt=times_np.size
    times_arr.append(times_np)
    nt_arr.append(nt)
    if (nt>nt_max):
         nt_max=nt

Tmunu=np.zeros((3,2,nt_max,10),dtype=np.float64)
accepted=np.zeros((3,nt_max),dtype=np.int32)
Xebe=np.zeros((3,2,nt_max),dtype=np.float64)
Yebe=np.zeros((3,2,nt_max),dtype=np.float64)
Xavg=np.zeros((3,nt_max),dtype=np.float64)
Yavg=np.zeros((3,nt_max),dtype=np.float64)

# first, we compute the averages
events_arr=[]
for ii,idir in enumerate(indirs): 
  infile=idir+"/thermodynamics.dat"
  with open(infile,"r") as ipf:
    #DBG print("HHH"+infile)
    n_events=0
    while(True):
        stuff=ipf.readline().split()
        if len(stuff) == 0:
            break
        if stuff[1]=="event":
            n_events=n_events+1
            #DBG print(str("EVENT: "+str(n_events-1)))
            for i in range(nt_arr[ii]):
                #DBG buff=ipf.readline().split()
                #DBG print(str(times_arr[ii][i])+"  "+str(buff[:]))
                Tmp=np.float64(ipf.readline().split())[1:]
                #DBG Tmp=np.float64(buff[1:])
                den=Tmp[T11]+Tmp[T22]+Tmp[T33]
                if den>=pmin:
                    X=(abs(Tmp[T11]-Tmp[T22])+abs(Tmp[T11]-Tmp[T33])+abs(Tmp[T33]-Tmp[T22]))/den
                    Y=3*(abs(Tmp[T13])+abs(Tmp[T23])+abs(Tmp[T12]))/den
                    accepted[ii,i]=accepted[ii,i]+1
                    #DBG if(i<3):
                        #DBG  print("AAAAAAAAAAAAAAAA")
                         #DBG print(str(n_events-1)+"  "+str(i)+"  "+str(den)+"  "+str(X)+"   "+str(Y))
                         #DBG print(str(Tmp[:]))
                         #DBG sys.exit(0)
                else:
                    X=0.
                    Y=0.
                    Tmp[:]=0.
                Xebe[ii,0,i]=Xebe[ii,0,i]+X
                Yebe[ii,0,i]=Yebe[ii,0,i]+Y
                Tmunu[ii,0,i,:]=Tmunu[ii,0,i,:]+Tmp[:]

  print(infile+" read, events: "+str(n_events))
  events_arr.append(n_events)
  Tmunu[ii,0,:,:]=Tmunu[ii,0,:,:]/n_events
  for i in range(nt_arr[ii]):
      if accepted[ii,i]>0 :
          Xebe[ii,0,i]=Xebe[ii,0,i]/accepted[ii,i]
          Yebe[ii,0,i]=Yebe[ii,0,i]/accepted[ii,i]

# now we compute the standard deviations
for ii,idir in enumerate(indirs): 
  infile=idir+"/thermodynamics.dat"
  with open(infile,"r") as ipf:
    while(True):
        stuff=ipf.readline().split()
        if len(stuff) == 0:
            break
        if stuff[1]=="event":
            for i in range(nt_arr[ii]):
                Tmp=np.float64(ipf.readline().split())[1:]
                den=Tmp[T11]+Tmp[T22]+Tmp[T33]
                if den>=pmin:
                    X2=(Xebe[ii,0,i]-(abs(Tmp[T11]-Tmp[T22])+abs(Tmp[T11]-Tmp[T33])+abs(Tmp[T33]-Tmp[T22]))/den)**2
                    Y2=(Yebe[ii,0,i]-3*(abs(Tmp[T13])+abs(Tmp[T23])+abs(Tmp[T12]))/den)**2
                else:
                    X2=0.
                    Y2=0.
                Xebe[ii,1,i]=Xebe[ii,1,i]+X2
                Yebe[ii,1,i]=Yebe[ii,1,i]+Y2
                Tmunu[ii,1,i,:]=Tmunu[ii,1,i,:]+(Tmp[:]-Tmunu[ii,0,i,:])**2

  for i in range(nt_arr[ii]):
      Tmunu[ii,1,i,:]=np.sqrt(Tmunu[ii,1,i,:]/events_arr[ii])
      if accepted[ii,i]>0 :
          Xebe[ii,1,i]=np.sqrt(Xebe[ii,1,i]/accepted[ii,i])
          Yebe[ii,1,i]=np.sqrt(Yebe[ii,1,i]/accepted[ii,i])

      den=Tmunu[ii,0,i,T11]+Tmunu[ii,0,i,T22]+Tmunu[ii,0,i,T33]
      if den>=pmin:
         Xavg[ii,i]=(abs(Tmunu[ii,0,i,T11]-Tmunu[ii,0,i,T22])+abs(Tmunu[ii,0,i,T11]-Tmunu[ii,0,i,T33])+abs(Tmunu[ii,0,i,T33]-Tmunu[ii,0,i,T22]))/den
         Yavg[ii,i]=3*(abs(Tmunu[ii,0,i,T13])+abs(Tmunu[ii,0,i,T23])+abs(Tmunu[ii,0,i,T12]))/den

with open(outfile,"wb") as outf:
    pickle.dump((times_arr,events_arr,Tmunu,Xebe,Yebe,Xavg,Yavg),outf)

sp="    "
with open(outfile_ascii,"w") as outf:
    outf.write("# for each system, after printing its basic properties (ion types, collision energy, centrality)\n")
    outf.write("# we print, for its central point: \n")
    outf.write("# column 1: time [fm]\n")
    outf.write("# column 2-11: Tmunu components 2=T00, 3=T01, 4=T02, 5=T03, 6=T11, 7=T12, 8=T13, 9=T22, 10=T23, 11=T33\n")
    outf.write("# column 12-21: standard deviations of Tmunu components 12=T00, 13=T01, 14=T02, 15=T03, 16=T11, 17=T12, 18=T13, 19=T22, 20=T23, 21=T33\n")
    outf.write("# colum 22: X_ebe, column 23: standard deviation of X_ebe\n")
    outf.write("# colum 24: Y_ebe, column 25: standard deviation of Y_ebe\n")
    outf.write("# column 26: X, column 27: Y\n")
    for ii,ilab in enumerate(labels_ascii_file):
         outf.write("\n# system: "+ilab+"\n")
         for i in range(nt_arr[ii]):
             outf.write('{:3.1f}'.format(times_arr[ii][i])+sp)
             for k in range(10):
                 outf.write('{:9.5e}'.format(Tmunu[ii,0,i,k])+sp)
             for k in range(10):
                 outf.write('{:9.5e}'.format(Tmunu[ii,1,i,k])+sp)
             outf.write('{:9.5e}'.format(Xebe[ii,0,i])+sp+'{:9.5e}'.format(Xebe[ii,1,i])+sp)
             outf.write('{:9.5e}'.format(Yebe[ii,0,i])+sp+'{:9.5e}'.format(Yebe[ii,1,i])+sp)
             outf.write('{:9.5e}'.format(Xavg[ii,i])+sp+'{:9.5e}'.format(Yavg[ii,i])+"\n")


==> workflow/run_with_slurm_example.sh <==
#!/usr/bin/bash
#SBATCH --output=log_%x_%j
#SBATCH --partition=YOUR_PARTITION
#SBATCH --account=YOUR_ACCOUNT
#SBATCH --nodes=1
## these simulations, especially the postprocessing,
## take a lot of memory per processor, so you might
## have to use less processors than those available
#SBATCH --ntasks=12
#SBATCH --cpus-per-task=1
#SBATCH --time=20:59:00
#SBATCH --mail-type=ALL

# here we load libraries and python packages
# these are installation dependent
# gsl
module load use.own gsl2/2.7
# pythia 8.303
source /home/hireaction/inghirami/enable_pythia8303
# Anaconda python distribution, version 2021.05
source /home/hireaction/inghirami/enable_conda

export LC_NUMERIC="en_US.UTF-8"

idrun=Au_Elab_1_23_centr_$SLURM_JOB_ID
# path to the SMASH compiled binary
sd=/scratch/hireaction/inghirami/hydro_conditions/smash_bin
# name of the path executable
smash_exe=$sd/smash_fuchs
# config file
smash_conf=$sd/config_Au_Elab_1_23_centr_ncl.yaml
# name of the python script to postproces a bunch of events
analysis_script=analyze_data_ncl.py
# name of the python script to combine the results of the postprocessing
# of various bunches of events
combine_script=combine_data.py

cd $sd

mkdir -p $idrun\_tmp_results

for kk in $(seq 0 9)
do
  echo Iteration $kk

  for i in $(seq 1 $SLURM_NTASKS)
  do
  outdir=out$idrun\_$i
  $smash_exe -i $smash_conf -o $outdir > log_$outdir&
  done
  wait
  sleep 25

  for i in $(seq 1 $SLURM_NTASKS)
  do
  outdir=out$idrun\_$i
  python3 $analysis_script $outdir $idrun\_tmp_results/run$i &
  done
  wait

  python3 $combine_script $idrun\_tmp_results/run* $idrun\_tmp_results/results_step$kk
  sleep 25

  for i in $(seq 1 $SLURM_NTASKS)
  do
  outdir=out$idrun\_$i
  rm -rf $outdir $idrun\_tmp_results/run$i
  done
done
python3 $combine_script $idrun\_tmp_results/results_step* results_$idrun
wait



